Completing the $\mathrm{A}_2$ Andrews-Schilling-Warnaar identities

We study the Andrews-Schilling-Warnaar sum-sides for the principal characters of standard (i.e., integrable, highest weight) modules of $\mathrm{A}_2^{(1)}$. These characters have been studied recently by various subsets of Corteel, Dousse, Foda, Uncu, Warnaar and Welsh. We prove complete sets of identities for moduli $5$ through $8$ and $10$, in Andrews-Schilling-Warnaar form. The cases of moduli $6$ and $10$ are new. Our methods depend on the Corteel-Welsh recursions governing the cylindric partitions and on certain relations satisfied by the Andrews-Schilling-Warnaar sum-sides. We speculate on the role of the latter in the proofs of higher modulus identities. Further, we provide a complete set of conjectures for modulus $9$. In fact, we show that at any given modulus, a complete set of conjectures may be deduced using a subset of "seed" conjectures. These seed conjectures are obtained by appropriately truncating conjectures for the "infinite" level. Additionally, for moduli $3k$, we use an identity of Weierstrass to deduce new sum-product identities starting from the results of Andrews-Schilling-Warnaar.

==> anc/322.txt <==
-q^8*z*(q^8*z^4+q^7*z^4-q^7*z^3-q^6*z^4-3*q^6*z^3-q^5*z^4+q^6*z^2-4*q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^5*z-2*q^4*z^2+q^3*z^3+2*q^3*z+q^2*z^2+2*q^3+5*q^2*z-q^2-3*q*z-1)*R1(-1, 1, 3, 3)
-q^6*z*(q^8*z^4-q^7*z^3-2*q^6*z^4-4*q^6*z^3-q^5*z^4+q^6*z^2-5*q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^5*z+q^4*z^2+q^3*z^3+q^3*z^2+q^3*z+q^2*z^2+2*q^3+4*q^2*z-q^2-3*q*z+2*q-1)*R3(-1, 2, 3, 1)
-q^5*z^2*(2*q^3*z+q^3-q*z-2)*R2(1, 2, -1, 1)
+q^12*z^3*(q^6*z^3-q^4*z^3-2*q^4*z^2+q^4*z-q^3*z^2-2*q^3*z+3*q^2*z-2*q^2-q*z+q-1)*R1(1, 3, 3, 1)
+q^5*z^2*(q^10*z^4+2*q^9*z^4+q^8*z^4-q^8*z^3+q^8*z^2-q^7*z^3-2*q^7*z^2-3*q^6*z^3-q^6*z^2-q^5*z^3-2*q^6*z-q^4*z^3-q^5*z+2*q^4*z^2-q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R1(3, 3, -1, 1)
+q^10*z^3*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R2(3, 0, 2, 2)
-q^3*z^2*(q^10*z^4+2*q^9*z^4+q^8*z^4-q^8*z^3+q^8*z^2-q^7*z^3-2*q^7*z^2-3*q^6*z^3-q^6*z^2-q^5*z^3-2*q^6*z-q^4*z^3-q^5*z+2*q^4*z^2-q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R4(3, 1, -1, 2)
-q^8*z^3*(q^4*z^2+2*q^3*z^2-q^3*z-q*z+2*q-1)*R4(3, 1, 1, 1)
+z*q^3*(q^2*z-1)*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R4(1, 1, 3, 1)
-z*q^5*(q^6*z^4+q^5*z^4+q^5*z^3+q^4*z^3-2*q^3*z^2+2*q^3*z-2*q*z-2)*R2(0, 2, 1, 2)
-z^2*q^4*(q^11*z^4+q^10*z^4+q^10*z^3+q^9*z^3-q^8*z^4-q^7*z^4-2*q^8*z^2-2*q^7*z^3-2*q^6*z^3+q^6*z^2+2*q^5*z^2-q^4*z^3-2*q^5*z+3*q^4*z^2-5*q^4*z+q^3*z^2-3*q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R2(2, 3, 0, 3)
-z*q*(q^11*z^5+q^11*z^4+q^10*z^5+3*q^10*z^4+q^10*z^3+3*q^9*z^4+2*q^9*z^3+2*q^8*z^4-2*q^8*z^3+q^7*z^4-2*q^8*z^2-2*q^7*z^3+q^6*z^4-4*q^6*z^3+4*q^6*z^2-2*q^5*z^3+2*q^5*z^2-q^4*z^3-2*q^5*z-5*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R3(3, 2, 0, 0)
+z*q^5*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R2(0, 0, 2, 1)
-q^8*z^2*(q^6*z^4+q^5*z^4+q^5*z^3-q^3*z^3-2*q^3*z^2-q^2*z^2-q^2*z+3*q*z+1)*R1(0, 2, 2, 3)
+z*q*(q^9*z^4+2*q^8*z^4-2*q^8*z^3+q^7*z^4-4*q^7*z^3+q^6*z^4+3*q^7*z^2-6*q^6*z^3-2*q^7*z+7*q^6*z^2-3*q^5*z^3+5*q^5*z^2-q^4*z^3-5*q^5*z+q^4*z^2-10*q^4*z+2*q^3*z^2-q^3*z+2*q^3+2*q^2*z+4*q^2-q*z+q-1)*R1(1, 2, 1, 1)
+q^13*z^3*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R2(1, 1, 3, 3)
+q^5*z^2*(q*z+2)*R4(1, 1, -1, 1)
-z*q*(q^9*z^4+2*q^8*z^4-q^8*z^3+q^7*z^4-3*q^7*z^3+q^6*z^4+2*q^7*z^2-6*q^6*z^3-2*q^7*z+5*q^6*z^2-2*q^5*z^3+2*q^6*z+2*q^5*z^2-q^4*z^3-2*q^5*z-7*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R1(2, 1, 2, 0)
+q^7*z^2*(q-1)*(q+1)*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R2(1, 3, 1, 0)
+z*q^3*(q^11*z^4+q^10*z^4-q^9*z^5+q^10*z^3-q^8*z^5+q^9*z^3-q^8*z^4-2*q^8*z^2-q^7*z^3+q^6*z^4+2*q^7*z^2-q^6*z^3+q^6*z^2-q^5*z^2-q^4*z^3-2*q^5*z-5*q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R1(0, 3, 2, 2)
+q^4*z^2*(3*q^9*z^3+q^8*z^4+3*q^8*z^3-3*q^8*z^2+q^6*z^4-4*q^7*z^2-4*q^6*z^3+2*q^6*z^2-2*q^5*z^3+5*q^6*z+4*q^5*z^2-q^4*z^3+q^5*z-6*q^4*z+2*q^3*z^2-2*q^4-2*q^3*z-2*q^3+3*q^2*z+q^2-q*z+2*q-1)*R2(3, 1, 0, 3)
+q^12*z^4*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(3, 2, 1, 1)
-q^10*z^2*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R1(1, 3, 3, 2)
+z*q^2*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+2*q^8*z^3-q^7*z^3-2*q^7*z^2-4*q^6*z^3+q^6*z^2-q^5*z^3-q^6*z+q^5*z^2-q^4*z^3-2*q^5*z+2*q^4*z^2-9*q^4*z+q^3*z^2-2*q^4-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R1(-1, 3, 2, 2)
+q^8*z^2*(q^8*z^4+q^7*z^4-q^6*z^3+q^6*z^2-q^5*z^3-2*q^5*z^2-q^4*z^3+q^4*z^2-2*q^4*z-q^2*z^2+q^2*z-2*q*z+2*q+1)*R1(1, 2, 3, 2)
-z*q^3*(q^11*z^5-q^11*z^4+2*q^10*z^5-2*q^10*z^4+2*q^9*z^5-q^10*z^3-5*q^9*z^4+q^8*z^5-7*q^8*z^4+q^7*z^5+q^8*z^3-8*q^7*z^4-q^8*z^2+7*q^7*z^3-3*q^6*z^4+7*q^6*z^3-q^5*z^4-5*q^6*z^2+2*q^5*z^3+2*q^6*z-7*q^5*z^2+3*q^4*z^3+q^5*z-4*q^4*z^2+7*q^4*z+q^3*z^2+4*q^3*z-q^2*z^2-q^2*z-2*q^2-2*q+1)*R1(1, 2, 2, 2)
-q^3*z^2*(q^9*z^4+2*q^8*z^4-q^8*z^3+q^7*z^4-3*q^7*z^3+q^6*z^4+2*q^7*z^2-6*q^6*z^3-2*q^7*z+5*q^6*z^2-2*q^5*z^3+2*q^6*z+3*q^5*z^2-q^4*z^3-2*q^5*z+q^4*z^2-6*q^4*z+2*q^3*z^2-2*q^3*z+3*q^2*z-q*z+2*q-1)*R2(3, 0, 0, 2)
+q^15*z^4*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R1(3, 3, 2, 1)
+q^5*z^2*(q^9*z^4+2*q^8*z^4-2*q^8*z^3+q^7*z^4-4*q^7*z^3+q^6*z^4+3*q^7*z^2-6*q^6*z^3-2*q^7*z+7*q^6*z^2-3*q^5*z^3+5*q^5*z^2-q^4*z^3-5*q^5*z-10*q^4*z+q^3*z^2-2*q^3*z+2*q^3+q^2*z+4*q^2-q*z+3*q-1)*R1(2, 2, 2, 1)
-z*q^2*(q^13*z^5-q^11*z^5-2*q^11*z^4+q^11*z^3-2*q^10*z^4-2*q^10*z^3-q^9*z^4+3*q^9*z^3-q^8*z^4-2*q^9*z^2+3*q^8*z^3-q^7*z^4+5*q^7*z^3-q^6*z^4-2*q^7*z^2+5*q^6*z^3-8*q^6*z^2+3*q^5*z^3+4*q^6*z-4*q^5*z^2+q^4*z^3+4*q^5*z-q^4*z^2+6*q^4*z-2*q^3*z^2+q^3*z-2*q^3-2*q^2*z-4*q^2+q*z-q+1)*R1(1, 3, 1, 3)
+z*q*(q^13*z^5+q^12*z^5+q^11*z^5-2*q^11*z^4+q^10*z^5+q^11*z^3-2*q^10*z^4-q^10*z^3-2*q^9*z^4-3*q^8*z^4-2*q^9*z^2-q^7*z^4-2*q^8*z^2+q^7*z^3-q^6*z^4+q^7*z^2+4*q^6*z^3-3*q^6*z^2+2*q^5*z^3+2*q^6*z-2*q^5*z^2+q^4*z^3+q^5*z+5*q^4*z-2*q^3*z^2+3*q^3*z-3*q^2*z-2*q^2+q*z-2*q+1)*R4(2, 1, 1, 2)
-q^7*z^2*(q^6*z^4-q^6*z^3-2*q^5*z^3-q^4*z^4-3*q^4*z^3-q^4*z^2-q^3*z^3-q^4*z-5*q^3*z^2+q^2*z^3+3*q^3*z-2*q^2*z^2+4*q^2*z+2*q^2+3*q*z+q-3*z)*R1(0, 3, 1, 2)
+q^5*z^2*(q^4*z^2-q^3*z^2-q^3*z-q^2*z^2-q^2*z-q*z+2)*R1(1, 1, 1, 1)
-q^6*z^2*(q^2+q+2)*R2(0, 3, -1, 2)
-z*q^5*(q-1)*(q+1)*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R4(-1, 1, 3, 0)
+q^7*z^3*(q^9*z^4-q^9*z^3+q^8*z^4-2*q^8*z^3-3*q^7*z^3+2*q^7*z^2-3*q^6*z^3-q^7*z-2*q^6*z^2-2*q^5*z^3+q^6*z-q^5*z^2-q^5*z+2*q^5+q^4*z+q^3*z^2+q^4+4*q^3*z+q^2*z^2-q^3+2*q^2+q*z-q-2)*R3(3, 2, 1, 1)
-q^10*z^3*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R2(3, 0, 1, 3)
+z*q^3*(q^10*z^4+q^9*z^4+q^9*z^3-q^8*z^4+q^8*z^3-q^7*z^4-2*q^7*z^2+2*q^6*z^3+2*q^7*z+2*q^6*z^2+2*q^5*z^3+3*q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+4*q^4*z-q^3*z^2-q^3*z+2*q^3-2*q^2*z-2*q^2+q*z-2*q+1)*R1(0, 2, 2, 2)
-z*q^5*(q^8*z^4-q^7*z^3-2*q^6*z^4-4*q^6*z^3-q^5*z^4+q^6*z^2-5*q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^5*z+q^4*z^2+q^3*z^3+q^3*z^2+q^3*z+q^2*z^2+2*q^3+4*q^2*z-q^2-3*q*z+2*q-1)*R2(0, 1, 2, 2)
+z*q^2*(q^12*z^5-q^11*z^4-q^10*z^5-3*q^10*z^4+2*q^10*z^3-3*q^9*z^4+q^9*z^3-4*q^8*z^4-2*q^9*z^2+10*q^8*z^3-q^7*z^4-8*q^8*z^2+5*q^7*z^3-q^6*z^4-7*q^7*z^2+4*q^6*z^3+2*q^7*z-4*q^6*z^2+2*q^5*z^3+5*q^6*z-6*q^5*z^2+q^4*z^3+9*q^5*z+3*q^4*z-2*q^3*z^2-2*q^4+4*q^3*z-2*q^3-3*q^2*z-q^2+q*z-2*q+1)*R1(1, 3, 2, 1)
+q^10*z^2*(q^6*z^4-q^4*z^4-2*q^4*z^3+q^4*z^2-q^3*z^3-3*q^3*z^2+q^2*z^2-q^2*z-q*z^2+q*z-z-2)*R2(2, 3, 1, 1)
+z*q^2*(q^11*z^6+q^11*z^5+q^10*z^6+q^11*z^4+2*q^10*z^5+3*q^10*z^4+q^10*z^3+3*q^9*z^4-q^8*z^5+q^8*z^4-2*q^8*z^3-3*q^8*z^2+q^6*z^4-2*q^6*z^3+4*q^6*z^2-2*q^5*z^3+2*q^5*z^2-q^4*z^3-2*q^5*z-5*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R2(3, 3, -1, 2)
+q^11*z^3*(q^2+1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(0, 2, 3, 3)
-z*q^2*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+2*q^8*z^3-q^7*z^3-3*q^7*z^2-4*q^6*z^3+2*q^6*z^2-q^5*z^3+q^5*z^2-q^4*z^3-q^5*z+2*q^4*z^2-5*q^4*z+q^3*z^2-q^3*z+2*q^3+2*q^2*z+2*q^2-q*z+2*q-1)*R4(0, 1, 2, 2)
+z*q^5*(q^8*z^4+q^7*z^4-q^7*z^3-q^6*z^4-3*q^6*z^3-q^5*z^4+q^6*z^2-4*q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^5*z-2*q^4*z^2+q^3*z^3+2*q^3*z+q^2*z^2+2*q^3+5*q^2*z-q^2-3*q*z-1)*R2(1, 0, 2, 2)
+q^5*z^2*(q^3*z^2+q^3*z+q^2*z^2+q^2*z+4*q^2+q*z+2)*R1(0, 3, 1, 0)
-q^10*z^3*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R2(2, 1, 2, 2)
+z*q^4*(q^12*z^5-q^10*z^5+q^10*z^3-2*q^9*z^4-4*q^8*z^4+6*q^8*z^3-q^7*z^4-2*q^8*z^2+2*q^7*z^3-q^6*z^4-8*q^7*z^2+3*q^6*z^3+2*q^7*z-3*q^6*z^2+2*q^5*z^3+q^6*z-5*q^5*z^2+q^4*z^3+7*q^5*z+5*q^4*z-2*q^3*z^2-2*q^4+3*q^3*z-3*q^2*z-2*q^2+q*z-2*q+1)*R1(0, 3, 3, 2)
-q^7*z^3*(q^4*z^2+q^3*z^2+q^3*z+q^2*z^2+2*q^2*z-q^2+q*z-2*q-2)*R3(3, 2, -1, 0)
-q^6*z^2*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R2(3, 1, -1, 3)
-z*q^4*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z-2*q^3-2*q^2*z-2*q^2+q*z-2*q+1)*R2(-1, 1, 2, 3)
-q^6*z^2*(q^8*z^4+q^7*z^4+q^6*z^2-2*q^5*z^2-q^4*z^3-q^4*z-2*q^3*z-q^2*z^2+2*q^2*z-2*q^2-2*q*z+3*q+1)*R2(3, 1, 1, 1)
+q^12*z^3*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R2(3, 3, 1, 3)
+q^11*z^3*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(1, 1, 3, 3)
-z*q^3*(q^11*z^4+q^10*z^4+q^10*z^3+q^9*z^3-q^8*z^4-q^7*z^4-2*q^8*z^2-2*q^7*z^3-2*q^6*z^3+q^6*z^2+2*q^5*z^2-q^4*z^3-2*q^5*z+3*q^4*z^2-5*q^4*z+q^3*z^2-3*q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R1(0, 3, 1, 3)
-q^9*z^3*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R2(3, 0, 0, 3)
-q^7*z^3*R1(0, 1, 0, 1)
+q^7*z^3*R1(0, 1, 1, 1)
+q^8*z^3*R1(0, 1, 1, 2)
-q^9*z^4*R1(1, 2, 0, 2)
-q^7*z*(q^8*z^4+q^7*z^5+3*q^7*z^4+q^6*z^5+q^6*z^4+q^6*z^3-2*q^5*z^4+q^6*z^2+q^5*z^3-q^4*z^4-3*q^5*z^2-2*q^4*z^3-4*q^4*z^2-q^3*z^3-2*q^4*z+4*q^3*z^2-q^3*z+2*q^2*z^2+q^2*z-2*q*z+2)*R1(0, 2, 3, 2)
-q^7*z^2*(q*z^2+1)*R1(1, 2, 0, 1)
-z*q^3*(q^11*z^4+q^10*z^4+q^10*z^3+q^9*z^3-q^8*z^4-q^7*z^4-2*q^8*z^2-2*q^7*z^3-2*q^6*z^3+q^6*z^2+4*q^5*z^2-q^4*z^3-2*q^5*z+3*q^4*z^2-3*q^4*z+q^3*z^2-3*q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R1(1, 2, 1, 3)
+q^8*z^2*(q^8*z^4+q^7*z^4+q^7*z^3+q^6*z^3-2*q^5*z^2+q^4*z^2+2*q^3*z^2-q^3*z-q*z+2*q-1)*R1(2, 3, 2, 1)
-q^3*z^2*(q^9*z^4+2*q^8*z^4-q^8*z^3+q^7*z^4-3*q^7*z^3+q^6*z^4+2*q^7*z^2-6*q^6*z^3-2*q^7*z+5*q^6*z^2-2*q^5*z^3+2*q^6*z+2*q^5*z^2-q^4*z^3-2*q^5*z-7*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R4(3, 0, 1, 1)
+q^5*z^2*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R2(3, 0, -1, 2)
+q^7*z^2*(q*z+q+2)*R1(-1, 3, 1, 1)
-q^5*z^2*(q^2+q*z+2)*R2(1, 1, -1, 1)
+z*q*(q^11*z^5+q^11*z^4+q^10*z^5+2*q^10*z^4+q^10*z^3+q^9*z^3-q^8*z^4-3*q^8*z^3-2*q^8*z^2-2*q^7*z^3-2*q^6*z^3+3*q^6*z^2-q^5*z^3+q^5*z^2-q^4*z^3-2*q^5*z+2*q^4*z^2-3*q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R3(3, 2, -1, 1)
-q^6*z^2*(q^3*z^3+q^2*z^3+q^3*z+q^2*z^2+2*q^2*z+q*z^2+2*q^2+2*z)*R2(2, 3, -1, 1)
-q^7*z*(q^6*z^4+q^5*z^4+q^5*z^3+q^4*z^3-3*q^3*z^2+2*q^3*z-q^2*z^2+q^2*z+q*z-2)*R3(1, 1, 3, 1)
+q^7*z^2*(q*z+2)*R2(1, 3, -1, 0)
-q^6*z*(q*z+2)*(q*z-1)*R2(-1, 1, 1, 2)
-q^7*z^2*(q*z+2)*R1(1, 3, -1, 0)
+q^6*z^2*(q^8*z^4+2*q^7*z^4+q^6*z^4+q^6*z^2-q^5*z^3-2*q^5*z^2-3*q^4*z^3-2*q^4*z^2-q^3*z^3-2*q^4*z-2*q^3*z^2-2*q^2*z^2+3*q^2*z+2*q+1)*R3(3, 1, 1, 1)
-q^9*z^3*(q^5*z^4+q^5*z^3+2*q^4*z^4-q^5*z^2+3*q^4*z^3+q^3*z^4-2*q^4*z^2+3*q^3*z^3+q^4*z-q^2*z^3+q^3*z-q^2*z^2-3*q*z^3-3*q^2*z-2*q^2-q*z-z^2-2*q+1)*R2(3, 3, -1, 1)
+q^7*z*(q^6*z^4+q^5*z^4+q^5*z^3-q^3*z^3-3*q^3*z^2-q^2*z^2-2*q*z-2)*R2(0, 1, 2, 3)
+q^8*z^2*(q^7*z^4+q^6*z^4+q^6*z^3+2*q^5*z^3+q^4*z^3-2*q^4*z^2+q^3*z-q^2*z+q*z-2*q+1)*R4(1, 1, 3, 2)
-q^8*z^2*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(1, 0, 2, 3)
+q^5*z^2*(q^2+q+2)*R2(0, 2, -1, 1)
-z*q^2*(q^10*z^5-q^10*z^4+2*q^9*z^5+q^8*z^5-q^9*z^3+3*q^8*z^4-4*q^8*z^3-7*q^7*z^3-3*q^6*z^4+5*q^7*z^2-4*q^6*z^3-q^5*z^4-2*q^7*z+5*q^6*z^2-2*q^5*z^3-q^4*z^4-4*q^6*z+2*q^5*z^2+q^4*z^3-5*q^5*z-8*q^4*z^2+q^3*z^3-8*q^4*z+q^3*z^2-q^3*z+2*q^2*z^2+2*q^3+4*q^2*z-q*z^2+4*q^2+q*z+q-z-1)*R2(2, 3, -1, 2)
-q^11*z^3*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(1, 1, 3, 2)
+2*q^6*z*(q+1)*R1(-1, 1, 2, 2)
+q^11*z^3*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R2(3, 2, 1, 1)
+q^6*z^3*(q^5*z^3+q^4*z^3+q^4*z^2+q^3*z-q^2*z^2-2*q^3-q^2*z-q*z+2*q+2)*R1(1, 3, 0, 2)
+q^7*z^2*(q^5*z^4+q^5*z^3+2*q^4*z^4-q^5*z^2+3*q^4*z^3+q^3*z^4-2*q^4*z^2+3*q^3*z^3+q^4*z-q^2*z^3+q^3*z-q^2*z^2-3*q*z^3-3*q^2*z-2*q^2-q*z-z^2-2*q+1)*R1(1, 3, 1, 0)
-z^2*q^5*(q^9*z^4+2*q^8*z^4-2*q^8*z^3+q^7*z^4-5*q^7*z^3+q^6*z^4+4*q^7*z^2-7*q^6*z^3-2*q^7*z+8*q^6*z^2-3*q^5*z^3-q^6*z+5*q^5*z^2-q^4*z^3-5*q^5*z+2*q^4*z^2-8*q^4*z+2*q^3*z^2+2*q^4+q^3+2*q^2*z+2*q^2-q*z+q-1)*R1(1, 2, 2, 3)
+q^6*z^2*(q*z+2)*R2(0, 1, 0, 1)
-z*q*(q^11*z^3+3*q^10*z^3+q^9*z^4-q^10*z^2+2*q^9*z^3+2*q^8*z^4-q^9*z^2-q^8*z^3+q^7*z^4-2*q^7*z^3+q^6*z^4+2*q^8*z+q^7*z^2-4*q^6*z^3+2*q^7*z+4*q^6*z^2-2*q^5*z^3-q^6*z+2*q^5*z^2-q^4*z^3-2*q^5*z-5*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R2(1, 3, 1, 1)
+q^12*z^3*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R2(3, 1, 2, 2)
+z*q^2*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z-2*q^3-2*q^2*z-2*q^2+q*z-2*q+1)*R3(-1, 2, 2, 1)
+2*q^7*z^2*R2(-1, 0, 0, 2)
-2*q^6*z*R2(-1, 0, 1, 2)
-2*q^6*z*R2(-1, 0, 2, 2)
-z*q^3*(2*q^11*z^5+q^10*z^5+q^10*z^4-q^9*z^5+q^9*z^3-3*q^8*z^3+q^7*z^4+2*q^8*z^2+4*q^7*z^3+q^6*z^4-2*q^7*z^2-q^6*z^3+q^5*z^4-3*q^5*z^3+7*q^5*z^2-2*q^4*z^3-2*q^5*z+2*q^4*z^2+q^4*z-q^3*z^2-4*q^3*z+q^2*z^2+2*q^2+2*q-1)*R1(1, 3, 1, 2)
-q^3*z^2*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R4(3, 1, -1, 1)
-(q^2*z-1)*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R4(1, 0, 3, 0)
-q^12*z^3*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R2(3, 3, 1, 2)
-q*(q^13*z^4+3*q^12*z^4+q^11*z^5-q^12*z^3+2*q^11*z^4+2*q^10*z^5-q^11*z^3-q^10*z^4+q^9*z^5-q^9*z^4+q^8*z^5+2*q^10*z^2+q^9*z^3-2*q^8*z^4+2*q^9*z^2+3*q^8*z^3-q^7*z^4-q^8*z^2-4*q^6*z^3-q^6*z^2-q^5*z^2-q^4*z^3-2*q^5*z+3*q^4*z^2-3*q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R1(0, 3, 3, 1)
+z*q^2*(q^11*z^3+3*q^10*z^3+q^9*z^4-q^10*z^2+2*q^9*z^3+2*q^8*z^4-q^9*z^2-q^8*z^3+q^7*z^4-2*q^7*z^3+q^6*z^4+2*q^8*z+q^7*z^2-4*q^6*z^3+2*q^7*z+4*q^6*z^2-2*q^5*z^3-q^6*z+2*q^5*z^2-q^4*z^3-2*q^5*z-5*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R2(2, 3, 1, 2)
+z*q^3*(q^10*z^5+2*q^9*z^5+q^8*z^5-q^8*z^4+q^7*z^5+q^8*z^3-6*q^7*z^4-2*q^8*z^2+3*q^7*z^3-3*q^6*z^4+2*q^7*z^2-q^6*z^3-q^5*z^4+4*q^6*z^2-2*q^5*z^3-5*q^5*z^2+q^4*z^3-2*q^5*z-5*q^4*z^2-5*q^4*z+5*q^3*z^2-q^3*z-q^2*z^2+5*q^2*z+2*q^2-2*q*z+2*q-1)*R2(3, 2, 0, 1)
+q^6*z^2*(2*q-1)*R4(-1, 0, 1, 1)
-q^8*z^3*(q^9*z^4+2*q^8*z^4-2*q^8*z^3+q^7*z^4-4*q^7*z^3+q^6*z^4+3*q^7*z^2-6*q^6*z^3-2*q^7*z+7*q^6*z^2-3*q^5*z^3+5*q^5*z^2-q^4*z^3-5*q^5*z-10*q^4*z+q^3*z^2-2*q^3*z+2*q^3+q^2*z+4*q^2-q*z+3*q-1)*R1(3, 3, 1, 1)
-q^6*z^2*(q*z+2)*R1(-1, 2, 1, 0)
+z*q*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+q^8*z^3-3*q^7*z^3-q^7*z^2-5*q^6*z^3+2*q^6*z^2-2*q^5*z^3-2*q^6*z+3*q^5*z^2-q^4*z^3-7*q^5*z+3*q^4*z^2-10*q^4*z+q^3*z^2+q^3*z+2*q^3+q^2*z+4*q^2-q*z+q-1)*R1(0, 3, 1, 1)
+q^10*z^2*(q^8*z^4+q^7*z^4-q^6*z^3+q^6*z^2-q^5*z^3-2*q^5*z^2-q^4*z^3+q^4*z^2-2*q^4*z-q^2*z^2+q^2*z-2*q*z+2*q+1)*R2(2, 0, 3, 3)
+q^8*z*(q^8*z^4-q^7*z^3-2*q^6*z^4-4*q^6*z^3-q^5*z^4+q^6*z^2-5*q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^5*z+q^4*z^2+q^3*z^3+q^3*z^2+q^3*z+q^2*z^2+2*q^3+4*q^2*z-q^2-3*q*z+2*q-1)*R2(-1, 1, 3, 3)
+q^5*z^2*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R2(3, 0, -1, 1)
+2*q^6*z*(q-1)*R4(-1, 0, 3, 1)
+z*q^5*(q*z+2*z-4)*R3(-1, 2, 1, 1)
+q^7*z*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R3(-1, 1, 3, 0)
+z*q*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+q^8*z^3-3*q^7*z^3-q^7*z^2-5*q^6*z^3+2*q^6*z^2-2*q^5*z^3-2*q^6*z+3*q^5*z^2-q^4*z^3-7*q^5*z+3*q^4*z^2-10*q^4*z+q^3*z^2+q^3*z+2*q^3+q^2*z+4*q^2-q*z+q-1)*R2(0, 3, 0, 2)
+q^9*z*(q^6*z^4+q^5*z^4+q^5*z^3+q^4*z^3-3*q^3*z^2+2*q^3*z-q^2*z^2+q^2*z+q*z-2)*R1(-1, 2, 3, 3)
-q^7*z*(2*q^8*z^4+q^7*z^5+3*q^7*z^4+q^6*z^5-q^7*z^3+q^6*z^4-3*q^6*z^3-q^5*z^4+2*q^6*z^2-2*q^5*z^3-q^4*z^4-5*q^5*z^2-q^4*z^3-q^5*z-3*q^4*z^2+2*q^3*z^3-2*q^4*z-q^3*z^2+3*q^2*z^2+2*q^3+6*q^2*z-q^2-q*z+2*q-1)*R1(-1, 3, 3, 2)
+z^3*q^9*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R2(3, 0, 1, 2)
+q^11*z^3*(q^6*z^3+q^5*z^3-q^4*z^2+q^4*z-q^3*z^2-2*q^3*z-q^2*z^2-2*q^2-q*z+q+2)*R1(1, 2, 3, 3)
+q^6*z^2*(q*z-2*q+2*z)*R3(2, 2, -1, 0)
+q^8*z^3*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(3, 2, -1, 0)
+q^5*z^2*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R3(3, 0, 0, 1)
-q^10*z^3*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(2, 1, 3, 1)
+q^6*z^3*(q-1)*(q^2*z+q*z+1)*R1(0, 2, 1, 1)
-q^5*z^2*(q^3*z^2+q^2*z^2+q^3+q^2*z+3*q^2+q*z+2*q+2)*R1(0, 3, 0, 1)
-q^8*z^2*(q^8*z^4+q^7*z^4-q^6*z^3+q^6*z^2-q^5*z^3-2*q^5*z^2-q^4*z^3+q^4*z^2-2*q^4*z-q^2*z^2+q^2*z-2*q*z+2*q+1)*R3(2, 1, 3, 1)
+z*q^4*(q^9*z^5+2*q^8*z^5-2*q^8*z^4+q^7*z^5-4*q^7*z^4+q^6*z^5+q^7*z^3-6*q^6*z^4-2*q^7*z^2+4*q^6*z^3-2*q^5*z^4+2*q^6*z^2+3*q^5*z^3-q^4*z^4+q^5*z^2+q^4*z^3-2*q^5*z-5*q^4*z^2+2*q^3*z^3-q^4*z-2*q^3*z^2-q^3*z+3*q^2*z^2-q*z^2+2*q^2+2*q*z-z)*R1(1, 1, 2, 2)
+z*q*(q^9*z^4+2*q^8*z^4-q^8*z^3+q^7*z^4-3*q^7*z^3+q^6*z^4+2*q^7*z^2-6*q^6*z^3-2*q^7*z+5*q^6*z^2-2*q^5*z^3+2*q^6*z+2*q^5*z^2-q^4*z^3-2*q^5*z-7*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R2(3, 0, 1, 1)
-z^2*q^5*(q^2*z^2+q^2*z+q*z-2)*R1(1, 2, 0, 0)
-q^6*z^2*R1(0, 1, 0, 0)
+2*q^6*z^2*R1(0, 2, 2, 1)
+z*q^3*(q^12*z^5+q^11*z^6+3*q^11*z^5+q^10*z^6+3*q^10*z^5+q^10*z^3+q^9*z^4-q^8*z^5-3*q^9*z^3-q^8*z^4-4*q^8*z^3-q^7*z^4-3*q^8*z^2+q^7*z^2+6*q^6*z^3+q^6*z^2+3*q^5*z^3+2*q^6*z-3*q^5*z^2+q^4*z^3+q^5*z-2*q^4*z^2+5*q^4*z-2*q^3*z^2+3*q^3*z-3*q^2*z-2*q^2+q*z-2*q+1)*R2(3, 2, 0, 2)
-z*q^3*(q^11*z^5+q^10*z^5-2*q^9*z^4-q^9*z^3-2*q^8*z^4-4*q^8*z^3+2*q^7*z^2+4*q^6*z^3+q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z-2*q^3-2*q^2*z-2*q^2+q*z-2*q+1)*R1(-1, 3, 2, 3)
-q^6*z*(q*z+2)*R4(-1, 0, 2, 1)
-q^6*z*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R1(-1, 3, 3, 1)
+q^13*z^4*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(3, 2, 2, 1)
-z*q^2*(q^10*z^4+2*q^9*z^4+q^8*z^4-q^8*z^3+q^8*z^2-q^7*z^3-2*q^7*z^2-3*q^6*z^3-q^6*z^2-q^5*z^3-2*q^6*z-q^4*z^3-q^5*z+2*q^4*z^2-q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R1(2, 2, 0, 1)
-q^7*z^2*(q^8*z^4-q^6*z^4-q^6*z^3+q^6*z^2-q^5*z^3-q^5*z^2-q^4*z^3+4*q^4*z^2-2*q^4*z-2*q^3*z+q^2*z-q*z+2*q-1)*R2(2, 3, 1, 3)
-q^5*z^2*(q+2)*R3(0, 2, -1, 1)
+q^7*z*(q^9*z^4+2*q^8*z^4+q^8*z^3+q^7*z^4-q^6*z^4-3*q^6*z^3-q^5*z^4-q^6*z^2-4*q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^5*z-q^4*z^2+q^3*z^3+q^3*z^2+q^3*z+q^2*z^2+2*q^3+4*q^2*z-q^2-3*q*z+2*q-1)*R1(-1, 3, 3, 3)
-z*q^4*(q^10*z^4+q^9*z^4-q^9*z^3-q^8*z^4-3*q^8*z^3-q^7*z^4+q^8*z^2-3*q^7*z^3-2*q^7*z^2-q^7*z-2*q^6*z^2+2*q^5*z^3+2*q^6*z+q^4*z^3+3*q^5*z-q^4*z^2+2*q^5+7*q^4*z-q^3*z^2-q^4-2*q^3*z-2*q^2*z-3*q^2+q*z-2*q+1)*R1(-1, 2, 3, 2)
+z*q*(q^10*z^4+q^9*z^4+q^9*z^3-q^8*z^4+4*q^8*z^3-q^7*z^4+5*q^7*z^3-q^6*z^4-5*q^7*z^2+5*q^6*z^3+2*q^7*z-5*q^6*z^2+3*q^5*z^3+2*q^6*z-4*q^5*z^2+q^4*z^3+5*q^5*z-q^4*z^2+8*q^4*z-2*q^3*z^2+q^3*z-2*q^3-2*q^2*z-4*q^2+q*z-q+1)*R3(2, 2, -1, 1)
+q^7*z^2*(q^5*z^3+q^4*z^3+q^3*z+q^2*z^2-q^2*z+2*q*z-2*q-1)*R2(3, 2, 1, 3)
-q^6*z^2*(q^5*z^3+2*q^4*z^3+q^4*z^2+q^3*z^3+q^3*z^2-q^2*z^2-3*q^2*z-2*q*z^2-q*z+2*q+1)*R2(0, 2, 0, 2)
-z*q^2*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+q^8*z^3-2*q^7*z^3-3*q^7*z^2-4*q^6*z^3-q^5*z^3-q^6*z+q^5*z^2-q^4*z^3+2*q^4*z^2-2*q^5-5*q^4*z+q^3*z^2+2*q^4-q^3*z+2*q^3+2*q^2*z+2*q^2-q*z+2*q-1)*R1(-1, 2, 2, 2)
-z^2*q^4*(q^12*z^4+q^11*z^4+q^11*z^3+q^10*z^4+q^10*z^3+2*q^9*z^4-q^9*z^3+2*q^8*z^4-2*q^9*z^2-5*q^8*z^3+q^7*z^4+q^8*z^2-7*q^7*z^3+q^6*z^4+q^7*z^2-8*q^6*z^3-3*q^7*z+5*q^6*z^2-3*q^5*z^3+3*q^5*z^2-q^4*z^3-3*q^5*z+q^4*z^2+2*q^5-6*q^4*z+2*q^3*z^2-q^4-q^3*z+2*q^3+2*q^2*z+4*q^2-q*z+q-1)*R2(3, 2, 0, 3)
+q^7*z^2*(q^8*z^4-q^6*z^4-2*q^6*z^3+q^6*z^2-3*q^5*z^3-2*q^5*z^2-2*q^4*z^3+2*q^4*z^2-2*q^4*z-q^3*z^2+3*q^2*z-2*q^2-q*z+2*q-1)*R2(1, 3, 1, 3)
+q^9*z^3*R1(2, 3, -1, 0)
-2*q^9*z*R2(-1, 0, 3, 3)
+2*q^5*z*R2(0, 0, 1, 1)
-2*q^7*z*R2(0, 0, 1, 3)
-2*q^8*z^3*R2(1, 1, -1, 3)
+2*q^8*z^3*R2(1, 2, -1, 3)
-q^8*z^4*R2(2, 1, -1, 1)
+2*q^8*z^3*R2(2, 2, -1, 3)
+q^11*z^2*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R3(1, 2, 3, 0)
-z*q^4*(q^10*z^5-q^10*z^4+q^9*z^5-q^9*z^4-q^8*z^2-2*q^7*z^3+2*q^7*z^2+3*q^6*z^3+q^5*z^3+2*q^6*z+q^4*z^3+q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R1(1, 3, 2, 2)
-q^4*z^2*(q^12*z^5-q^10*z^5-q^10*z^4+q^10*z^3-2*q^9*z^4-3*q^8*z^4+7*q^8*z^3-q^7*z^4-3*q^8*z^2+3*q^7*z^3-q^6*z^4-7*q^7*z^2+4*q^6*z^3+2*q^7*z-7*q^6*z^2+2*q^5*z^3+3*q^6*z-5*q^5*z^2+q^4*z^3+9*q^5*z+4*q^4*z-2*q^3*z^2-2*q^4+4*q^3*z-2*q^3-3*q^2*z-q^2+q*z-2*q+1)*R2(3, 3, 0, 2)
+q^8*z^3*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(1, 2, 0, 3)
-q^6*z*(q^2*z^2+q^2*z+q*z+2)*R1(-1, 3, 1, 2)
-z*q^3*(q^10*z^4+q^9*z^4+q^9*z^3+q^8*z^3+q^7*z^3-2*q^7*z^2+2*q^6*z^3+2*q^7*z+q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R1(0, 2, 1, 3)
+z*q^5*(q*z+2)*(q*z-1)*R3(-1, 2, 1, 0)
-2*q^6*z^2*R3(-1, 1, 0, 0)
+2*q^6*z^2*R3(-1, 2, 0, 0)
+z*q*(2*q^7*z^3+3*q^6*z^3+q^5*z^3+2*q^6*z+q^4*z^3+2*q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R3(1, 2, 1, 0)
+z^2*q^4*(q^10*z^4+q^9*z^4+q^9*z^3+q^8*z^3+q^7*z^3-2*q^7*z^2+2*q^6*z^3+2*q^7*z+q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R1(1, 3, 0, 3)
-q^12*z^2*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R2(1, 1, 3, 2)
+q^5*z^2*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R1(3, 3, -1, 0)
-q^7*z^2*(q^9*z^4-q^7*z^4-q^7*z^3+q^7*z^2-3*q^6*z^2+3*q^5*z^2+q^4*z^3-2*q^5*z+2*q^4*z+2*q^3*z+q^2*z^2-2*q^2*z+2*q^2+2*q*z-3*q-1)*R2(3, 2, 1, 2)
-2*z*q^5*(q^3*z+q+2)*R1(-1, 2, 1, 2)
+z*q^3*(q^2*z-1)*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R2(3, 2, 1, 0)
+z*q^3*(q^12*z^6+q^11*z^6-2*q^10*z^5-2*q^9*z^5-2*q^9*z^4-q^9*z^3+2*q^8*z^3+2*q^7*z^4+6*q^7*z^3+2*q^7*z^2+4*q^6*z^3-2*q^6*z^2+q^5*z^3-5*q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R2(3, 2, -1, 3)
+q^3*z^2*(q^10*z^4+2*q^9*z^4-q^9*z^3+2*q^8*z^4-4*q^8*z^3+q^7*z^4+q^8*z^2-5*q^7*z^3+q^6*z^4-7*q^6*z^3-3*q^7*z+4*q^6*z^2-2*q^5*z^3+2*q^6*z+q^5*z^2-q^4*z^3+2*q^5-5*q^4*z+2*q^3*z^2-q^4-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R2(3, 1, 0, 2)
-q^5*z^2*(q^5*z^3+q^4*z^3+q^4*z^2+q^3*z-q^2*z^2-2*q^3-q^2*z+2*q^2-q*z+2*q+2)*R1(0, 2, 1, 2)
-2*q^8*z^2*R1(-1, 1, 0, 3)
-2*q^6*z*R1(-1, 1, 3, 1)
+2*q^7*z^2*R1(-1, 2, 0, 2)
+2*q^8*z^2*R1(-1, 2, 0, 3)
+2*q^7*z^2*R1(-1, 3, 0, 1)
-2*q^7*z^2*R1(-1, 3, 0, 2)
+4*q^6*z*R1(-1, 3, 1, 3)
+q^5*z^2*(q^3*z^2+2*q^2*z^2+2*q^3-q^2*z-2*q^2+2)*R1(1, 2, 2, 0)
+q^5*z^2*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R3(3, 0, -1, 1)
-z*q*(q^12*z^5-q^12*z^4-2*q^11*z^4-q^10*z^5-4*q^10*z^4-q^10*z^3-2*q^9*z^4-q^10*z^2-6*q^9*z^3+2*q^8*z^4+3*q^9*z^2-6*q^8*z^3+q^7*z^4+4*q^8*z^2-5*q^7*z^3+q^6*z^4+2*q^8*z+7*q^7*z^2-5*q^6*z^3-q^7*z+4*q^6*z^2-3*q^5*z^3-4*q^6*z+4*q^5*z^2-q^4*z^3-3*q^5*z+q^4*z^2-6*q^4*z+2*q^3*z^2-q^3*z+2*q^3+2*q^2*z+4*q^2-q*z+q-1)*R1(1, 2, 1, 2)
+z*q^5*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R1(-1, 2, 3, 0)
+z*q^2*(q^11*z^5+2*q^10*z^5+q^9*z^5-q^9*z^4+q^9*z^3-q^8*z^4-2*q^8*z^3-2*q^7*z^4-5*q^7*z^3-2*q^7*z^2-5*q^6*z^3+q^6*z^2-q^5*z^3+4*q^5*z^2-q^4*z^3-2*q^5*z+2*q^4*z^2-q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R2(3, 1, -1, 2)
+q^6*z^2*(q^3*z^2+q^2*z^2+q^2*z+2*q^2+q*z+2)*R1(-1, 3, 2, 1)
+q^10*z^3*(q^4*z^2+2*q^3*z^2-q^3*z-q*z+2*q-1)*R1(3, 3, 1, 0)
+z*q*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+q^8*z^3-2*q^7*z^3-3*q^7*z^2-4*q^6*z^3-q^5*z^3+q^5*z^2-q^4*z^3-2*q^5*z+2*q^4*z^2-5*q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R1(0, 2, 0, 2)
-q^12*z^4*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R4(3, 0, 2, 2)
+z*q^2*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R2(3, 1, -1, 1)
-q^5*z^2*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(2, 1, 0, 0)
-q^3*z^2*(q^10*z^4+q^9*z^4+q^9*z^3-q^8*z^4+4*q^8*z^3-q^7*z^4+5*q^7*z^3-q^6*z^4-6*q^7*z^2+5*q^6*z^3+2*q^7*z-9*q^6*z^2+3*q^5*z^3+3*q^6*z-6*q^5*z^2+q^4*z^3+7*q^5*z-q^4*z^2+6*q^4*z-2*q^3*z^2-2*q^4+2*q^3*z-4*q^3-2*q^2*z-3*q^2+q*z-q+1)*R3(3, 2, 0, 1)
+q^8*z*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R2(-1, 1, 3, 2)
-z*q*(q^11*z^5+q^11*z^4+q^10*z^5+3*q^10*z^4+q^10*z^3+3*q^9*z^4+2*q^9*z^3+2*q^8*z^4-2*q^8*z^3+q^7*z^4-2*q^8*z^2-2*q^7*z^3+q^6*z^4-4*q^6*z^3+4*q^6*z^2-2*q^5*z^3+2*q^5*z^2-q^4*z^3-2*q^5*z-5*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R2(3, 2, -1, 1)
-z*q^5*(q*z+2)*R4(-1, 1, 1, 0)
-q^15*z^3*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R2(2, 1, 3, 3)
-z*q*(q^12*z^5+q^11*z^5-q^11*z^4-2*q^10*z^4-q^9*z^4-2*q^9*z^3-2*q^8*z^4+4*q^8*z^3-q^7*z^4-q^8*z^2+3*q^7*z^3-q^6*z^4-2*q^7*z^2+5*q^6*z^3+2*q^7*z-6*q^6*z^2+2*q^5*z^3+3*q^6*z-3*q^5*z^2+q^4*z^3+3*q^5*z+3*q^4*z-2*q^3*z^2-2*q^4+4*q^3*z-2*q^3-3*q^2*z-q^2+q*z-2*q+1)*R2(3, 2, -1, 2)
+z*q^5*(q^2*z+2*q+2)*R1(-1, 2, 2, 1)
-q^8*z^2*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(0, 1, 2, 3)
-z*q^3*(q^2*z-1)*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R2(2, 3, 1, 0)
-q^6*z^2*(q-2*z)*R3(1, 1, -1, 0)
+z*q^2*(q^11*z^5+q^10*z^5-2*q^9*z^4-q^9*z^3-2*q^8*z^4-4*q^8*z^3+2*q^7*z^2+4*q^6*z^3+q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+4*q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R1(0, 3, 0, 3)
-2*q^7*z^2*R4(-1, 0, 0, 2)
+2*q^6*z*R4(-1, 0, 1, 2)
+2*q^6*z*R4(-1, 0, 2, 2)
-q^7*z^2*R1(0, 2, -1, 0)
+2*q^7*z^2*R1(0, 2, 0, 3)
+q^8*z^2*R1(0, 3, 0, 0)
+q^7*z*(q^6*z^4+q^5*z^4+q^5*z^3+q^4*z^3-3*q^3*z^2-q^2*z^2+q^2*z+q*z-2)*R4(0, 1, 3, 2)
-z*q^2*(q^12*z^5+q^11*z^5+q^11*z^4+2*q^10*z^4+3*q^9*z^4-q^9*z^3+3*q^8*z^4+2*q^9*z^2+2*q^8*z^3+q^7*z^4-2*q^7*z^3+q^6*z^4-6*q^6*z^3+6*q^6*z^2-2*q^5*z^3+2*q^5*z^2-q^4*z^3-2*q^5*z-11*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R2(1, 3, 0, 3)
-q^7*z^2*(q^6*z^4+q^5*z^4-2*q^4*z^3-q^4*z^2-2*q^3*z^3-4*q^3*z^2-q^2*z^2+2*q^2*z+2*q*z^2+2*q*z+1)*R2(0, 3, 0, 3)
+z*q^2*(q^7*z^4-3*q^7*z^3+q^6*z^4-4*q^6*z^3+q^5*z^4+3*q^6*z^2-3*q^5*z^3+6*q^5*z^2-2*q^4*z^3-2*q^5*z+3*q^4*z^2-3*q^4*z-q^3*z^2-3*q^3*z+q^2*z^2+2*q^2+2*q-1)*R3(3, 1, -1, 1)
-q^5*z^2*(q^2+q+2)*R2(0, 2, -1, 2)
-q^6*z^2*(q^3*z-1)*(q^5*z^3+q^4*z^3+q^3*z+q^2*z^2-q^2*z+2*q*z-2*q-1)*R3(3, 1, 2, 0)
+z*q^2*(q^14*z^6+q^13*z^6+q^13*z^5+2*q^12*z^5+2*q^11*z^5-3*q^11*z^4+2*q^10*z^5+2*q^11*z^3-2*q^10*z^4+q^9*z^5-2*q^9*z^4+q^8*z^5-q^9*z^3-4*q^8*z^4+7*q^8*z^3-2*q^7*z^4+3*q^7*z^3-q^6*z^4-q^7*z^2+2*q^6*z^3-6*q^6*z^2+3*q^5*z^3-4*q^5*z^2+q^4*z^3+2*q^5*z+q^4*z^2+5*q^4*z-2*q^3*z^2+3*q^3*z-3*q^2*z-2*q^2+q*z-2*q+1)*R2(3, 3, -1, 3)
-2*z*q^5*(q^2*z-1)*R1(-1, 1, 2, 1)
+z*q*(-q^10*z^5+q^11*z^3-q^9*z^5+3*q^10*z^3-q^10*z^2+2*q^9*z^3+2*q^8*z^4-q^9*z^2-q^8*z^3+2*q^7*z^4+q^8*z^2-q^7*z^3+q^6*z^4+2*q^8*z+q^7*z^2-3*q^6*z^3+2*q^7*z+2*q^6*z^2-2*q^5*z^3-q^6*z-q^4*z^3-2*q^5*z-5*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R1(1, 3, 1, 1)
+2*q^7*z^2*R3(-1, 1, 2, 1)
+q^7*z^2*R3(0, 2, -1, 0)
-2*q^6*z^3*R3(1, 2, -1, 0)
-2*q^9*z^2*R2(-1, 0, 2, 3)
-2*q^7*z^2*R2(-1, 1, 0, 2)
-2*q^8*z^2*R2(0, 0, 0, 3)
+2*q^6*z*R2(0, 0, 2, 2)
+q^7*z^2*R2(0, 1, -1, 2)
+2*q^7*z^2*R2(0, 1, 0, 2)
+2*q^8*z^2*R2(0, 1, 0, 3)
-2*q^7*z^2*R2(0, 2, 0, 3)
+q^8*z^2*R2(0, 3, -1, 1)
-q^6*z^2*R2(0, 0, -1, 1)
-q^6*z^2*R2(0, 0, 0, 1)
+q^6*z^2*R2(0, 1, -1, 1)
+2*q^5*z*R3(-1, 1, 1, 0)
+2*q^5*z*R3(-1, 1, 2, 0)
+2*q^7*z*R3(-1, 1, 3, 1)
-q^7*z^3*R3(2, 1, -1, 0)
-q^7*z^3*R4(2, 1, -1, 1)
+q^6*z^2*R4(0, 0, -1, 1)
+2*q^5*z*R1(-1, 1, 1, 1)
-2*q^7*z*R1(-1, 1, 1, 3)
-2*q^5*z*R1(-1, 1, 2, 0)
-2*q^7*z*R1(-1, 2, 1, 3)
+(q^2*z-1)*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R1(0, 2, 3, 0)
-q^12*z^3*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R1(1, 3, 3, 3)
+q^9*z^2*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R1(1, 2, 3, 1)
-z*q^5*(q^2*z-1)*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R1(1, 3, 3, 0)
-z^2*q^4*(q^9*z^4+2*q^8*z^4-q^8*z^3+q^7*z^4-2*q^7*z^3+q^6*z^4+2*q^7*z^2-5*q^6*z^3-2*q^7*z+6*q^6*z^2-2*q^5*z^3+2*q^6*z+3*q^5*z^2-q^4*z^3-2*q^5*z-9*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R1(3, 2, 0, 1)
+q^6*z*(q^8*z^4-q^7*z^3-2*q^6*z^4-4*q^6*z^3-q^5*z^4+q^6*z^2-5*q^5*z^3-2*q^5*z^2-q^4*z^3-q^5*z+q^4*z^2+3*q^3*z^3+q^3*z^2+q^3*z+3*q^2*z^2+2*q^3+3*q^2*z-q^2-q*z+2*q+1)*R1(-1, 2, 3, 1)
-z*q^3*(q^13*z^5+q^12*z^5+q^11*z^5-2*q^11*z^4+q^10*z^5+q^11*z^3-2*q^10*z^4-q^10*z^3-2*q^9*z^4-3*q^8*z^4-2*q^9*z^2-q^7*z^4-2*q^8*z^2+q^7*z^3-q^6*z^4+q^7*z^2+4*q^6*z^3-3*q^6*z^2+2*q^5*z^3+2*q^6*z-2*q^5*z^2+q^4*z^3+q^5*z+5*q^4*z-2*q^3*z^2+3*q^3*z-3*q^2*z-2*q^2+q*z-2*q+1)*R1(2, 3, 1, 1)
-q^12*z^3*(q^6*z^4+q^5*z^4-q^5*z^3-3*q^4*z^3+q^4*z^2-2*q^3*z^3-2*q^3*z^2-q^2*z^3-q^3*z-q^2*z^2-q*z^2+2*q*z+2*q+2*z-1)*R2(3, 1, 1, 3)
+z*q*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R1(0, 2, 1, 0)
-q^4*z^2*(q^9*z^4+2*q^8*z^4-2*q^8*z^3+q^7*z^4-5*q^7*z^3+q^6*z^4+3*q^7*z^2-8*q^6*z^3-2*q^7*z+8*q^6*z^2-4*q^5*z^3+6*q^5*z^2-2*q^4*z^3-7*q^5*z+3*q^4*z^2-15*q^4*z+3*q^3*z^2-2*q^3*z+2*q^3+4*q^2*z+6*q^2-2*q*z+3*q-2)*R4(1, 1, 2, 2)
+2*q^6*z^2*R1(-1, 1, 0, 0)
-2*q^6*z^2*R1(-1, 1, 0, 1)
+q^6*z^2*R1(-1, 1, 1, 0)
-2*q^6*z^2*R1(-1, 2, 0, 0)
-q^7*z^2*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(1, 0, 1, 3)
-2*q^7*z*(2*q*z+1)*R1(-1, 2, 2, 3)
-q^5*z^2*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(1, 1, 1, 2)
-2*q^6*z^2*(q-1)*R1(-1, 2, 0, 1)
+q^8*z*(q^9*z^5-q^7*z^5-2*q^7*z^4+q^7*z^3-4*q^6*z^4-2*q^6*z^3-3*q^5*z^4+q^5*z^3-2*q^5*z^2-2*q^4*z^3+6*q^3*z^2-2*q^3*z+q^2*z-2*q*z+2)*R1(0, 3, 3, 3)
+z*q*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+q^8*z^3-q^7*z^3-2*q^7*z^2-4*q^6*z^3+q^6*z^2-q^5*z^3+q^5*z^2-q^4*z^3-2*q^5*z+2*q^4*z^2-5*q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R4(1, 1, 0, 2)
-q^12*z^3*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R1(2, 2, 3, 1)
+q^6*z^2*(q^7*z^4+q^6*z^4-2*q^5*z^2-q^4*z^3-6*q^4*z^2-2*q^3*z^3+q^4*z-q^3*z^2+3*q^3*z-2*q^2*z^2+2*q^2*z-2*q*z-2*q-2)*R1(0, 3, 2, 1)
+q^13*z^3*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R3(2, 2, 3, 1)
-z*q^5*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R2(0, 1, 2, 1)
+q^6*z*(q^8*z^4+q^7*z^4-q^7*z^3-q^6*z^4-3*q^6*z^3-q^5*z^4+q^6*z^2-4*q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^5*z-2*q^4*z^2+q^3*z^3+2*q^3*z+q^2*z^2+2*q^3+5*q^2*z-q^2-3*q*z-1)*R3(0, 1, 3, 1)
-q^10*z^2*(q^6*z^4+q^5*z^4-q^5*z^3-3*q^4*z^3+q^4*z^2-3*q^3*z^3-2*q^3*z^2-2*q^2*z^3-q^3*z-2*q^2*z^2-2*q*z^2+2*q*z+2*q+4*z-1)*R1(1, 1, 2, 3)
+q^3*z^2*(q^9*z^4+2*q^8*z^4-q^8*z^3+q^7*z^4-2*q^7*z^3+q^6*z^4+2*q^7*z^2-5*q^6*z^3-2*q^7*z+6*q^6*z^2-2*q^5*z^3+2*q^6*z+3*q^5*z^2-q^4*z^3-2*q^5*z-9*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R4(3, 0, 0, 2)
-q^5*z^2*(q^10*z^4+q^9*z^4+q^9*z^3+q^8*z^3-2*q^7*z^2+q^6*z^3+2*q^7*z-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+3*q^5*z-q^4*z^2+7*q^4*z-q^3*z^2+2*q^3*z-q^3-2*q^2*z-4*q^2+q*z-2*q+1)*R1(0, 3, 2, 3)
-z^3*q^9*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(2, 1, 2, 1)
-q*(q^12*z^5+q^11*z^4-q^10*z^5-3*q^9*z^4-3*q^9*z^3-4*q^8*z^4+4*q^8*z^3-q^7*z^4+q^8*z^2+3*q^7*z^3-q^6*z^4-2*q^7*z^2+4*q^6*z^3-7*q^6*z^2+2*q^5*z^3-2*q^6*z-2*q^5*z^2+q^4*z^3+4*q^5*z+5*q^4*z-2*q^3*z^2+3*q^3*z-3*q^2*z-2*q^2+q*z-2*q+1)*R1(0, 2, 3, 1)
-z*q^4*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z+2*q^3-2*q^2*z-2*q^2+q*z-2*q+1)*R4(-1, 1, 3, 2)
-q^11*z^4*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R4(3, 0, 1, 2)
+q^6*z^3*(q^9*z^4+2*q^8*z^4-2*q^8*z^3+q^7*z^4-4*q^7*z^3+q^6*z^4+3*q^7*z^2-6*q^6*z^3-2*q^7*z+7*q^6*z^2-3*q^5*z^3+5*q^5*z^2-q^4*z^3-5*q^5*z-10*q^4*z+q^3*z^2-2*q^3*z+2*q^3+q^2*z+4*q^2-q*z+3*q-1)*R4(3, 1, 1, 2)
-q^13*z^4*(q^5*z^3+q^4*z^3-q^3*z^2+q^3*z-2*q^2*z+q*z-2*q+1)*R4(3, 1, 2, 2)
+q^9*z^2*(q-1)*(q+1)*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R1(0, 3, 3, 0)
+z*q*(q^9*z^4+2*q^8*z^4-q^8*z^3+q^7*z^4-2*q^7*z^3+q^6*z^4+2*q^7*z^2-5*q^6*z^3-2*q^7*z+6*q^6*z^2-2*q^5*z^3+2*q^6*z+3*q^5*z^2-q^4*z^3-2*q^5*z-9*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R1(2, 1, 1, 1)
-z*q^5*(z-1)*(q*z+2)*R4(0, 1, 1, 1)
-q^5*z^2*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R2(3, 3, -1, 0)
+q^8*z*(q^3*z^2+3*q^2*z^2-q^2*z+2*q*z^2-q*z+2)*R4(-1, 0, 3, 2)
-z*q^3*(q^8*z^4-2*q^8*z^3+q^7*z^4-4*q^7*z^3+q^6*z^4+2*q^7*z^2-6*q^6*z^3-2*q^7*z+8*q^6*z^2-2*q^5*z^3+3*q^5*z^2-q^4*z^3-3*q^5*z-8*q^4*z+2*q^3*z^2-3*q^3*z+2*q^3+3*q^2*z+2*q^2-q*z+2*q-1)*R1(1, 1, 3, 1)
+z*q^5*(q^8*z^4+q^7*z^4-q^7*z^3-q^6*z^4-3*q^6*z^3-q^5*z^4+q^6*z^2-4*q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^5*z-2*q^4*z^2+q^3*z^3+2*q^3*z+q^2*z^2+2*q^3+5*q^2*z-q^2-3*q*z-1)*R1(0, 1, 2, 2)
+q^3*z^2*(q^11*z^3+3*q^10*z^3+q^9*z^4-q^10*z^2+2*q^9*z^3+2*q^8*z^4-q^9*z^2-q^8*z^3+q^7*z^4-q^8*z^2-2*q^7*z^3+q^6*z^4+2*q^8*z+q^7*z^2-4*q^6*z^3+q^7*z+4*q^6*z^2-2*q^5*z^3-q^6*z+2*q^5*z^2-q^4*z^3-2*q^5*z-5*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R2(3, 3, 0, 1)
-q^7*z^2*(q^2*z-1)*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R1(0, 1, 1, 3)
-z*q^5*(q^6*z^4+q^5*z^4+q^5*z^3-q^3*z^3-3*q^3*z^2-q^2*z^2-2*q*z-2)*R3(0, 2, 2, 1)
+z^2*q^4*(q^9*z^4+2*q^8*z^4-q^8*z^3+q^7*z^4-3*q^7*z^3+q^6*z^4+2*q^7*z^2-6*q^6*z^3-2*q^7*z+5*q^6*z^2-2*q^5*z^3+2*q^6*z+2*q^5*z^2-q^4*z^3-2*q^5*z-7*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R1(3, 2, 1, 0)
+z*q^2*(q^12*z^6+q^11*z^6-2*q^10*z^5-2*q^10*z^4-2*q^9*z^5-5*q^9*z^4-q^9*z^3+q^8*z^4-2*q^8*z^3+5*q^7*z^4-4*q^7*z^3+2*q^6*z^4+5*q^7*z^2-6*q^6*z^3+q^5*z^4-2*q^7*z+9*q^6*z^2-5*q^5*z^3-2*q^6*z+9*q^5*z^2-2*q^4*z^3-5*q^5*z+2*q^4*z^2-8*q^4*z-3*q^3*z+q^2*z^2+2*q^3+4*q^2+q-1)*R2(2, 3, -1, 3)
-z*q*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+2*q^8*z^3-q^7*z^3-2*q^7*z^2-4*q^6*z^3+q^6*z^2-q^5*z^3+q^5*z^2-q^4*z^3-4*q^5*z+2*q^4*z^2-9*q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R1(0, 3, 0, 2)
+q^9*z*(q^6*z^4+q^5*z^4+q^5*z^3+q^4*z^3-3*q^3*z^2+2*q^3*z-q^2*z^2+q^2*z+q*z-2)*R2(1, 0, 3, 3)
+q^6*z^2*(q+2)*R2(0, 3, -1, 3)
-q^6*z^2*(q^11*z^5-q^9*z^5-2*q^9*z^4+q^9*z^3-3*q^8*z^4-2*q^8*z^3-2*q^7*z^4+2*q^7*z^3-2*q^7*z^2-q^6*z^3+4*q^5*z^2-2*q^5*z+q^4*z^2+q^4*z+2*q^3*z^2-3*q^3*z+2*q^2-q*z+2*q-1)*R2(3, 3, 0, 3)
-z*q^5*(q^8*z^4+q^7*z^4-q^7*z^3-q^6*z^4-3*q^6*z^3-q^5*z^4+q^6*z^2-4*q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^5*z-2*q^4*z^2+q^3*z^3+2*q^3*z+q^2*z^2+2*q^3+5*q^2*z-q^2-3*q*z-1)*R1(0, 1, 3, 1)
-q^7*z*(q^6*z^4+q^5*z^3-q^4*z^4-2*q^3*z^3-3*q^3*z^2-2*q^2*z^3+2*q^2*z^2+q^2*z-q*z^2+q*z-3*z-2)*R4(0, 1, 3, 1)
+q^7*z^2*(q^5*z^4+q^5*z^3+2*q^4*z^4+3*q^4*z^3+q^3*z^4+3*q^3*z^3-q^3*z^2-q^2*z^3+q^3*z-3*q^2*z^2-3*q*z^3-2*q^2*z-q*z-z^2-2*q-1)*R2(1, 3, 0, 1)
-z*q*(q^10*z^4+q^9*z^4+q^9*z^3-q^8*z^4+4*q^8*z^3-q^7*z^4+5*q^7*z^3-q^6*z^4-5*q^7*z^2+5*q^6*z^3+2*q^7*z-5*q^6*z^2+3*q^5*z^3+4*q^6*z-4*q^5*z^2+q^4*z^3+5*q^5*z-q^4*z^2+8*q^4*z-2*q^3*z^2+q^3*z-2*q^3-2*q^2*z-4*q^2+q*z-q+1)*R2(2, 2, -1, 1)
-q^6*z^2*(q^5*z^4+q^4*z^4+q^4*z^3+q^3*z^2-q^2*z^3-2*q^3*z+q^2*z-q*z^2+3*q*z+2*z+2)*R2(1, 3, 0, 2)
-q^6*z^2*(q^8*z^4+q^7*z^4+q^7*z^3+q^6*z^3-2*q^5*z^2+q^4*z^2+2*q^3*z^2-q^3*z-q*z+2*q-1)*R4(2, 1, 2, 2)
-q^6*z^2*(q^6*z^4+q^6*z^3+2*q^5*z^4+3*q^5*z^3+q^4*z^4+3*q^4*z^3-q^4*z^2-q^3*z^3+q^4*z-3*q^3*z^2-3*q^2*z^3-2*q^3*z-q^2*z^2-2*q^2*z-q*z^2-2*q^2-q*z-q+2)*R1(1, 3, 0, 1)
+q^5*z^2*(q^10*z^4+2*q^9*z^4-q^9*z^3+2*q^8*z^4-5*q^8*z^3+q^7*z^4+q^8*z^2-7*q^7*z^3+q^6*z^4+q^7*z^2-8*q^6*z^3-3*q^7*z+6*q^6*z^2-3*q^5*z^3+5*q^5*z^2-q^4*z^3-4*q^5*z+q^4*z^2+2*q^5-6*q^4*z+2*q^3*z^2-q^4-2*q^3*z+4*q^3+2*q^2*z+3*q^2-q*z+q-1)*R1(1, 3, 2, 3)
-q^9*z^2*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R1(1, 2, 3, 0)
-q^7*z*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R3(-1, 2, 3, 0)
+q^9*z^2*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R2(2, 1, 2, 1)
+z*q^3*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R2(2, 3, 0, 1)
-(q^2*z-1)*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R1(0, 1, 3, 0)
+q^7*z^2*(q*z+2*z+1)*R2(0, 0, 1, 2)
+q^7*z^2*(q*z+3*q+1)*R1(-1, 1, 1, 2)
-z*q^4*(q^7*z^4-3*q^7*z^3+q^6*z^4-4*q^6*z^3+q^5*z^4+3*q^6*z^2-3*q^5*z^3+6*q^5*z^2-2*q^4*z^3-2*q^5*z+3*q^4*z^2-3*q^4*z-q^3*z^2-3*q^3*z+q^2*z^2+2*q^2+2*q-1)*R1(1, 1, 1, 3)
-z*q*(q^10*z^4+q^9*z^4+q^9*z^3-2*q^8*z^4+3*q^8*z^3-3*q^7*z^4+4*q^7*z^3-2*q^6*z^4-4*q^7*z^2+5*q^6*z^3-q^5*z^4+2*q^7*z-6*q^6*z^2+4*q^5*z^3+2*q^6*z-7*q^5*z^2+2*q^4*z^3+2*q^5*z-q^4*z^2+7*q^4*z+5*q^3*z-q^2*z^2-q^2*z-2*q^2-2*q+1)*R3(2, 2, 0, 0)
+z*q*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R4(1, 1, 1, 0)
-q^7*z^3*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R4(3, 0, -1, 1)
+z*q*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R2(0, 2, 0, 1)
+q^5*z^2*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R1(0, 2, 2, 0)
+q^7*z*(q^5*z^4+q^4*z^4+q^4*z^3-q^2*z^3-3*q^2*z^2-3*q*z^2+2*z-2)*R2(0, 1, 1, 3)
-z*q*(q^10*z^3+q^9*z^4+2*q^9*z^3+2*q^8*z^4-q^9*z^2-q^8*z^3+q^7*z^4-2*q^7*z^3+q^6*z^4+q^7*z^2-4*q^6*z^3+2*q^7*z+4*q^6*z^2-2*q^5*z^3-q^6*z+2*q^5*z^2-q^4*z^3-2*q^5*z-5*q^4*z+2*q^3*z^2-3*q^3*z+3*q^2*z+2*q^2-q*z+2*q-1)*R1(1, 3, 2, 0)
-q^8*z*(q^8*z^4+q^7*z^4-q^7*z^3-q^6*z^4-3*q^6*z^3-q^5*z^4+q^6*z^2-4*q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^5*z-2*q^4*z^2+q^3*z^3+2*q^3*z+q^2*z^2+2*q^3+5*q^2*z-q^2-3*q*z-1)*R2(0, 0, 3, 3)
-q^11*z^3*(q^3*z^2+q^2*z^2+q^2*z+q*z-2)*R3(1, 2, 3, 1)
+q^5*z^2*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R2(0, 2, 1, 1)
+z*q^3*(q^11*z^5+q^10*z^6+2*q^10*z^5+q^9*z^6+q^9*z^5-q^8*z^5+q^9*z^3+q^8*z^4-q^7*z^5-3*q^8*z^3+q^7*z^4-3*q^7*z^3+2*q^6*z^4-2*q^7*z^2-3*q^6*z^3+2*q^5*z^3+3*q^5*z^2-q^4*z^3+2*q^4*z^2-3*q^4*z+q^3*z^2-q^3*z+2*q^2*z+2*q^2-q*z+2*q-1)*R2(2, 3, 0, 2)
-z*q^5*(q^6*z^4+2*q^5*z^4+q^5*z^3+q^4*z^4+2*q^4*z^3-2*q^3*z^2-q^2*z^3-q^2*z^2-q*z^2+2*z-2)*R3(0, 2, 1, 1)
+z*q*(q^11*z^5+2*q^10*z^5+2*q^10*z^4+q^9*z^5+2*q^9*z^4+q^9*z^3-3*q^8*z^4+q^8*z^3-5*q^7*z^4+5*q^7*z^3-2*q^6*z^4-5*q^7*z^2+6*q^6*z^3-q^5*z^4+2*q^7*z-7*q^6*z^2+5*q^5*z^3+2*q^6*z-9*q^5*z^2+2*q^4*z^3+5*q^5*z-2*q^4*z^2+8*q^4*z+3*q^3*z-q^2*z^2-2*q^3-4*q^2-q+1)*R2(2, 2, -1, 2)
+z*q^2*(q^12*z^5-q^10*z^5-q^10*z^4+q^10*z^3-2*q^9*z^4-q^9*z^3-3*q^8*z^4+6*q^8*z^3-q^7*z^4-2*q^8*z^2+4*q^7*z^3-q^6*z^4-5*q^7*z^2+5*q^6*z^3+2*q^7*z-5*q^6*z^2+2*q^5*z^3-4*q^5*z^2+q^4*z^3+6*q^5*z+8*q^4*z-2*q^3*z^2+3*q^3*z-3*q^2*z-2*q^2+q*z-2*q+1)*R2(1, 3, 1, 2)
+q^7*z*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R4(-1, 1, 3, 1)
-q^6*z*(q^6*z^4+q^5*z^4+q^5*z^3+q^4*z^3-3*q^3*z^2+2*q^3*z-q^2*z^2+q^2*z+q*z-2)*R2(2, 0, 2, 2)
-q^7*z^2*(q^4*z^2+2*q^3*z^2-q^3*z-q*z+2*q-1)*R1(2, 2, 2, 0)
+q^9*z*(q^6*z^4+q^5*z^4+q^5*z^3+q^4*z^3-3*q^3*z^2+2*q^3*z-q^2*z^2+q^2*z+q*z-2)*R1(0, 1, 3, 3)
+q^6*z^2*(q^8*z^4+q^7*z^4-q^7*z^3-q^6*z^4-4*q^6*z^3-q^5*z^4+2*q^6*z^2-5*q^5*z^3-q^5*z^2-2*q^4*z^3-2*q^5*z-3*q^4*z^2+q^3*z^3+4*q^3*z+q^2*z^2+4*q^3+5*q^2*z-q^2-3*q*z-1)*R1(1, 2, 2, 1)
+q^6*z^2*(q^6*z^4+q^6*z^3+2*q^5*z^4-q^6*z^2+3*q^5*z^3+q^4*z^4-2*q^5*z^2+3*q^4*z^3+q^5*z+q^4*z-q^3*z^2-q^2*z^3-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q*z^2-2*q^2+q+2*z)*R3(2, 2, 1, 0)
+(q^2*z-1)*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R4(0, 1, 3, 0)
-z*q^5*(q+2)*(q^2*z^2+2)*R2(0, 1, 1, 2)
+z*q^3*(q^11*z^4+q^10*z^4+q^10*z^3+q^9*z^4+q^9*z^3+q^8*z^4+q^8*z^3-2*q^8*z^2-2*q^6*z^3-q^6*z^2-q^5*z^3+q^5*z^2-q^4*z^3-2*q^5*z+2*q^4*z^2-5*q^4*z+q^3*z^2-q^3*z-2*q^3+2*q^2*z+2*q^2-q*z+2*q-1)*R2(0, 3, 1, 3)
-z*q*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+3*q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R3(0, 2, 0, 1)
+z*q^5*(q^2*z^2+q*z+2)*R1(-1, 2, 1, 1)
-q^6*z^2*(q^7*z^3+q^6*z^4+3*q^6*z^3+q^5*z^4+3*q^5*z^3+q^5*z^2+q^5*z+3*q^4*z^2-q^3*z^3-3*q^4*z+q^3*z^2-4*q^3*z+q^2*z^2-2*q^3-2*q^2*z-q^2+2*q*z+2*q+2)*R2(0, 3, 1, 2)
-z*q^2*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+3*q^4*z-q^3*z^2+q^3*z-2*q^2*z-2*q^2+q*z-2*q+1)*R1(2, 2, 0, 0)
+q^6*z^2*(q^2+q*z+2)*R2(1, 2, -1, 2)
-q^7*z*(q*z+2*z-4)*R2(-1, 1, 1, 3)
+q^5*z^2*(q^3*z^2+q^2*z^2+q^2*z+2*q^2+q*z+2)*R2(0, 3, 0, 1)
-q^8*z*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R2(-1, 0, 3, 2)
+q^5*z^2*(q^2-2)*R1(0, 2, 0, 1)
-q^6*z^2*(q*z+2)*R2(1, 3, -1, 2)
+q^7*z^2*(q^6*z^4+2*q^5*z^4-q^5*z^3+q^4*z^4-2*q^4*z^3+q^4*z^2-3*q^3*z^3-2*q^3*z^2-3*q^2*z^3-q^3*z-5*q^2*z^2-3*q*z^2+2*q*z+2*q+6*z-1)*R3(3, 1, 0, 1)
-z*q^5*(q^3*z^2+2*q^2*z^2-q^2*z+2)*R1(-1, 1, 3, 0)
+q^5*z^2*(q^2+q+2)*R1(0, 2, 0, 0)
+z*q^3*(q^10*z^4+q^9*z^4+q^9*z^3+q^8*z^3+q^7*z^3-2*q^7*z^2+2*q^6*z^3+2*q^7*z+q^6*z^2+q^5*z^3+q^5*z^2+q^4*z^3+2*q^5*z-2*q^4*z^2+5*q^4*z-q^3*z^2+q^3*z+4*q^3-2*q^2*z-2*q^2+q*z-2*q+1)*R2(0, 2, 1, 3)

==> anc/331.txt <==
-R2(3,0,4,3)*q^17*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)*z^2
-R2(3,1,0,2)/q^3*(q^27*z^10+q^27*z^9+q^26*z^10-q^26*z^9-2*q^26*z^8-2*q^25*z^9+q^24*z^10-q^25*z^8-q^24*z^9+2*q^23*z^10+q^25*z^7+q^24*z^8-2*q^23*z^9+q^22*z^10+q^24*z^7+2*q^23*z^8-3*q^22*z^9-4*q^22*z^8-3*q^21*z^9-5*q^22*z^7-5*q^21*z^8-4*q^20*z^9+2*q^21*z^7+3*q^20*z^8-3*q^19*z^9+5*q^21*z^6+10*q^20*z^7+6*q^19*z^8-q^18*z^9+6*q^20*z^6+15*q^19*z^7-q^19*z^6+21*q^18*z^7-q^17*z^8-q^19*z^5-16*q^18*z^6+15*q^17*z^7+q^16*z^8-q^19*z^4-2*q^18*z^5-17*q^17*z^6+8*q^16*z^7+q^15*z^8-2*q^18*z^4+q^17*z^5-6*q^16*z^6+12*q^15*z^7-q^17*z^4-6*q^16*z^5-8*q^15*z^6+15*q^14*z^7+q^16*z^4-17*q^15*z^5-8*q^14*z^6+7*q^13*z^7+q^15*z^4-26*q^14*z^5-3*q^13*z^6-3*q^12*z^7-q^15*z^3+5*q^14*z^4-41*q^13*z^5+4*q^12*z^6-3*q^11*z^7+8*q^13*z^4-29*q^12*z^5+9*q^11*z^6+3*q^13*z^3+5*q^12*z^4-5*q^11*z^5+6*q^10*z^6+9*q^12*z^3+7*q^11*z^4+14*q^10*z^5+q^9*z^6-q^8*z^7-q^12*z^2+20*q^11*z^3+18*q^10*z^4+17*q^9*z^5+2*q^8*z^6-q^11*z^2+23*q^10*z^3+4*q^9*z^4+q^8*z^5-q^7*z^6+2*q^10*z^2+10*q^9*z^3-10*q^8*z^4-q^7*z^5+4*q^9*z^2-2*q^8*z^3-8*q^7*z^4+q^6*z^5+2*q^8*z^2+2*q^7*z^3+2*q^5*z^5+5*q^7*z^2+2*q^6*z^3-q^5*z^4+2*q^7*z+7*q^6*z^2+4*q^5*z^3-q^4*z^4+3*q^6*z+4*q^5*z^2+4*q^4*z^3-q^3*z^4+q^5*z-q^4*z^2-q^3*z^3-3*q^3*z^2-2*q^2*z^3-2*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z
+R2(3,3,-1,1)*(2*q^22*z^8+q^22*z^7+q^21*z^8-q^21*z^7-q^21*z^6-q^20*z^7+2*q^19*z^8-q^20*z^6+3*q^18*z^8+q^17*z^8-q^17*z^7-8*q^17*z^6-2*q^16*z^7-3*q^17*z^5-8*q^16*z^6-q^15*z^7-2*q^16*z^5-q^15*z^6-q^14*z^7+q^16*z^4+4*q^15*z^5-2*q^14*z^6-2*q^13*z^7+4*q^15*z^4+10*q^14*z^5-q^13*z^6-q^12*z^7+q^15*z^3+5*q^14*z^4+11*q^13*z^5-3*q^12*z^6+2*q^14*z^3+2*q^13*z^4+5*q^12*z^5-7*q^11*z^6+q^13*z^3+q^12*z^4+2*q^11*z^5-4*q^10*z^6-q^12*z^3+2*q^11*z^4+4*q^10*z^5+q^9*z^6-2*q^11*z^3+8*q^10*z^4+2*q^9*z^5+q^8*z^6-2*q^10*z^3+12*q^9*z^4+2*q^8*z^5-q^10*z^2-3*q^9*z^3+9*q^8*z^4+q^7*z^5-3*q^9*z^2-5*q^8*z^3-2*q^7*z^4-q^6*z^5-4*q^8*z^2-11*q^7*z^3-7*q^6*z^4-q^5*z^5-8*q^7*z^2-12*q^6*z^3-2*q^5*z^4-q^7*z-7*q^6*z^2-6*q^5*z^3+q^4*z^4-q^6*z-q^5*z^2+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^3/z
+R2(3,3,-1,2)*(q^30*z^12+q^30*z^11+q^29*z^12-q^29*z^11-2*q^29*z^10-2*q^28*z^11+q^27*z^12-q^28*z^10-2*q^27*z^11+2*q^26*z^12+q^28*z^9-3*q^26*z^11+q^25*z^12+q^27*z^9+3*q^26*z^10-3*q^25*z^11+2*q^26*z^9-2*q^25*z^10-4*q^24*z^11-4*q^25*z^9-4*q^24*z^10-6*q^23*z^11-q^25*z^8+2*q^24*z^9+7*q^23*z^10-4*q^22*z^11+5*q^24*z^8+9*q^23*z^9+9*q^22*z^10-q^21*z^11+4*q^23*z^8+13*q^22*z^9+3*q^21*z^10-2*q^23*z^7+2*q^22*z^8+24*q^21*z^9+5*q^20*z^10-17*q^21*z^8+9*q^20*z^9+6*q^19*z^10-6*q^21*z^7-29*q^20*z^8-5*q^19*z^9+2*q^18*z^10-2*q^21*z^6-2*q^20*z^7-19*q^19*z^8+6*q^18*z^9-q^20*z^6-6*q^19*z^7-33*q^18*z^8+9*q^17*z^9-q^19*z^6-4*q^18*z^7-33*q^17*z^8-2*q^16*z^9+q^19*z^5+8*q^18*z^6+10*q^17*z^7-6*q^16*z^8-4*q^15*z^9+5*q^18*z^5+12*q^17*z^6-8*q^16*z^7-5*q^15*z^8-q^14*z^9+3*q^17*z^5+29*q^16*z^6-8*q^14*z^8+q^16*z^5+41*q^15*z^6+28*q^14*z^7+3*q^13*z^8-q^16*z^4-9*q^15*z^5+19*q^14*z^6+18*q^13*z^7+5*q^12*z^8-q^16*z^3-3*q^15*z^4-3*q^14*z^5+26*q^13*z^6+12*q^12*z^7+q^11*z^8-q^15*z^3-5*q^14*z^4+4*q^13*z^5+27*q^12*z^6+11*q^11*z^7-13*q^13*z^4-25*q^12*z^5-13*q^11*z^6+q^13*z^3-15*q^12*z^4-42*q^11*z^5-26*q^10*z^6-5*q^9*z^7+q^12*z^3-19*q^11*z^4-35*q^10*z^5-4*q^9*z^6-q^8*z^7+q^11*z^3-26*q^10*z^4-25*q^9*z^5-q^8*z^6+q^11*z^2+7*q^10*z^3-q^9*z^4+2*q^10*z^2+14*q^9*z^3+22*q^8*z^4+18*q^7*z^5+q^6*z^6+4*q^9*z^2+22*q^8*z^3+29*q^7*z^4+14*q^6*z^5+q^5*z^6+9*q^8*z^2+31*q^7*z^3+15*q^6*z^4+q^5*z^5+8*q^7*z^2+16*q^6*z^3+2*q^5*z^4-q^4*z^5-q^6*z^2-3*q^5*z^3-5*q^4*z^4-q^3*z^5-7*q^5*z^2-9*q^4*z^3-4*q^3*z^4-2*q^5*z-9*q^4*z^2-7*q^3*z^3-2*q^2*z^4-4*q^4*z-5*q^3*z^2-q^2*z^3+2*q^2*z^2+2*q*z^3+q^3+2*q^2*z+2*q*z^2+z^3+q^2+q*z)/q^2/z
-R2(3,3,-1,3)*(2*q^36*z^14+2*q^36*z^13+3*q^35*z^14-q^35*z^13+q^34*z^14-4*q^35*z^12-5*q^34*z^13+2*q^33*z^14-4*q^34*z^12-4*q^33*z^13+5*q^32*z^14+2*q^34*z^11+q^33*z^12-8*q^32*z^13+4*q^31*z^14+3*q^33*z^11+2*q^32*z^12-10*q^31*z^13+q^30*z^14+q^32*z^11-2*q^31*z^12-9*q^30*z^13-4*q^31*z^11-10*q^30*z^12-14*q^29*z^13+4*q^29*z^12-15*q^28*z^13+7*q^30*z^10+18*q^29*z^11+23*q^28*z^12-7*q^27*z^13+15*q^29*z^10+32*q^28*z^11+13*q^27*z^12-q^26*z^13+8*q^28*z^10+56*q^27*z^11+6*q^26*z^12-2*q^28*z^9-20*q^27*z^10+56*q^26*z^11+14*q^25*z^12-2*q^28*z^8-9*q^27*z^9-51*q^26*z^10+9*q^25*z^11+12*q^24*z^12-5*q^27*z^8-11*q^26*z^9-49*q^25*z^10+3*q^24*z^11+3*q^23*z^12-2*q^26*z^8-22*q^25*z^9-48*q^24*z^10+31*q^23*z^11+q^25*z^8-27*q^24*z^9-79*q^23*z^10+18*q^22*z^11+7*q^24*z^8-21*q^23*z^9-56*q^22*z^10-7*q^21*z^11+q^24*z^7+4*q^23*z^8-32*q^22*z^9-4*q^21*z^10-7*q^20*z^11+2*q^23*z^7+25*q^22*z^8-47*q^21*z^9-6*q^20*z^10-q^19*z^11+17*q^22*z^7+45*q^21*z^8-3*q^20*z^9-17*q^19*z^10+q^22*z^6+16*q^21*z^7+48*q^20*z^8+59*q^19*z^9-4*q^18*z^10-2*q^21*z^6+26*q^20*z^7+71*q^19*z^8+50*q^18*z^9+5*q^17*z^10-5*q^20*z^6+32*q^19*z^7+75*q^18*z^8+4*q^17*z^9+2*q^16*z^10-2*q^20*z^5-10*q^19*z^6+12*q^18*z^7+42*q^17*z^8-10*q^16*z^9-q^15*z^10-2*q^19*z^5+4*q^18*z^6-11*q^17*z^7-5*q^16*z^8-4*q^15*z^9-q^14*z^10+4*q^18*z^5-9*q^17*z^6-37*q^16*z^7-31*q^15*z^8-2*q^14*z^9+3*q^17*z^5-26*q^16*z^6-26*q^15*z^7-19*q^14*z^8-2*q^13*z^9+q^16*z^5-19*q^15*z^6+q^14*z^7-3*q^16*z^4-11*q^15*z^5-16*q^14*z^6+12*q^13*z^7+2*q^12*z^8-q^16*z^3-4*q^15*z^4-3*q^14*z^5-2*q^13*z^6+24*q^12*z^7+q^11*z^8-q^15*z^3+q^14*z^4-8*q^13*z^5-2*q^12*z^6+24*q^11*z^7+q^14*z^3-7*q^13*z^4-28*q^12*z^5-12*q^11*z^6+7*q^10*z^7+3*q^13*z^3-q^12*z^4-21*q^11*z^5-7*q^10*z^6-2*q^9*z^7+3*q^12*z^3+2*q^11*z^4-21*q^10*z^5-q^8*z^7+5*q^11*z^3-q^10*z^4-16*q^9*z^5-2*q^8*z^6+q^11*z^2+14*q^10*z^3+13*q^9*z^4+6*q^8*z^5+q^7*z^6+2*q^10*z^2+18*q^9*z^3+26*q^8*z^4+18*q^7*z^5+2*q^6*z^6+4*q^9*z^2+25*q^8*z^3+34*q^7*z^4+11*q^6*z^5+q^5*z^6+8*q^8*z^2+31*q^7*z^3+19*q^6*z^4+8*q^7*z^2+13*q^6*z^3+2*q^5*z^4-2*q^4*z^5-q^6*z^2-11*q^5*z^3-8*q^4*z^4-q^3*z^5-q^6*z-11*q^5*z^2-15*q^4*z^3-6*q^3*z^4-3*q^5*z-13*q^4*z^2-8*q^3*z^3-2*q^2*z^4-4*q^4*z-5*q^3*z^2+q^2*z^3+q^3*z+3*q^2*z^2+3*q*z^3+q^3+3*q^2*z+2*q*z^2+z^3+q^2+q*z)/q^2/z
+R2(4,0,-2,1)/q^3/z*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+3*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-16*q^9*z^4+2*q^10*z^2+8*q^9*z^3-5*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+10*q^7*z^4+2*q^6*z^5+6*q^8*z^2+12*q^7*z^3+8*q^6*z^4+q^5*z^5+11*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+4*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
-R2(4,0,-2,2)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+7*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-10*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^12*z^6-q^14*z^3-q^13*z^4-2*q^12*z^5+8*q^11*z^6-10*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+3*q^11*z^3-6*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-15*q^9*z^4+2*q^10*z^2+7*q^9*z^3-6*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+9*q^7*z^4+2*q^6*z^5+5*q^8*z^2+11*q^7*z^3+8*q^6*z^4+q^5*z^5+10*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+4*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z
-R2(4,0,-1,2)*(q^22*z^8+q^22*z^7-q^21*z^7-q^21*z^6+q^19*z^8+q^18*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-2*q^16*z^6-q^15*z^7+q^16*z^4+2*q^15*z^5-4*q^14*z^6+2*q^15*z^4+7*q^14*z^5+q^15*z^3+2*q^14*z^4+7*q^13*z^5-q^12*z^6+q^14*z^3-q^13*z^4-q^12*z^5-6*q^11*z^6+2*q^12*z^4+2*q^11*z^5-3*q^10*z^6-q^12*z^3+4*q^10*z^5+2*q^9*z^6-2*q^11*z^3+2*q^10*z^4-q^9*z^5+q^8*z^6-q^10*z^3+12*q^9*z^4+2*q^8*z^5-q^10*z^2-2*q^9*z^3+7*q^8*z^4+2*q^7*z^5-q^9*z^2-3*q^8*z^3-5*q^7*z^4-q^6*z^5-2*q^8*z^2-7*q^7*z^3-6*q^6*z^4-q^5*z^5-6*q^7*z^2-11*q^6*z^3-q^5*z^4-5*q^6*z^2-6*q^5*z^3+q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4+q^5*z+5*q^4*z^2+4*q^3*z^3+3*q^4*z+5*q^3*z^2+2*q^2*z^3+4*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
-R2(4,0,0,2)*(q^32*z^12+q^32*z^11-2*q^31*z^11-2*q^31*z^10+q^29*z^12+q^30*z^10-2*q^29*z^11+q^28*z^12+q^30*z^9-q^29*z^10-2*q^28*z^11+3*q^28*z^10-q^27*z^11+2*q^28*z^9-3*q^27*z^10-3*q^26*z^11-4*q^27*z^9-q^26*z^10-4*q^25*z^11-q^27*z^8+4*q^26*z^9+8*q^25*z^10-q^24*z^11+4*q^26*z^8+4*q^25*z^9+3*q^24*z^10+2*q^25*z^8+9*q^24*z^9+q^23*z^10+q^24*z^8+16*q^23*z^9+5*q^22*z^10-q^24*z^7-13*q^23*z^8-5*q^22*z^9+3*q^21*z^10-q^24*z^6-5*q^23*z^7-15*q^22*z^8-5*q^21*z^9-q^23*z^6-4*q^22*z^7-7*q^21*z^8+8*q^20*z^9-4*q^21*z^7-25*q^20*z^8+3*q^19*z^9+3*q^21*z^6+4*q^20*z^7-13*q^19*z^8-4*q^18*z^9+q^21*z^5+3*q^20*z^6+7*q^19*z^7+6*q^18*z^8-q^17*z^9+q^20*z^5+5*q^19*z^6-13*q^18*z^7-6*q^17*z^8+q^19*z^5+12*q^18*z^6+2*q^17*z^7-7*q^16*z^8+15*q^17*z^6+21*q^16*z^7+3*q^15*z^8+4*q^17*z^5+9*q^16*z^6+7*q^15*z^7+2*q^14*z^8-q^17*z^4+6*q^16*z^5+23*q^15*z^6-3*q^16*z^4+q^15*z^5+19*q^14*z^6+2*q^13*z^7-4*q^15*z^4-17*q^14*z^5-8*q^13*z^6-q^12*z^7-q^15*z^3-5*q^14*z^4-18*q^13*z^5-13*q^12*z^6-q^11*z^7-q^14*z^3-8*q^13*z^4-15*q^12*z^5+3*q^11*z^6-13*q^12*z^4-11*q^11*z^5+4*q^10*z^6+2*q^12*z^3+2*q^11*z^4-3*q^10*z^5-q^9*z^6+4*q^11*z^3+3*q^10*z^4+7*q^9*z^5-q^8*z^6+4*q^10*z^3-6*q^9*z^4+2*q^8*z^5+q^10*z^2+7*q^9*z^3-5*q^8*z^4-q^7*z^5+q^9*z^2+4*q^8*z^3+2*q^7*z^4+q^6*z^5+q^8*z^2+6*q^7*z^3+5*q^6*z^4+q^5*z^5+5*q^7*z^2+8*q^6*z^3+q^5*z^4+5*q^6*z^2+4*q^5*z^3-q^4*z^4-q^3*z^4-q^5*z-4*q^4*z^2-3*q^3*z^3-2*q^4*z-4*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^5/z^2
-R2(4,0,1,3)*q/z*(q^24*z^9+q^24*z^8-q^23*z^8-q^23*z^7+q^22*z^8+q^21*z^9+q^22*z^7+q^20*z^9-q^21*z^7-q^21*z^6+q^19*z^8-4*q^19*z^7-3*q^19*z^6-2*q^18*z^7-q^17*z^8+2*q^17*z^7+q^18*z^5-2*q^17*z^6-2*q^16*z^7-q^17*z^5+3*q^16*z^6-2*q^15*z^7+q^17*z^4+2*q^16*z^5+4*q^15*z^6+2*q^16*z^4+q^15*z^5-5*q^14*z^6-q^13*z^7+2*q^15*z^4+9*q^14*z^5-q^13*z^6-q^12*z^7+q^15*z^3+q^14*z^4+8*q^13*z^5+q^14*z^3-3*q^13*z^4-2*q^12*z^5-6*q^11*z^6+q^12*z^4+3*q^11*z^5-3*q^10*z^6-2*q^12*z^3-q^11*z^4+6*q^10*z^5+2*q^9*z^6-3*q^11*z^3+2*q^10*z^4-2*q^9*z^5+q^8*z^6-q^10*z^3+11*q^9*z^4-q^10*z^2-3*q^9*z^3+6*q^8*z^4+q^7*z^5-q^9*z^2-4*q^8*z^3-4*q^7*z^4-q^6*z^5-2*q^8*z^2-7*q^7*z^3-6*q^6*z^4-q^5*z^5-6*q^7*z^2-8*q^6*z^3-q^5*z^4-5*q^6*z^2-4*q^5*z^3+q^4*z^4+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R2(4,0,2,2)*q^6*z*(q^16*z^6+q^16*z^5-q^15*z^5-q^15*z^4+q^13*z^6+q^12*z^6-4*q^11*z^4-q^10*z^5-3*q^11*z^3-2*q^10*z^4-q^9*z^5+2*q^9*z^4+q^10*z^2+2*q^9*z^3-q^8*z^4+2*q^9*z^2+5*q^8*z^3-q^7*z^4+q^9*z+2*q^8*z^2+4*q^7*z^3+q^8*z-q^7*z^2-q^6*z^3-q^5*z^4+2*q^6*z^2-q^5*z^3-q^4*z^4-q^6*z+q^5*z^2+q^4*z^3-2*q^5*z-q^4*z^2-q^4*z+2*q^3*z^2-q^4-q^3*z+2*q^2*z^2-q^3-q^2*z-q*z^2-q*z-z^2-q-z-1)
-R2(4,0,2,3)*q^7*z*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+6*q^17*z^6+2*q^16*z^7+2*q^17*z^5+6*q^16*z^6-q^15*z^7-3*q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-9*q^15*z^5+2*q^14*z^6+2*q^13*z^7-q^16*z^3-q^15*z^4-9*q^14*z^5-2*q^13*z^6-q^15*z^3-q^14*z^4-q^13*z^5+7*q^12*z^6-6*q^13*z^4-11*q^12*z^5+5*q^11*z^6+q^13*z^3-9*q^12*z^4-11*q^11*z^5-2*q^10*z^6+q^12*z^3-4*q^11*z^4+5*q^10*z^5-q^9*z^6+5*q^11*z^3-12*q^10*z^4+2*q^9*z^5+q^11*z^2+7*q^10*z^3-8*q^9*z^4-2*q^8*z^5+2*q^10*z^2+6*q^9*z^3+9*q^8*z^4+q^7*z^5+3*q^9*z^2+q^8*z^3+10*q^7*z^4+q^6*z^5-q^9*z+7*q^8*z^2+8*q^7*z^3+q^6*z^4-q^8*z+9*q^7*z^2+8*q^6*z^3-3*q^6*z^2+q^6*z-5*q^5*z^2-5*q^4*z^3-4*q^4*z^2-2*q^3*z^3-3*q^4*z-3*q^3*z^2+q^4+q^3*z+2*q^3+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q+z+1)
+R2(4,0,3,2)*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)*q^13*z^2
-R2(4,1,-2,2)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+q^15*z^7+q^16*z^5+8*q^15*z^6-2*q^14*z^7-2*q^15*z^5+18*q^14*z^6+3*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6-q^15*z^3-2*q^14*z^4-12*q^13*z^5-q^12*z^6-2*q^11*z^7-q^14*z^3-q^13*z^4-2*q^12*z^5+13*q^11*z^6-10*q^12*z^4-12*q^11*z^5+6*q^10*z^6+q^12*z^3-8*q^11*z^4-10*q^10*z^5-5*q^9*z^6-q^8*z^7+3*q^11*z^3-10*q^10*z^4+6*q^9*z^5-q^8*z^6+2*q^10*z^3-25*q^9*z^4-q^7*z^6+2*q^10*z^2+8*q^9*z^3-9*q^8*z^4+4*q^9*z^2+10*q^8*z^3+9*q^7*z^4+3*q^6*z^5+6*q^8*z^2+16*q^7*z^3+11*q^6*z^4+2*q^5*z^5+13*q^7*z^2+18*q^6*z^3+2*q^5*z^4+8*q^6*z^2+5*q^5*z^3-q^4*z^4-2*q^5*z^2-4*q^4*z^3-q^3*z^4-2*q^5*z-6*q^4*z^2-5*q^3*z^3-4*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^2/z
+R2(4,1,-2,3)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+7*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-10*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^12*z^6-q^14*z^3-q^13*z^4-2*q^12*z^5+8*q^11*z^6-10*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+3*q^11*z^3-6*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-15*q^9*z^4+2*q^10*z^2+7*q^9*z^3-6*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+9*q^7*z^4+2*q^6*z^5+5*q^8*z^2+11*q^7*z^3+8*q^6*z^4+q^5*z^5+10*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+4*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^2/z
+R2(4,1,-1,1)*(q^24*z^10+q^24*z^9-3*q^23*z^9-3*q^23*z^8+q^21*z^10+3*q^22*z^8-q^21*z^9+q^20*z^10+3*q^22*z^7-3*q^20*z^9-q^21*z^7+2*q^20*z^8-2*q^19*z^9-q^21*z^6-q^19*z^8-2*q^18*z^9-4*q^19*z^7-q^18*z^8-3*q^17*z^9+8*q^18*z^7+8*q^17*z^8-q^16*z^9+7*q^18*z^6+8*q^17*z^7+5*q^16*z^8-3*q^17*z^6+2*q^16*z^7-4*q^17*z^5-6*q^16*z^6+13*q^15*z^7+2*q^14*z^8-3*q^16*z^5-17*q^15*z^6+4*q^14*z^7+2*q^13*z^8-q^16*z^4-2*q^15*z^5-23*q^14*z^6-2*q^13*z^7+8*q^14*z^5-3*q^13*z^6+7*q^12*z^7+q^15*z^3+2*q^14*z^4-2*q^13*z^5-9*q^12*z^6+5*q^11*z^7+q^14*z^3+2*q^13*z^4-8*q^12*z^5-15*q^11*z^6-2*q^10*z^7+9*q^12*z^4-3*q^10*z^6-q^9*z^7-q^12*z^3+4*q^11*z^4-7*q^10*z^5+q^11*z^3+12*q^10*z^4-6*q^9*z^5+4*q^10*z^3+21*q^9*z^4+8*q^8*z^5+2*q^7*z^6-q^10*z^2+q^9*z^3+20*q^8*z^4+6*q^7*z^5-q^9*z^2+5*q^8*z^3+12*q^7*z^4-2*q^8*z^2-4*q^7*z^3-2*q^6*z^4-3*q^5*z^5-7*q^7*z^2-12*q^6*z^3-3*q^5*z^4-q^4*z^5-8*q^6*z^2-12*q^5*z^3-3*q^4*z^4-2*q^5*z^2-3*q^4*z^3+q^5*z+q^4*z^2+3*q^3*z^3+2*q^4*z+5*q^3*z^2+4*q^2*z^3+4*q^3*z+2*q^2*z^2+q*z^3+q^2*z-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
+R2(4,1,-1,3)/q/z*(q^28*z^11+q^28*z^10-2*q^27*z^10-2*q^27*z^9+q^25*z^11+q^26*z^9-q^25*z^10+q^24*z^11+q^26*z^8-2*q^24*z^10+q^24*z^9-q^23*z^10-3*q^23*z^9-2*q^22*z^10-3*q^23*z^8-2*q^22*z^9-3*q^21*z^10+5*q^22*z^8+6*q^21*z^9-q^20*z^10+5*q^22*z^7+5*q^21*z^8+2*q^20*z^9+q^21*z^7+7*q^20*z^8-q^19*z^9-q^21*z^6-q^20*z^7+15*q^19*z^8+2*q^18*z^9-q^20*z^6-10*q^19*z^7+2*q^18*z^8+2*q^17*z^9-q^20*z^5-2*q^19*z^6-9*q^18*z^7-2*q^17*z^8-q^19*z^5-q^18*z^6+q^17*z^7+8*q^16*z^8-10*q^17*z^6-12*q^16*z^7+5*q^15*z^8-2*q^17*z^5-9*q^16*z^6-13*q^15*z^7-2*q^14*z^8+q^16*z^5-7*q^15*z^6+5*q^14*z^7-q^13*z^8+q^16*z^4+3*q^15*z^5-18*q^14*z^6+2*q^13*z^7+3*q^15*z^4+14*q^14*z^5-7*q^13*z^6-3*q^12*z^7+q^15*z^3+4*q^14*z^4+14*q^13*z^5+6*q^12*z^6+q^14*z^3+3*q^13*z^4+2*q^12*z^5+3*q^11*z^6+q^10*z^7+11*q^12*z^4+13*q^11*z^5-q^10*z^6-q^12*z^3+8*q^11*z^4+11*q^10*z^5+2*q^9*z^6-2*q^11*z^3+4*q^10*z^4-q^9*z^5+11*q^9*z^4-q^8*z^5-q^10*z^2-3*q^9*z^3+2*q^8*z^4-q^9*z^2-8*q^8*z^3-8*q^7*z^4-q^6*z^5-3*q^8*z^2-8*q^7*z^3-5*q^6*z^4-q^5*z^5-6*q^7*z^2-10*q^6*z^3-4*q^6*z^2-6*q^5*z^3+q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4+q^5*z+5*q^4*z^2+4*q^3*z^3+3*q^4*z+5*q^3*z^2+2*q^2*z^3+4*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R2(4,1,0,2)/q^4/z^2*(q^31*z^12+q^31*z^11-2*q^30*z^11-2*q^30*z^10+q^28*z^12+q^29*z^10-q^28*z^11+q^27*z^12+q^29*z^9-2*q^27*z^11+2*q^27*z^10-q^26*z^11+q^27*z^9-3*q^26*z^10-2*q^25*z^11-4*q^26*z^9-2*q^25*z^10-3*q^24*z^11-q^26*z^8+4*q^25*z^9+7*q^24*z^10-q^23*z^11+4*q^25*z^8+5*q^24*z^9+3*q^23*z^10+2*q^24*z^8+6*q^23*z^9-q^22*z^10-2*q^23*z^8+14*q^22*z^9+2*q^21*z^10-q^23*z^7-12*q^22*z^8+2*q^20*z^10-q^23*z^6-3*q^22*z^7-11*q^21*z^8-4*q^20*z^9-q^22*z^6-2*q^21*z^7+q^20*z^8+7*q^19*z^9-4*q^20*z^7-12*q^19*z^8+5*q^18*z^9+3*q^20*z^6-11*q^18*z^8-2*q^17*z^9+q^20*z^5+3*q^19*z^6+2*q^18*z^7+4*q^17*z^8-q^16*z^9+q^19*z^5+3*q^18*z^6-14*q^17*z^7-q^16*z^8+q^18*z^5+5*q^17*z^6-7*q^16*z^7-4*q^15*z^8-3*q^17*z^5+4*q^16*z^6+10*q^15*z^7+q^14*z^8+9*q^14*z^7+q^13*z^8+8*q^15*z^5+12*q^14*z^6+4*q^13*z^7+14*q^14*z^5+11*q^13*z^6+4*q^12*z^7+q^15*z^3+q^14*z^4+2*q^13*z^5-7*q^12*z^6+q^11*z^7+q^14*z^3-q^13*z^4-7*q^12*z^5-13*q^11*z^6-q^12*z^4-11*q^11*z^5-4*q^10*z^6-q^12*z^3-6*q^11*z^4-9*q^10*z^5+2*q^9*z^6-2*q^11*z^3+5*q^10*z^4-2*q^9*z^5+q^8*z^6+14*q^9*z^4+6*q^8*z^5-q^10*z^2+q^9*z^3+9*q^8*z^4+3*q^7*z^5-q^9*z^2+2*q^8*z^3-q^7*z^4-q^6*z^5-2*q^8*z^2-4*q^7*z^3-5*q^6*z^4-q^5*z^5-5*q^7*z^2-7*q^6*z^3-q^5*z^4-4*q^6*z^2-4*q^5*z^3+q^4*z^4+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R2(4,1,0,3)*(q^34*z^13+q^34*z^12-2*q^33*z^12-2*q^33*z^11+q^32*z^12+q^31*z^13+2*q^32*z^11-q^31*z^12+q^30*z^13+q^32*z^10-2*q^31*z^11-2*q^30*z^12-2*q^31*z^10+q^30*z^11+q^30*z^10-4*q^29*z^11-q^28*z^12+q^30*z^9-3*q^29*z^10-4*q^28*z^11-3*q^27*z^12+5*q^28*z^10+5*q^27*z^11-q^26*z^12+4*q^28*z^9+2*q^27*z^10-q^27*z^9+5*q^26*z^10-4*q^25*z^11+3*q^26*z^9+20*q^25*z^10+q^24*z^11+3*q^26*z^8-6*q^25*z^9+3*q^24*z^10+2*q^23*z^11-q^26*z^7-4*q^24*z^9-3*q^23*z^10-q^25*z^7-2*q^24*z^8+13*q^23*z^9+10*q^22*z^10-q^24*z^7-13*q^23*z^8-11*q^22*z^9+7*q^21*z^10-q^24*z^6-14*q^22*z^8-16*q^21*z^9-2*q^20*z^10-q^23*z^6-2*q^22*z^7-3*q^21*z^8+9*q^20*z^9-q^19*z^10-5*q^21*z^7-23*q^20*z^8+5*q^19*z^9+3*q^21*z^6+q^20*z^7-16*q^19*z^8-4*q^18*z^9+3*q^20*z^6+7*q^19*z^7+15*q^18*z^8+7*q^19*z^6-6*q^18*z^7+14*q^17*z^8+q^16*z^9+q^19*z^5+11*q^18*z^6+12*q^17*z^6+14*q^16*z^7+4*q^17*z^5-5*q^16*z^6+7*q^15*z^7-q^17*z^4+6*q^16*z^5-2*q^15*z^6-4*q^14*z^7-q^16*z^4+7*q^15*z^5+9*q^14*z^6-2*q^13*z^7-10*q^14*z^5+4*q^13*z^6-q^15*z^3+2*q^14*z^4-5*q^13*z^5-q^12*z^6-q^14*z^3+5*q^13*z^4+q^12*z^5+5*q^11*z^6-5*q^12*z^4-6*q^11*z^5+3*q^10*z^6+2*q^12*z^3-5*q^10*z^5-2*q^9*z^6+3*q^11*z^3-2*q^10*z^4+3*q^9*z^5-q^8*z^6+q^10*z^3-11*q^9*z^4+q^10*z^2+3*q^9*z^3-6*q^8*z^4-q^7*z^5+q^9*z^2+4*q^8*z^3+4*q^7*z^4+q^6*z^5+2*q^8*z^2+7*q^7*z^3+6*q^6*z^4+q^5*z^5+6*q^7*z^2+8*q^6*z^3+q^5*z^4+5*q^6*z^2+4*q^5*z^3-q^4*z^4-q^3*z^4-q^5*z-4*q^4*z^2-3*q^3*z^3-2*q^4*z-4*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z^2/q^4
-R2(4,2,-1,1)/q*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+24*q^23*z^10-7*q^22*z^11+15*q^24*z^8+34*q^23*z^9+13*q^22*z^10-q^21*z^11+9*q^23*z^8+54*q^22*z^9+6*q^21*z^10-2*q^23*z^7-22*q^22*z^8+56*q^21*z^9+15*q^20*z^10-2*q^23*z^6-8*q^22*z^7-51*q^21*z^8+9*q^20*z^9+13*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+2*q^19*z^9+3*q^18*z^10-4*q^21*z^6-21*q^20*z^7-46*q^19*z^8+30*q^18*z^9+q^20*z^6-29*q^19*z^7-83*q^18*z^8+16*q^17*z^9+6*q^19*z^6-27*q^18*z^7-60*q^17*z^8-10*q^16*z^9+q^19*z^5+6*q^18*z^6-28*q^17*z^7+q^16*z^8-8*q^15*z^9+4*q^18*z^5+25*q^17*z^6-40*q^16*z^7-5*q^15*z^8-q^14*z^9+9*q^17*z^5+50*q^16*z^6+3*q^15*z^7-19*q^14*z^8+15*q^16*z^5+63*q^15*z^6+73*q^14*z^7-2*q^13*z^8+q^16*z^4+28*q^15*z^5+65*q^14*z^6+55*q^13*z^7+7*q^12*z^8-q^15*z^4+35*q^14*z^5+65*q^13*z^6+9*q^12*z^7+2*q^11*z^8-5*q^14*z^4+14*q^13*z^5+43*q^12*z^6+q^11*z^7-q^10*z^8-9*q^13*z^4-33*q^12*z^5-14*q^11*z^6+q^10*z^7-q^9*z^8-15*q^12*z^4-70*q^11*z^5-44*q^10*z^6-4*q^9*z^7-27*q^11*z^4-62*q^10*z^5-20*q^9*z^6-3*q^8*z^7-32*q^10*z^4-30*q^9*z^5-4*q^8*z^6+5*q^10*z^3-3*q^9*z^4+2*q^8*z^5-3*q^7*z^6+15*q^9*z^3+22*q^8*z^4+21*q^7*z^5+q^6*z^6+19*q^8*z^3+21*q^7*z^4+18*q^6*z^5+q^5*z^6+3*q^8*z^2+22*q^7*z^3+21*q^6*z^4+7*q^5*z^5+6*q^7*z^2+18*q^6*z^3+5*q^5*z^4+q^4*z^5+2*q^6*z^2+3*q^5*z^3-4*q^4*z^4-q^3*z^5-q^6*z-4*q^5*z^2-8*q^4*z^3-4*q^3*z^4-3*q^5*z-6*q^4*z^2-11*q^3*z^3-2*q^2*z^4-3*q^4*z-8*q^3*z^2-5*q^2*z^3-5*q^3*z-2*q^2*z^2+q*z^3+4*q*z^2+z^3+q^2+3*q*z+z^2+q)/z
+R2(4,2,-1,2)*(2*q^32*z^12+2*q^32*z^11+4*q^31*z^12+q^30*z^12-4*q^31*z^10-7*q^30*z^11+2*q^29*z^12-6*q^30*z^10-4*q^29*z^11+6*q^28*z^12+2*q^30*z^9+2*q^29*z^10-10*q^28*z^11+5*q^27*z^12+4*q^29*z^9+q^28*z^10-12*q^27*z^11+q^26*z^12+q^28*z^9+q^27*z^10-10*q^26*z^11-2*q^27*z^9-13*q^26*z^10-17*q^25*z^11-4*q^26*z^9+2*q^25*z^10-19*q^24*z^11+6*q^26*z^8+21*q^25*z^9+32*q^24*z^10-8*q^23*z^11+19*q^25*z^8+40*q^24*z^9+16*q^23*z^10-q^22*z^11+13*q^24*z^8+65*q^23*z^9+6*q^22*z^10-2*q^24*z^7-19*q^23*z^8+73*q^22*z^9+19*q^21*z^10-2*q^24*z^6-9*q^23*z^7-66*q^22*z^8+6*q^21*z^9+16*q^20*z^10-6*q^23*z^6-18*q^22*z^7-66*q^21*z^8+3*q^19*z^10-6*q^22*z^6-23*q^21*z^7-53*q^20*z^8+42*q^19*z^9-29*q^20*z^7-107*q^19*z^8+22*q^18*z^9+7*q^20*z^6-24*q^19*z^7-80*q^18*z^8-13*q^17*z^9+2*q^20*z^5+5*q^19*z^6-31*q^18*z^7-2*q^17*z^8-9*q^16*z^9+5*q^19*z^5+19*q^18*z^6-61*q^17*z^7-18*q^16*z^8-q^15*z^9+7*q^18*z^5+60*q^17*z^6-2*q^16*z^7-30*q^15*z^8+15*q^17*z^5+89*q^16*z^6+88*q^15*z^7-q^14*z^8+3*q^17*z^4+33*q^16*z^5+97*q^15*z^6+59*q^14*z^7+9*q^13*z^8+4*q^16*z^4+54*q^15*z^5+104*q^14*z^6+4*q^13*z^7+2*q^12*z^8+q^16*z^3-q^15*z^4+37*q^14*z^5+60*q^13*z^6-3*q^12*z^7-q^11*z^8+2*q^15*z^3-13*q^14*z^4-29*q^13*z^5-34*q^12*z^6-3*q^11*z^7-q^10*z^8+2*q^14*z^3-27*q^13*z^4-80*q^12*z^5-70*q^11*z^6-6*q^10*z^7-43*q^12*z^4-72*q^11*z^5-23*q^10*z^6-3*q^9*z^7-5*q^12*z^3-43*q^11*z^4-29*q^10*z^5-q^9*z^6-4*q^11*z^3+15*q^10*z^4+9*q^9*z^5-3*q^8*z^6-q^11*z^2+7*q^10*z^3+34*q^9*z^4+28*q^8*z^5-3*q^10*z^2+7*q^9*z^3+20*q^8*z^4+20*q^7*z^5+q^6*z^6-4*q^9*z^2+10*q^8*z^3+9*q^7*z^4+6*q^6*z^5-6*q^8*z^2-4*q^7*z^3-4*q^6*z^4+q^5*z^5-10*q^7*z^2-9*q^6*z^3-3*q^5*z^4-q^4*z^5-q^7*z-6*q^6*z^2-7*q^5*z^3-2*q^6*z+q^5*z^2-6*q^4*z^3-q^3*z^4+q^5*z+q^4*z^2-2*q^3*z^3+2*q^3*z^2+2*q^2*z^3+2*q^3*z+3*q^2*z^2+q*z^3+2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
-R2(4,2,-1,3)*(2*q^36*z^14+2*q^36*z^13+3*q^35*z^14-q^35*z^13+q^34*z^14-4*q^35*z^12-5*q^34*z^13+2*q^33*z^14-4*q^34*z^12-4*q^33*z^13+5*q^32*z^14+2*q^34*z^11+q^33*z^12-8*q^32*z^13+4*q^31*z^14+3*q^33*z^11+2*q^32*z^12-10*q^31*z^13+q^30*z^14+q^32*z^11-2*q^31*z^12-9*q^30*z^13-4*q^31*z^11-10*q^30*z^12-14*q^29*z^13+4*q^29*z^12-15*q^28*z^13+7*q^30*z^10+18*q^29*z^11+23*q^28*z^12-7*q^27*z^13+15*q^29*z^10+32*q^28*z^11+13*q^27*z^12-q^26*z^13+8*q^28*z^10+56*q^27*z^11+6*q^26*z^12-2*q^28*z^9-20*q^27*z^10+56*q^26*z^11+14*q^25*z^12-2*q^28*z^8-9*q^27*z^9-51*q^26*z^10+9*q^25*z^11+12*q^24*z^12-5*q^27*z^8-11*q^26*z^9-49*q^25*z^10+3*q^24*z^11+3*q^23*z^12-2*q^26*z^8-22*q^25*z^9-49*q^24*z^10+31*q^23*z^11+q^25*z^8-29*q^24*z^9-80*q^23*z^10+18*q^22*z^11+6*q^24*z^8-21*q^23*z^9-56*q^22*z^10-7*q^21*z^11+q^24*z^7+7*q^23*z^8-30*q^22*z^9-5*q^21*z^10-7*q^20*z^11+4*q^23*z^7+28*q^22*z^8-47*q^21*z^9-8*q^20*z^10-q^19*z^11+17*q^22*z^7+45*q^21*z^8-2*q^20*z^9-18*q^19*z^10+14*q^21*z^7+50*q^20*z^8+61*q^19*z^9-4*q^18*z^10-3*q^21*z^6+25*q^20*z^7+77*q^19*z^8+53*q^18*z^9+5*q^17*z^10-5*q^20*z^6+37*q^19*z^7+83*q^18*z^8+9*q^17*z^9+2*q^16*z^10-2*q^20*z^5-7*q^19*z^6+13*q^18*z^7+43*q^17*z^8-6*q^16*z^9-q^15*z^10-2*q^19*z^5-q^18*z^6-27*q^17*z^7-8*q^16*z^8-3*q^15*z^9-q^14*z^10-22*q^17*z^6-60*q^16*z^7-30*q^15*z^8-2*q^14*z^9-3*q^17*z^5-36*q^16*z^6-52*q^15*z^7-20*q^14*z^8-2*q^13*z^9+q^16*z^5-26*q^15*z^6-19*q^14*z^7-4*q^13*z^8-q^16*z^4+3*q^15*z^5-12*q^14*z^6+3*q^13*z^7+q^15*z^4+19*q^14*z^5+9*q^13*z^6+12*q^12*z^7+q^11*z^8+q^15*z^3+5*q^14*z^4+17*q^13*z^5+9*q^12*z^6+11*q^11*z^7+2*q^14*z^3-q^13*z^4+8*q^12*z^5-3*q^11*z^6+5*q^10*z^7+2*q^13*z^3+6*q^12*z^4+22*q^11*z^5-3*q^10*z^6+q^9*z^7+q^12*z^3+8*q^11*z^4+13*q^10*z^5+q^9*z^6+7*q^10*z^4-3*q^9*z^5-q^10*z^3+17*q^9*z^4-3*q^8*z^5-q^10*z^2-7*q^9*z^3+2*q^8*z^4-q^7*z^5-2*q^9*z^2-12*q^8*z^3-9*q^7*z^4-2*q^6*z^5-5*q^8*z^2-9*q^7*z^3-7*q^6*z^4-q^5*z^5-9*q^7*z^2-13*q^6*z^3-6*q^6*z^2-6*q^5*z^3+q^4*z^4+2*q^5*z^2+2*q^4*z^3+q^3*z^4+q^5*z+5*q^4*z^2+4*q^3*z^3+3*q^4*z+5*q^3*z^2+2*q^2*z^3+4*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z/q
-R2(4,2,1,3)*z*q^5*(q^18*z^6-q^17*z^6-2*q^17*z^5-q^16*z^6+q^16*z^5+q^15*z^6+q^16*z^4+q^15*z^5-q^14*z^5-2*q^13*z^6-2*q^13*z^5-q^12*z^6-3*q^13*z^4+q^12*z^5+4*q^12*z^4+q^11*z^5+4*q^12*z^3+6*q^11*z^4-q^10*z^5+q^11*z^3+q^10*z^4-2*q^9*z^5-2*q^10*z^3+2*q^9*z^4-q^10*z^2-6*q^9*z^3+q^8*z^4-q^10*z-3*q^9*z^2+q^8*z^3-q^9*z+4*q^7*z^3+q^6*z^4-4*q^7*z^2-q^6*z^3+2*q^5*z^4+q^7*z-3*q^6*z^2-3*q^5*z^3+q^4*z^4-q^5*z^2-q^4*z^3-q^5*z-2*q^4*z^2+q^5+q^4*z-5*q^3*z^2+q^4+q^3*z-q^2*z^2+2*q^2*z+2*q*z^2+q^2+2*q*z+z^2+2*q+z+1)
-R2(4,2,2,2)*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)*q^13*z^2
+R2(4,2,2,3)*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)*q^13*z^2
+R2(4,3,-1,2)/q/z*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11-4*q^31*z^10-6*q^30*z^11+2*q^29*z^12-4*q^30*z^10-2*q^29*z^11+5*q^28*z^12+2*q^30*z^9+3*q^29*z^10-8*q^28*z^11+3*q^27*z^12+3*q^29*z^9+q^28*z^10-9*q^27*z^11-2*q^27*z^10-7*q^26*z^11-4*q^27*z^9-12*q^26*z^10-13*q^25*z^11-q^26*z^9+7*q^25*z^10-13*q^24*z^11+7*q^26*z^8+22*q^25*z^9+26*q^24*z^10-4*q^23*z^11+16*q^25*z^8+30*q^24*z^9+6*q^23*z^10+5*q^24*z^8+49*q^23*z^9+3*q^22*z^10-2*q^24*z^7-23*q^23*z^8+49*q^22*z^9+16*q^21*z^10-2*q^24*z^6-7*q^23*z^7-49*q^22*z^8-5*q^21*z^9+11*q^20*z^10-5*q^23*z^6-10*q^22*z^7-35*q^21*z^8+2*q^20*z^9+q^19*z^10-4*q^22*z^6-17*q^21*z^7-34*q^20*z^8+33*q^19*z^9+q^21*z^6-28*q^20*z^7-83*q^19*z^8+8*q^18*z^9+5*q^20*z^6-23*q^19*z^7-46*q^18*z^8-15*q^17*z^9+q^20*z^5+3*q^19*z^6-28*q^18*z^7+13*q^17*z^8-6*q^16*z^9+3*q^19*z^5+18*q^18*z^6-41*q^17*z^7-9*q^16*z^8+5*q^18*z^5+45*q^17*z^6+17*q^16*z^7-17*q^15*z^8+11*q^17*z^5+54*q^16*z^6+77*q^15*z^7+q^14*z^8+2*q^17*z^4+29*q^16*z^5+54*q^15*z^6+44*q^14*z^7+7*q^13*z^8+2*q^16*z^4+42*q^15*z^5+60*q^14*z^6+q^13*z^7+2*q^12*z^8+q^16*z^3-q^15*z^4+19*q^14*z^5+27*q^13*z^6-3*q^12*z^7-q^11*z^8+2*q^15*z^3-7*q^14*z^4-31*q^13*z^5-32*q^12*z^6+2*q^11*z^7-q^10*z^8+q^14*z^3-13*q^13*z^4-65*q^12*z^5-49*q^11*z^6+2*q^10*z^7+q^9*z^8-q^13*z^3-27*q^12*z^4-51*q^11*z^5-16*q^10*z^6-2*q^9*z^7-3*q^12*z^3-27*q^11*z^4-13*q^10*z^5+2*q^9*z^6+q^8*z^7+q^11*z^3+15*q^10*z^4+6*q^9*z^5-3*q^8*z^6-q^11*z^2+10*q^10*z^3+33*q^9*z^4+20*q^8*z^5-2*q^10*z^2+12*q^9*z^3+15*q^8*z^4+11*q^7*z^5+9*q^8*z^3+7*q^7*z^4+3*q^6*z^5-q^8*z^2-q^6*z^4-8*q^7*z^2-6*q^6*z^3-q^5*z^4-q^4*z^5-q^7*z-5*q^6*z^2-8*q^5*z^3-q^4*z^4-q^6*z+q^5*z^2-7*q^4*z^3-q^3*z^4+q^5*z+3*q^3*z^2+3*q^2*z^3+3*q^3*z+3*q^2*z^2+q*z^3+2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R2(4,3,-1,3)*(q^33*z^13+q^33*z^12+q^32*z^13+q^32*z^12+2*q^31*z^12+q^30*z^13-q^31*z^11+2*q^29*z^13-3*q^31*z^10-6*q^30*z^11-2*q^29*z^12+q^28*z^13-5*q^30*z^10-5*q^29*z^11+2*q^28*z^12+2*q^30*z^9+q^29*z^10-10*q^28*z^11+2*q^27*z^12+4*q^29*z^9+3*q^28*z^10-15*q^27*z^11-5*q^26*z^12+3*q^28*z^9+q^27*z^10-6*q^26*z^11-6*q^25*z^12-2*q^27*z^9-4*q^26*z^10-6*q^25*z^11-2*q^24*z^12-q^27*z^8+2*q^26*z^9+15*q^25*z^10-14*q^24*z^11+7*q^26*z^8+22*q^25*z^9+54*q^24*z^10-4*q^23*z^11+18*q^25*z^8+33*q^24*z^9+37*q^23*z^10+8*q^22*z^11-q^25*z^7+11*q^24*z^8+41*q^23*z^9+3*q^22*z^10+6*q^21*z^11-4*q^24*z^7-31*q^23*z^8+42*q^22*z^9+16*q^21*z^10+q^20*z^11-2*q^24*z^6-13*q^23*z^7-75*q^22*z^8-19*q^21*z^9+27*q^20*z^10-6*q^23*z^6-15*q^22*z^7-73*q^21*z^8-46*q^20*z^9+5*q^19*z^10-6*q^22*z^6-20*q^21*z^7-55*q^20*z^8+8*q^19*z^9-7*q^18*z^10+2*q^21*z^6-21*q^20*z^7-91*q^19*z^8+18*q^18*z^9-3*q^17*z^10+q^21*z^5+12*q^20*z^6-12*q^19*z^7-74*q^18*z^8-23*q^17*z^9+2*q^20*z^5+12*q^19*z^6-6*q^18*z^7+14*q^17*z^8-24*q^16*z^9+4*q^19*z^5+29*q^18*z^6-11*q^17*z^7+27*q^16*z^8-2*q^15*z^9+6*q^18*z^5+59*q^17*z^6+47*q^16*z^7-q^15*z^8+4*q^14*z^9+13*q^17*z^5+83*q^16*z^6+120*q^15*z^7-4*q^14*z^8+q^13*z^9+2*q^17*z^4+31*q^16*z^5+75*q^15*z^6+81*q^14*z^7+5*q^13*z^8+2*q^16*z^4+40*q^15*z^5+61*q^14*z^6+q^13*z^7+q^16*z^3-q^15*z^4+14*q^14*z^5+12*q^13*z^6-23*q^12*z^7-3*q^11*z^8+2*q^15*z^3-10*q^14*z^4-59*q^13*z^5-63*q^12*z^6-17*q^11*z^7-3*q^10*z^8+q^14*z^3-22*q^13*z^4-104*q^12*z^5-68*q^11*z^6-4*q^10*z^7-q^13*z^3-36*q^12*z^4-84*q^11*z^5-19*q^10*z^6-2*q^9*z^7-3*q^12*z^3-31*q^11*z^4-27*q^10*z^5+8*q^9*z^6+q^8*z^7+2*q^11*z^3+25*q^10*z^4+19*q^9*z^5+4*q^8*z^6-q^11*z^2+14*q^10*z^3+53*q^9*z^4+36*q^8*z^5+4*q^7*z^6-2*q^10*z^2+21*q^9*z^3+31*q^8*z^4+17*q^7*z^5+q^6*z^6+15*q^8*z^3+11*q^7*z^4+2*q^6*z^5-3*q^8*z^2-q^7*z^3-3*q^6*z^4-q^5*z^5-10*q^7*z^2-9*q^6*z^3-4*q^5*z^4-q^4*z^5-q^7*z-7*q^6*z^2-10*q^5*z^3-2*q^4*z^4-q^6*z-q^5*z^2-7*q^4*z^3-q^3*z^4+q^5*z+3*q^3*z^2+3*q^2*z^3+3*q^3*z+3*q^2*z^2+q*z^3+2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z/q
+R2(4,3,0,1)*q^2*z*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-9*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-9*q^25*z^10-2*q^26*z^8-10*q^25*z^9-15*q^24*z^10-q^25*z^8+5*q^24*z^9-16*q^23*z^10+6*q^25*z^7+18*q^24*z^8+26*q^23*z^9-7*q^22*z^10+15*q^24*z^7+32*q^23*z^8+14*q^22*z^9-q^21*z^10+8*q^23*z^7+57*q^22*z^8+8*q^21*z^9-2*q^23*z^6-18*q^22*z^7+58*q^21*z^8+18*q^20*z^9-2*q^23*z^5-7*q^22*z^6-55*q^21*z^7+2*q^20*z^8+14*q^19*z^9-5*q^22*z^5-15*q^21*z^6-54*q^20*z^7-q^19*z^8+3*q^18*z^9-4*q^21*z^5-23*q^20*z^6-53*q^19*z^7+31*q^18*z^8+q^20*z^5-28*q^19*z^6-97*q^18*z^7+14*q^17*z^8+7*q^19*z^5-13*q^18*z^6-60*q^17*z^7-12*q^16*z^8+2*q^19*z^4+11*q^18*z^5-17*q^17*z^6+4*q^16*z^7-8*q^15*z^8+5*q^18*z^4+26*q^17*z^5-42*q^16*z^6-13*q^15*z^7-q^14*z^8+8*q^17*z^4+54*q^16*z^5+16*q^15*z^6-24*q^14*z^7+12*q^16*z^4+61*q^15*z^5+85*q^14*z^6+25*q^15*z^4+63*q^14*z^5+51*q^13*z^6+8*q^12*z^7-2*q^15*z^3+38*q^14*z^4+82*q^13*z^5+11*q^12*z^6+2*q^11*z^7-6*q^14*z^3+10*q^13*z^4+47*q^12*z^5+4*q^11*z^6-q^10*z^7-10*q^13*z^3-40*q^12*z^4-29*q^11*z^5+q^10*z^6-q^9*z^7-18*q^12*z^3-71*q^11*z^4-53*q^10*z^5-4*q^9*z^6-37*q^11*z^3-76*q^10*z^4-22*q^9*z^5-3*q^8*z^6+q^11*z^2-32*q^10*z^3-41*q^9*z^4-2*q^8*z^5+6*q^10*z^2+10*q^9*z^3+5*q^8*z^4+3*q^7*z^5+q^6*z^6+14*q^9*z^2+34*q^8*z^3+23*q^7*z^4+2*q^6*z^5+19*q^8*z^2+35*q^7*z^3+18*q^6*z^4+2*q^5*z^5+19*q^7*z^2+22*q^6*z^3+5*q^5*z^4-q^7*z+8*q^6*z^2+2*q^5*z^3-4*q^6*z-4*q^5*z^2-9*q^4*z^3-2*q^3*z^4-6*q^5*z-10*q^4*z^2-5*q^3*z^3-5*q^4*z-8*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2-q^3+2*q*z^2+q^2+2*q*z+z^2+2*q)
+R3(-2,2,4,0)*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-97*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-50*q^18*z^7-136*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-60*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-76*q^16*z^7-12*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-27*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+57*q^14*z^7-23*q^13*z^8-2*q^16*z^4+37*q^15*z^5+126*q^14*z^6+113*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+155*q^13*z^6+64*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+54*q^13*z^5+128*q^12*z^6+4*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-11*q^12*z^5+36*q^11*z^6-12*q^10*z^7-2*q^9*z^8-24*q^12*z^4-87*q^11*z^5-43*q^10*z^6-6*q^9*z^7-q^8*z^8+q^12*z^3-44*q^11*z^4-115*q^10*z^5-52*q^9*z^6-2*q^8*z^7+3*q^11*z^3-52*q^10*z^4-76*q^9*z^5-21*q^8*z^6-q^7*z^7-q^11*z^2+5*q^10*z^3-27*q^9*z^4-14*q^8*z^5-2*q^7*z^6+19*q^9*z^3+16*q^8*z^4+21*q^7*z^5+2*q^9*z^2+23*q^8*z^3+22*q^7*z^4+23*q^6*z^5+q^9*z-3*q^8*z^2+19*q^7*z^3+9*q^6*z^4+11*q^5*z^5+q^8*z-2*q^7*z^2+15*q^6*z^3+6*q^5*z^4+4*q^4*z^5+q^6*z^2+3*q^5*z^3+4*q^4*z^4+q^3*z^5-q^5*z^2+2*q^4*z^3+2*q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+q^2*z^4-2*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/q/z^3
-R3(-1,1,4,0)/q*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-96*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-51*q^18*z^7-136*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-59*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-76*q^16*z^7-11*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-27*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+56*q^14*z^7-23*q^13*z^8-2*q^16*z^4+37*q^15*z^5+122*q^14*z^6+112*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+153*q^13*z^6+65*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+55*q^13*z^5+130*q^12*z^6+4*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-9*q^12*z^5+36*q^11*z^6-14*q^10*z^7-2*q^9*z^8-23*q^12*z^4-86*q^11*z^5-43*q^10*z^6-7*q^9*z^7-q^8*z^8+q^12*z^3-43*q^11*z^4-117*q^10*z^5-52*q^9*z^6-2*q^8*z^7+3*q^11*z^3-52*q^10*z^4-75*q^9*z^5-21*q^8*z^6-q^7*z^7-q^11*z^2+5*q^10*z^3-26*q^9*z^4-12*q^8*z^5-2*q^7*z^6+19*q^9*z^3+17*q^8*z^4+22*q^7*z^5+2*q^9*z^2+24*q^8*z^3+23*q^7*z^4+23*q^6*z^5+q^9*z-3*q^8*z^2+20*q^7*z^3+7*q^6*z^4+11*q^5*z^5+q^8*z-2*q^7*z^2+14*q^6*z^3+5*q^5*z^4+4*q^4*z^5+4*q^5*z^3+4*q^4*z^4+q^3*z^5-2*q^5*z^2+2*q^4*z^3+2*q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+q^2*z^4-2*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/z^3
-R3(-1,1,4,1)/z*q^3*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4-2*q^6*z^5+q^8*z^2+q^7*z^3-q^5*z^5+q^7*z^2-3*q^6*z^3+q^5*z^3+q^4*z^4+q^5*z^2+2*q^4*z^3+q^3*z^4+q^4*z^2+q^4*z+2*q^3*z^2+q^3*z-q^2*z^2-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R3(-1,2,2,0)*q*(q^5*z^2-q^4*z+q^2*z^2+q*z^2-q*z-1)*z
-R3(-1,2,3,0)/q^3*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-21*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+27*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6-2*q^15*z^7-18*q^14*z^8+15*q^16*z^5+50*q^15*z^6+61*q^14*z^7-4*q^13*z^8-2*q^16*z^4+24*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+36*q^14*z^5+83*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+14*q^13*z^5+43*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-29*q^12*z^5-11*q^11*z^6-3*q^10*z^7-q^9*z^8-19*q^12*z^4-58*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-31*q^11*z^4-50*q^10*z^5-18*q^9*z^6-2*q^8*z^7+2*q^11*z^3-21*q^10*z^4-21*q^9*z^5-3*q^8*z^6-q^11*z^2+4*q^10*z^3+q^9*z^4+5*q^8*z^5+13*q^9*z^3+11*q^8*z^4+16*q^7*z^5+q^6*z^6+2*q^9*z^2+9*q^8*z^3+7*q^7*z^4+12*q^6*z^5+q^9*z-3*q^8*z^2+7*q^7*z^3+5*q^6*z^4+5*q^5*z^5+q^8*z-2*q^7*z^2+6*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^6*z^2-q^5*z^3-q^4*z^4-3*q^4*z^3-q^3*z^4-q^4*z^2-4*q^3*z^3-q^4*z-2*q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
-R3(-1,2,3,1)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+23*q^24*z^10-7*q^23*z^11+15*q^25*z^8+33*q^24*z^9+13*q^23*z^10-q^22*z^11+9*q^24*z^8+56*q^23*z^9+6*q^22*z^10-2*q^24*z^7-19*q^23*z^8+56*q^22*z^9+14*q^21*z^10-2*q^24*z^6-8*q^23*z^7-49*q^22*z^8+10*q^21*z^9+12*q^20*z^10-5*q^23*z^6-12*q^22*z^7-48*q^21*z^8+4*q^20*z^9+3*q^19*z^10-4*q^22*z^6-23*q^21*z^7-46*q^20*z^8+31*q^19*z^9-30*q^20*z^7-76*q^19*z^8+18*q^18*z^9+5*q^20*z^6-24*q^19*z^7-54*q^18*z^8-7*q^17*z^9+q^20*z^5+6*q^19*z^6-33*q^18*z^7-4*q^17*z^8-7*q^16*z^9+4*q^19*z^5+17*q^18*z^6-48*q^17*z^7-7*q^16*z^8-q^15*z^9+9*q^18*z^5+34*q^17*z^6-6*q^16*z^7-18*q^15*z^8+13*q^17*z^5+53*q^16*z^6+58*q^15*z^7-4*q^14*z^8+q^17*z^4+30*q^16*z^5+76*q^15*z^6+50*q^14*z^7+5*q^13*z^8+2*q^16*z^4+47*q^15*z^5+76*q^14*z^6+6*q^13*z^7+2*q^12*z^8+2*q^15*z^4+26*q^14*z^5+42*q^13*z^6-9*q^12*z^7-q^11*z^8+q^15*z^3-3*q^14*z^4-19*q^13*z^5-8*q^12*z^6-6*q^11*z^7-q^10*z^8+2*q^14*z^3-15*q^13*z^4-56*q^12*z^5-37*q^11*z^6-3*q^10*z^7+q^13*z^3-26*q^12*z^4-50*q^11*z^5-22*q^10*z^6-q^9*z^7-20*q^11*z^4-10*q^10*z^5-q^9*z^6+q^8*z^7+4*q^11*z^3+5*q^10*z^4+12*q^9*z^5+9*q^10*z^3+23*q^9*z^4+16*q^8*z^5-2*q^10*z^2+5*q^9*z^3+15*q^8*z^4+8*q^7*z^5-5*q^9*z^2-q^8*z^3-q^7*z^4+q^6*z^5-5*q^8*z^2-7*q^7*z^3-9*q^6*z^4-6*q^7*z^2-8*q^6*z^3-2*q^5*z^4-6*q^6*z^2-q^5*z^3+2*q^4*z^4+q^5*z^2-q^4*z^3+q^3*z^4+q^5*z+3*q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^3/q^4
+R3(-1,2,4,0)/z*q^4*(q^14*z^6-q^13*z^5+q^11*z^6+q^10*z^6-q^9*z^5-4*q^9*z^4-q^8*z^5-2*q^8*z^4+q^7*z^5+q^8*z^3+2*q^7*z^4+2*q^7*z^3-2*q^5*z^5+q^7*z^2+q^6*z^3-q^4*z^5+q^6*z^2-2*q^5*z^3+q^4*z^3+q^4*z^2+2*q^3*z^3+q^3*z^2+q^2*z^3+q^3*z+q^2*z^2+q^2*z-2*q*z^2-q*z-z^2-q+z-1)
+R3(-1,2,4,1)*q*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-10*q^25*z^11-4*q^26*z^9-11*q^25*z^10-14*q^24*z^11+6*q^24*z^10-15*q^23*z^11+7*q^25*z^8+20*q^24*z^9+23*q^23*z^10-8*q^22*z^11+15*q^24*z^8+31*q^23*z^9+14*q^22*z^10-2*q^21*z^11+7*q^23*z^8+56*q^22*z^9+8*q^21*z^10-2*q^23*z^7-20*q^22*z^8+55*q^21*z^9+15*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+12*q^20*z^9+14*q^19*z^10-5*q^22*z^6-11*q^21*z^7-46*q^20*z^8+5*q^19*z^9+6*q^18*z^10-2*q^21*z^6-22*q^20*z^7-52*q^19*z^8+25*q^18*z^9+q^17*z^10+q^20*z^6-33*q^19*z^7-86*q^18*z^8+16*q^17*z^9+6*q^19*z^6-23*q^18*z^7-64*q^17*z^8-6*q^16*z^9+q^19*z^5+8*q^18*z^6-28*q^17*z^7-18*q^16*z^8-9*q^15*z^9+4*q^18*z^5+27*q^17*z^6-35*q^16*z^7-9*q^15*z^8-3*q^14*z^9+16*q^17*z^5+47*q^16*z^6+8*q^15*z^7-18*q^14*z^8+16*q^16*z^5+50*q^15*z^6+62*q^14*z^7-13*q^13*z^8-2*q^16*z^4+24*q^15*z^5+77*q^14*z^6+65*q^13*z^7-5*q^15*z^4+35*q^14*z^5+90*q^13*z^6+24*q^12*z^7+4*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+55*q^12*z^6-9*q^11*z^7-2*q^14*z^3-3*q^13*z^4-32*q^12*z^5+5*q^11*z^6-6*q^10*z^7-q^9*z^8-18*q^12*z^4-68*q^11*z^5-27*q^10*z^6+q^9*z^7+q^12*z^3-31*q^11*z^4-63*q^10*z^5-28*q^9*z^6+3*q^11*z^3-25*q^10*z^4-28*q^9*z^5-13*q^8*z^6-q^11*z^2+5*q^10*z^3-10*q^9*z^4-4*q^8*z^5-2*q^7*z^6+15*q^9*z^3+6*q^8*z^4+7*q^7*z^5+2*q^9*z^2+12*q^8*z^3+8*q^7*z^4+11*q^6*z^5+q^9*z-3*q^8*z^2+8*q^7*z^3+6*q^6*z^4+8*q^5*z^5+q^8*z-q^7*z^2+11*q^6*z^3+8*q^5*z^4+3*q^4*z^5+3*q^6*z^2+4*q^5*z^3+5*q^4*z^4+q^5*z^2-q^4*z^3+q^3*z^4-q^5*z-5*q^3*z^3-3*q^4*z-3*q^2*z^3-3*q^3*z+q^2*z^2-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
+R3(0,1,2,1)*(2*q^32*z^12+2*q^32*z^11+5*q^31*z^12+q^31*z^11+4*q^30*z^12-4*q^31*z^10-6*q^30*z^11+3*q^29*z^12-8*q^30*z^10-9*q^29*z^11+7*q^28*z^12+2*q^30*z^9-3*q^29*z^10-12*q^28*z^11+9*q^27*z^12+5*q^29*z^9+3*q^28*z^10-18*q^27*z^11+5*q^26*z^12+4*q^28*z^9-19*q^26*z^11+q^25*z^12-3*q^27*z^9-12*q^26*z^10-23*q^25*z^11-4*q^26*z^9-6*q^25*z^10-29*q^24*z^11+7*q^26*z^8+18*q^25*z^9+27*q^24*z^10-22*q^23*z^11+22*q^25*z^8+50*q^24*z^9+36*q^23*z^10-8*q^22*z^11+23*q^24*z^8+88*q^23*z^9+19*q^22*z^10-q^21*z^11-2*q^24*z^7-12*q^23*z^8+112*q^22*z^9+20*q^21*z^10-2*q^24*z^6-11*q^23*z^7-71*q^22*z^8+65*q^21*z^9+26*q^20*z^10-7*q^23*z^6-20*q^22*z^7-100*q^21*z^8+12*q^20*z^9+15*q^19*z^10-7*q^22*z^6-33*q^21*z^7-98*q^20*z^8+34*q^19*z^9+3*q^18*z^10-q^21*z^6-51*q^20*z^7-129*q^19*z^8+49*q^18*z^9+7*q^20*z^6-49*q^19*z^7-136*q^18*z^8+11*q^17*z^9+q^20*z^5+14*q^19*z^6-50*q^18*z^7-61*q^17*z^8-14*q^16*z^9+5*q^19*z^5+34*q^18*z^6-77*q^17*z^7-13*q^16*z^8-8*q^15*z^9+19*q^18*z^5+71*q^17*z^6-48*q^16*z^7-26*q^15*z^8-q^14*z^9+30*q^17*z^5+94*q^16*z^6+61*q^15*z^7-22*q^14*z^8-2*q^17*z^4+39*q^16*z^5+124*q^15*z^6+115*q^14*z^7+q^13*z^8-7*q^16*z^4+61*q^15*z^5+157*q^14*z^6+62*q^13*z^7+7*q^12*z^8-2*q^16*z^3-11*q^15*z^4+47*q^14*z^5+123*q^13*z^6+3*q^12*z^7+q^11*z^8-4*q^15*z^3-9*q^14*z^4-21*q^13*z^5+30*q^12*z^6-9*q^11*z^7-2*q^10*z^8-2*q^14*z^3-21*q^13*z^4-86*q^12*z^5-42*q^11*z^6-5*q^10*z^7-q^9*z^8+q^13*z^3-47*q^12*z^4-105*q^11*z^5-51*q^10*z^6-4*q^9*z^7+4*q^12*z^3-47*q^11*z^4-71*q^10*z^5-24*q^9*z^6-2*q^8*z^7-q^12*z^2+8*q^11*z^3-17*q^10*z^4-16*q^9*z^5-4*q^8*z^6-q^11*z^2+18*q^10*z^3+12*q^9*z^4+21*q^8*z^5+q^7*z^6+2*q^10*z^2+22*q^9*z^3+18*q^8*z^4+28*q^7*z^5+q^6*z^6+q^10*z-2*q^9*z^2+16*q^8*z^3+12*q^7*z^4+17*q^6*z^5+2*q^9*z-6*q^8*z^2+16*q^7*z^3+7*q^6*z^4+6*q^5*z^5+q^8*z+q^7*z^2+7*q^6*z^3+2*q^5*z^4+q^4*z^5+q^6*z^2-4*q^5*z^3-2*q^4*z^4-q^6*z-6*q^4*z^3-q^3*z^4-3*q^5*z-2*q^4*z^2-6*q^3*z^3-4*q^4*z-2*q^3*z^2-4*q^2*z^3-q^3*z+2*q^2*z^2-q*z^3+q^3+2*q^2*z+3*q*z^2+2*q^2+q*z+z^2+q)/z^2/q^4
+R3(0,1,3,1)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+23*q^24*z^10-7*q^23*z^11+15*q^25*z^8+33*q^24*z^9+13*q^23*z^10-q^22*z^11+9*q^24*z^8+56*q^23*z^9+6*q^22*z^10-2*q^24*z^7-19*q^23*z^8+56*q^22*z^9+14*q^21*z^10-2*q^24*z^6-8*q^23*z^7-49*q^22*z^8+9*q^21*z^9+12*q^20*z^10-5*q^23*z^6-12*q^22*z^7-48*q^21*z^8+4*q^20*z^9+3*q^19*z^10-4*q^22*z^6-23*q^21*z^7-45*q^20*z^8+31*q^19*z^9-30*q^20*z^7-75*q^19*z^8+17*q^18*z^9+5*q^20*z^6-24*q^19*z^7-54*q^18*z^8-8*q^17*z^9+q^20*z^5+6*q^19*z^6-34*q^18*z^7-4*q^17*z^8-7*q^16*z^9+4*q^19*z^5+17*q^18*z^6-48*q^17*z^7-5*q^16*z^8-q^15*z^9+9*q^18*z^5+34*q^17*z^6-2*q^16*z^7-16*q^15*z^8+13*q^17*z^5+53*q^16*z^6+60*q^15*z^7-5*q^14*z^8+q^17*z^4+30*q^16*z^5+75*q^15*z^6+48*q^14*z^7+5*q^13*z^8+2*q^16*z^4+47*q^15*z^5+70*q^14*z^6+5*q^13*z^7+4*q^12*z^8+2*q^15*z^4+25*q^14*z^5+39*q^13*z^6-9*q^12*z^7+q^15*z^3-3*q^14*z^4-19*q^13*z^5-5*q^12*z^6-5*q^11*z^7-q^10*z^8+2*q^14*z^3-15*q^13*z^4-55*q^12*z^5-37*q^11*z^6-4*q^10*z^7+q^13*z^3-25*q^12*z^4-50*q^11*z^5-24*q^10*z^6-3*q^9*z^7-19*q^11*z^4-13*q^10*z^5-2*q^9*z^6+4*q^11*z^3+5*q^10*z^4+9*q^9*z^5+9*q^10*z^3+23*q^9*z^4+16*q^8*z^5-2*q^10*z^2+5*q^9*z^3+16*q^8*z^4+8*q^7*z^5-5*q^9*z^2+q^8*z^3+3*q^7*z^4+3*q^6*z^5-5*q^8*z^2-5*q^7*z^3-7*q^6*z^4+q^5*z^5-6*q^7*z^2-8*q^6*z^3-2*q^5*z^4-6*q^6*z^2-q^5*z^3+2*q^4*z^4+q^5*z^2-q^4*z^3+q^3*z^4+q^5*z+3*q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^3/q^4
-R3(0,2,2,1)/q^2/z^2*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-48*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-81*q^18*z^8+18*q^17*z^9+6*q^19*z^6-21*q^18*z^7-57*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-4*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-46*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+46*q^16*z^6-2*q^15*z^7-20*q^14*z^8+15*q^16*z^5+50*q^15*z^6+60*q^14*z^7-5*q^13*z^8-2*q^16*z^4+24*q^15*z^5+72*q^14*z^6+52*q^13*z^7+5*q^12*z^8-5*q^15*z^4+36*q^14*z^5+85*q^13*z^6+11*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+11*q^13*z^5+51*q^12*z^6-7*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-27*q^12*z^5-7*q^11*z^6-6*q^10*z^7-q^9*z^8-17*q^12*z^4-56*q^11*z^5-34*q^10*z^6-q^9*z^7+q^12*z^3-30*q^11*z^4-55*q^10*z^5-21*q^9*z^6+q^8*z^7+3*q^11*z^3-25*q^10*z^4-19*q^9*z^5-q^8*z^6+q^7*z^7-q^11*z^2+4*q^10*z^3-3*q^9*z^4+10*q^8*z^5+q^7*z^6+13*q^9*z^3+14*q^8*z^4+12*q^7*z^5-2*q^6*z^6+2*q^9*z^2+10*q^8*z^3+3*q^7*z^4+8*q^6*z^5-2*q^5*z^6+q^9*z-3*q^8*z^2+5*q^7*z^3-5*q^6*z^4+6*q^5*z^5+q^8*z-q^7*z^2+6*q^6*z^3+2*q^4*z^5+2*q^6*z^2+5*q^4*z^4+3*q^4*z^3+4*q^3*z^4-q^5*z+3*q^4*z^2-3*q^3*z^3+q^2*z^4-2*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z+q^2*z^2-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R3(0,2,4,1)/z*q*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-18*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-54*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-13*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-18*q^19*z^6-41*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-71*q^17*z^7+17*q^16*z^8+6*q^18*z^5-22*q^17*z^6-42*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-42*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+16*q^16*z^5-59*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+40*q^15*z^5-4*q^14*z^6-10*q^13*z^7+14*q^15*z^4+51*q^14*z^5+48*q^13*z^6+q^12*z^7+31*q^14*z^4+66*q^13*z^5+38*q^12*z^6+3*q^11*z^7+45*q^13*z^4+73*q^12*z^5+12*q^11*z^6+q^10*z^7-2*q^13*z^3+19*q^12*z^4+31*q^11*z^5-6*q^10*z^6-q^9*z^7-6*q^12*z^3-18*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-50*q^10*z^4-23*q^9*z^5-2*q^8*z^6-26*q^10*z^3-47*q^9*z^4-8*q^8*z^5-q^7*z^6+q^10*z^2-15*q^9*z^3-9*q^8*z^4+5*q^9*z^2+8*q^8*z^3+14*q^7*z^4+9*q^8*z^2+12*q^7*z^3+12*q^6*z^4-q^8*z+9*q^7*z^2+2*q^6*z^3+3*q^5*z^4-2*q^7*z+4*q^6*z^2-2*q^5*z^3+q^4*z^4-2*q^6*z-q^5*z^2-q^4*z^3+q^3*z^4-2*q^5*z+3*q^4*z^2+q^3*z^3+q^4*z+4*q^3*z^2+q^2*z^3+q^4+q^3*z+q^3-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R3(1,0,2,1)/q^4*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+44*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+49*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+25*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+37*q^14*z^5+81*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+40*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-30*q^12*z^5-11*q^11*z^6-3*q^10*z^7-q^9*z^8-18*q^12*z^4-55*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-26*q^11*z^4-50*q^10*z^5-20*q^9*z^6-2*q^8*z^7+3*q^11*z^3-16*q^10*z^4-21*q^9*z^5-4*q^8*z^6-q^11*z^2+4*q^10*z^3+5*q^8*z^5+12*q^9*z^3+10*q^8*z^4+16*q^7*z^5+q^6*z^6+q^9*z^2+8*q^8*z^3+7*q^7*z^4+12*q^6*z^5+q^9*z-5*q^8*z^2+7*q^7*z^3+5*q^6*z^4+5*q^5*z^5+q^8*z-2*q^7*z^2+8*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^6*z^2-q^4*z^4-q^4*z^3-q^3*z^4-q^5*z-q^4*z^2-3*q^3*z^3-2*q^4*z-2*q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
-R3(1,1,-2,0)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*q*z
+R3(1,2,1,2)/q^2*(q^17*z^7-q^16*z^6+q^14*z^7+q^13*z^7-q^12*z^6-4*q^12*z^5-q^11*z^6-2*q^11*z^5+q^10*z^6+q^11*z^4+q^10*z^5+2*q^10*z^4-2*q^8*z^6+q^10*z^3+q^9*z^4-q^7*z^6+q^9*z^3-q^8*z^4-q^7*z^5+q^8*z^3+2*q^7*z^4-q^6*z^5+2*q^6*z^4+q^5*z^4+q^6*z^2+4*q^5*z^3+2*q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4-q^4*z-q^3*z^2-q^3*z-3*q^2*z^2-2*q^2*z-3*q*z^2-q^2-q*z-z^2-q)/z
+R3(1,2,3,1)/q^2/z*(2*q^34*z^12+2*q^34*z^11+5*q^33*z^12+q^33*z^11+4*q^32*z^12-4*q^33*z^10-6*q^32*z^11+3*q^31*z^12-8*q^32*z^10-9*q^31*z^11+7*q^30*z^12+2*q^32*z^9-3*q^31*z^10-14*q^30*z^11+9*q^29*z^12+5*q^31*z^9+q^30*z^10-20*q^29*z^11+5*q^28*z^12+4*q^30*z^9+2*q^29*z^10-19*q^28*z^11+q^27*z^12+q^29*z^9-9*q^28*z^10-25*q^27*z^11-3*q^28*z^9-4*q^27*z^10-33*q^26*z^11+5*q^28*z^8+18*q^27*z^9+34*q^26*z^10-24*q^25*z^11+22*q^27*z^8+49*q^26*z^9+41*q^25*z^10-8*q^24*z^11+22*q^26*z^8+91*q^25*z^9+24*q^24*z^10-q^23*z^11-3*q^26*z^7-7*q^25*z^8+124*q^24*z^9+31*q^23*z^10-2*q^26*z^6-9*q^25*z^7-73*q^24*z^8+57*q^23*z^9+35*q^22*z^10-7*q^25*z^6-27*q^24*z^7-115*q^23*z^8-4*q^22*z^9+17*q^21*z^10-9*q^24*z^6-42*q^23*z^7-117*q^22*z^8+34*q^21*z^9+3*q^20*z^10-2*q^23*z^6-57*q^22*z^7-178*q^21*z^8+46*q^20*z^9+5*q^22*z^6-36*q^21*z^7-170*q^20*z^8+3*q^22*z^5+19*q^21*z^6-15*q^20*z^7-51*q^19*z^8-19*q^18*z^9+9*q^21*z^5+42*q^20*z^6-67*q^19*z^7-23*q^18*z^8-8*q^17*z^9+15*q^20*z^5+93*q^19*z^6-21*q^18*z^7-54*q^17*z^8-q^16*z^9+q^20*z^4+24*q^19*z^5+129*q^18*z^6+118*q^17*z^7-26*q^16*z^8+q^19*z^4+38*q^18*z^5+132*q^17*z^6+124*q^16*z^7+9*q^15*z^8-3*q^18*z^4+68*q^17*z^5+189*q^16*z^6+53*q^15*z^7+9*q^14*z^8-11*q^17*z^4+52*q^16*z^5+172*q^15*z^6+19*q^14*z^7+q^13*z^8-q^17*z^3-19*q^16*z^4-39*q^15*z^5+13*q^14*z^6-2*q^13*z^7-2*q^12*z^8-q^16*z^3-35*q^15*z^4-108*q^14*z^5-91*q^13*z^6-10*q^12*z^7-q^11*z^8-q^15*z^3-76*q^14*z^4-155*q^13*z^5-72*q^12*z^6-6*q^11*z^7-q^14*z^3-91*q^13*z^4-137*q^12*z^5-25*q^11*z^6-2*q^10*z^7+4*q^13*z^3-25*q^12*z^4-35*q^11*z^5+4*q^10*z^6+q^9*z^7+12*q^12*z^3+37*q^11*z^4+40*q^10*z^5+7*q^9*z^6+q^8*z^7+27*q^11*z^3+61*q^10*z^4+40*q^9*z^5+2*q^8*z^6+42*q^10*z^3+50*q^9*z^4+15*q^8*z^5+q^7*z^6+q^11*z-6*q^10*z^2+25*q^9*z^3+11*q^8*z^4+3*q^7*z^5+q^10*z-8*q^9*z^2-3*q^8*z^3-12*q^7*z^4+q^6*z^5-8*q^8*z^2-11*q^7*z^3-10*q^6*z^4-q^8*z-10*q^7*z^2-4*q^6*z^3-2*q^5*z^4-q^7*z-5*q^6*z^2-2*q^5*z^3-q^4*z^4-q^6*z-2*q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-2*q^4*z^2-2*q^3*z^3-q^4*z-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R3(1,2,4,0)*q^2*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-20*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-11*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-43*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-74*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-39*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+23*q^16*z^5-56*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+47*q^15*z^5-4*q^14*z^6-10*q^13*z^7+12*q^15*z^4+49*q^14*z^5+49*q^13*z^6+q^12*z^7+26*q^14*z^4+63*q^13*z^5+43*q^12*z^6+3*q^11*z^7-2*q^14*z^3+41*q^13*z^4+71*q^12*z^5+16*q^11*z^6+q^10*z^7-5*q^13*z^3+19*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-23*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-14*q^11*z^3-55*q^10*z^4-24*q^9*z^5-2*q^8*z^6-26*q^10*z^3-49*q^9*z^4-10*q^8*z^5-q^7*z^6-17*q^9*z^3-9*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+14*q^7*z^4+12*q^8*z^2+18*q^7*z^3+12*q^6*z^4+q^8*z+11*q^7*z^2+6*q^6*z^3+3*q^5*z^4+q^7*z+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
-R3(1,2,4,1)/z*q*(q^17*z^6+q^16*z^6-q^16*z^5+q^15*z^6-q^15*z^5+2*q^14*z^6-q^14*z^5+q^13*z^6-2*q^13*z^5+q^12*z^6-2*q^12*z^5+2*q^11*z^6-3*q^12*z^4-q^11*z^5-3*q^11*z^4+q^10*z^5-2*q^9*z^6+q^11*z^3-3*q^10*z^4-q^8*z^6+2*q^10*z^3-3*q^9*z^4-2*q^8*z^5+q^10*z^2+3*q^9*z^3+4*q^8*z^4+q^7*z^5+2*q^9*z^2+q^8*z^3+3*q^7*z^4+3*q^6*z^5+2*q^8*z^2+5*q^7*z^3+q^5*z^5+2*q^7*z^2+7*q^6*z^3-4*q^5*z^3-q^4*z^4-3*q^5*z^2-5*q^4*z^3-q^3*z^4-2*q^5*z-3*q^4*z^2-q^3*z^3-3*q^4*z-2*q^3*z^2-q^3*z+q^2*z^2+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q)
-R3(1,3,1,2)/q^2*(q^17*z^7-q^16*z^6+q^14*z^7+q^13*z^7-q^12*z^6-4*q^12*z^5-q^11*z^6-2*q^11*z^5+q^10*z^6+q^11*z^4+q^10*z^5+2*q^10*z^4-2*q^8*z^6+q^10*z^3+q^9*z^4-q^7*z^6+q^9*z^3-q^8*z^4-q^7*z^5+q^8*z^3+2*q^7*z^4-q^6*z^5+2*q^6*z^4+q^5*z^4+q^6*z^2+4*q^5*z^3+2*q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4-q^4*z-q^3*z^2-q^3*z-3*q^2*z^2-2*q^2*z-3*q*z^2-q^2-q*z-z^2-q)/z
-R3(2,1,4,0)/z*q^2*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-42*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-73*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-40*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-57*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+45*q^15*z^5-3*q^14*z^6-10*q^13*z^7+13*q^15*z^4+51*q^14*z^5+49*q^13*z^6+q^12*z^7+28*q^14*z^4+63*q^13*z^5+41*q^12*z^6+3*q^11*z^7-q^14*z^3+42*q^13*z^4+71*q^12*z^5+15*q^11*z^6+q^10*z^7-4*q^13*z^3+17*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-22*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-53*q^10*z^4-24*q^9*z^5-2*q^8*z^6-25*q^10*z^3-48*q^9*z^4-10*q^8*z^5-q^7*z^6+q^10*z^2-16*q^9*z^3-9*q^8*z^4-q^7*z^5+5*q^9*z^2+7*q^8*z^3+14*q^7*z^4+11*q^8*z^2+17*q^7*z^3+12*q^6*z^4+12*q^7*z^2+6*q^6*z^3+3*q^5*z^4+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R3(2,2,-2,1)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+2*q^11*z^3-9*q^10*z^4+4*q^9*z^5-q^8*z^6+2*q^10*z^3-15*q^9*z^4+2*q^10*z^2+8*q^9*z^3-4*q^8*z^4-2*q^7*z^5+4*q^9*z^2+6*q^8*z^3+10*q^7*z^4+q^6*z^5+6*q^8*z^2+10*q^7*z^3+9*q^6*z^4+q^5*z^5+10*q^7*z^2+12*q^6*z^3+q^5*z^4+7*q^6*z^2+5*q^5*z^3-q^4*z^4+q^6*z-q^5*z^2-2*q^4*z^3-q^3*z^4-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z
-R3(2,2,1,1)*(2*q^33*z^12+2*q^33*z^11+5*q^32*z^12+q^32*z^11+4*q^31*z^12-4*q^32*z^10-6*q^31*z^11+3*q^30*z^12-8*q^31*z^10-9*q^30*z^11+7*q^29*z^12+2*q^31*z^9-3*q^30*z^10-12*q^29*z^11+9*q^28*z^12+5*q^30*z^9+3*q^29*z^10-18*q^28*z^11+5*q^27*z^12+4*q^29*z^9-19*q^27*z^11+q^26*z^12-3*q^28*z^9-12*q^27*z^10-23*q^26*z^11-4*q^27*z^9-6*q^26*z^10-29*q^25*z^11+7*q^27*z^8+18*q^26*z^9+28*q^25*z^10-22*q^24*z^11+22*q^26*z^8+51*q^25*z^9+37*q^24*z^10-8*q^23*z^11+23*q^25*z^8+88*q^24*z^9+20*q^23*z^10-q^22*z^11-2*q^25*z^7-12*q^24*z^8+111*q^23*z^9+21*q^22*z^10-2*q^25*z^6-9*q^24*z^7-74*q^23*z^8+62*q^22*z^9+28*q^21*z^10-7*q^24*z^6-21*q^23*z^7-101*q^22*z^8+10*q^21*z^9+17*q^20*z^10-9*q^23*z^6-31*q^22*z^7-95*q^21*z^8+31*q^20*z^9+4*q^19*z^10-q^22*z^6-50*q^21*z^7-131*q^20*z^8+44*q^19*z^9+7*q^21*z^6-52*q^20*z^7-141*q^19*z^8+5*q^18*z^9+q^21*z^5+15*q^20*z^6-53*q^19*z^7-61*q^18*z^8-20*q^17*z^9+5*q^20*z^5+31*q^19*z^6-72*q^18*z^7-8*q^17*z^8-12*q^16*z^9+12*q^19*z^5+78*q^18*z^6-26*q^17*z^7-19*q^16*z^8-2*q^15*z^9+29*q^18*z^5+106*q^17*z^6+87*q^16*z^7-19*q^15*z^8+43*q^17*z^5+114*q^16*z^6+137*q^15*z^7+4*q^14*z^8-3*q^17*z^4+65*q^16*z^5+136*q^15*z^6+84*q^14*z^7+11*q^13*z^8-10*q^16*z^4+48*q^15*z^5+100*q^14*z^6+19*q^13*z^7+3*q^12*z^8-2*q^16*z^3-16*q^15*z^4-26*q^14*z^5+6*q^13*z^6+3*q^12*z^7-2*q^11*z^8-2*q^15*z^3-21*q^14*z^4-107*q^13*z^5-65*q^12*z^6+4*q^11*z^7-q^10*z^8-49*q^13*z^4-150*q^12*z^5-67*q^11*z^6-3*q^10*z^7+q^13*z^3-49*q^12*z^4-115*q^11*z^5-31*q^10*z^6-5*q^9*z^7+7*q^12*z^3-10*q^11*z^4-40*q^10*z^5-2*q^9*z^6-q^8*z^7-q^12*z^2+20*q^11*z^3+31*q^10*z^4+15*q^9*z^5+2*q^8*z^6+41*q^10*z^3+50*q^9*z^4+40*q^8*z^5+3*q^7*z^6+q^10*z^2+42*q^9*z^3+51*q^8*z^4+32*q^7*z^5+2*q^6*z^6+q^10*z-3*q^9*z^2+41*q^8*z^3+37*q^7*z^4+15*q^6*z^5+q^5*z^6+q^9*z+q^8*z^2+26*q^7*z^3+12*q^6*z^4+2*q^7*z^2-q^6*z^3-4*q^5*z^4-2*q^4*z^5-5*q^6*z^2-16*q^5*z^3-10*q^4*z^4-q^3*z^5-q^6*z-11*q^5*z^2-15*q^4*z^3-6*q^3*z^4-3*q^5*z-11*q^4*z^2-7*q^3*z^3-2*q^2*z^4-2*q^4*z-3*q^3*z^2+q^2*z^3+3*q^3*z+3*q^2*z^2+3*q*z^3+q^3+3*q^2*z+2*q*z^2+z^3+q^2+q*z)/q^3/z
-R3(2,2,3,0)/q^2/z*(q^17*z^6+q^16*z^6-q^16*z^5+q^15*z^6-q^15*z^5+2*q^14*z^6-q^14*z^5+q^13*z^6-2*q^13*z^5+q^12*z^6-2*q^12*z^5+2*q^11*z^6-3*q^12*z^4-q^11*z^5-3*q^11*z^4+q^10*z^5-2*q^9*z^6+q^11*z^3-3*q^10*z^4-q^8*z^6+2*q^10*z^3-3*q^9*z^4-2*q^8*z^5+q^10*z^2+3*q^9*z^3+4*q^8*z^4+q^7*z^5+2*q^9*z^2+q^8*z^3+3*q^7*z^4+3*q^6*z^5+2*q^8*z^2+5*q^7*z^3+q^5*z^5+2*q^7*z^2+7*q^6*z^3-4*q^5*z^3-q^4*z^4-3*q^5*z^2-5*q^4*z^3-q^3*z^4-2*q^5*z-3*q^4*z^2-q^3*z^3-3*q^4*z-2*q^3*z^2-q^3*z+q^2*z^2+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q)
-R3(2,2,3,1)/z/q^2*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-7*q^28*z^10-16*q^27*z^11+2*q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+18*q^27*z^9+30*q^26*z^10-10*q^25*z^11+13*q^27*z^8+30*q^26*z^9+20*q^25*z^10-2*q^24*z^11+7*q^26*z^8+58*q^25*z^9+14*q^24*z^10-2*q^26*z^7-15*q^25*z^8+65*q^24*z^9+26*q^23*z^10-2*q^26*z^6-7*q^25*z^7-53*q^24*z^8+3*q^23*z^9+23*q^22*z^10-5*q^25*z^6-19*q^24*z^7-64*q^23*z^8-13*q^22*z^9+8*q^21*z^10-4*q^24*z^6-33*q^23*z^7-74*q^22*z^8+22*q^21*z^9+q^20*z^10+q^23*z^6-35*q^22*z^7-130*q^21*z^8+12*q^20*z^9+8*q^22*z^6-3*q^21*z^7-96*q^20*z^8-17*q^19*z^9+3*q^22*z^5+15*q^21*z^6+14*q^20*z^7-10*q^19*z^8-14*q^18*z^9+8*q^21*z^5+32*q^20*z^6-12*q^19*z^7-18*q^18*z^8-3*q^17*z^9+11*q^20*z^5+63*q^19*z^6+38*q^18*z^7-43*q^17*z^8+12*q^19*z^5+79*q^18*z^6+120*q^17*z^7-16*q^16*z^8+22*q^18*z^5+85*q^17*z^6+83*q^16*z^7+8*q^15*z^8-2*q^18*z^4+33*q^17*z^5+112*q^16*z^6+18*q^15*z^7+6*q^14*z^8-7*q^17*z^4+88*q^15*z^6+4*q^14*z^7-14*q^16*z^4-62*q^15*z^5-11*q^14*z^6+3*q^13*z^7-q^12*z^8-26*q^15*z^4-103*q^14*z^5-73*q^13*z^6-3*q^12*z^7-55*q^14*z^4-114*q^13*z^5-51*q^12*z^6-4*q^11*z^7+q^14*z^3-63*q^13*z^4-82*q^12*z^5-16*q^11*z^6-q^10*z^7+7*q^13*z^3-12*q^12*z^4-15*q^11*z^5+5*q^10*z^6+q^9*z^7+17*q^12*z^3+36*q^11*z^4+28*q^10*z^5+7*q^9*z^6+q^8*z^7+27*q^11*z^3+58*q^10*z^4+27*q^9*z^5+2*q^8*z^6+q^11*z^2+33*q^10*z^3+49*q^9*z^4+11*q^8*z^5+q^7*z^6+q^10*z^2+17*q^9*z^3+9*q^8*z^4+2*q^7*z^5-6*q^9*z^2-7*q^8*z^3-13*q^7*z^4-q^9*z-11*q^8*z^2-15*q^7*z^3-11*q^6*z^4-q^8*z-10*q^7*z^2-6*q^6*z^3-3*q^5*z^4-5*q^6*z^2-q^5*z^3-q^4*z^4-q^6*z-q^5*z^2-q^3*z^4-q^4*z^2-q^3*z^3-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R3(3,1,4,1)*q^15*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)*z^2
+R3(3,2,-2,0)*z*q^3*(q^3*z^2-q*z-2*q-z-1)
+R3(3,2,-1,1)*(q^24*z^9+q^23*z^10+q^24*z^8+q^23*z^9-2*q^23*z^8-2*q^22*z^9-2*q^23*z^7-2*q^22*z^8+q^21*z^9+q^20*z^10+q^22*z^7+q^19*z^10+q^22*z^6+q^21*z^7-2*q^20*z^8-2*q^19*z^9+q^20*z^7-q^18*z^9-3*q^19*z^7-5*q^18*z^8-2*q^17*z^9-3*q^19*z^6-5*q^18*z^7-5*q^17*z^8-3*q^16*z^9+4*q^18*z^6+11*q^17*z^7+5*q^16*z^8-q^15*z^9+4*q^18*z^5+9*q^17*z^6+8*q^16*z^7+2*q^15*z^8+2*q^17*z^5+8*q^16*z^6+7*q^15*z^7-q^14*z^8-q^16*z^5+12*q^15*z^6+17*q^14*z^7+2*q^13*z^8-q^16*z^4-11*q^15*z^5-10*q^14*z^6+5*q^13*z^7+2*q^12*z^8-q^16*z^3-3*q^15*z^4-11*q^14*z^5-11*q^13*z^6-q^15*z^3-2*q^14*z^4-2*q^13*z^5+5*q^12*z^6+9*q^11*z^7-6*q^13*z^4-21*q^12*z^5-6*q^11*z^6+5*q^10*z^7+q^13*z^3-4*q^12*z^4-19*q^11*z^5-12*q^10*z^6-2*q^9*z^7+q^12*z^3-4*q^11*z^4-7*q^10*z^5+2*q^9*z^6-q^8*z^7+q^11*z^3-13*q^10*z^4-14*q^9*z^5+q^11*z^2+8*q^10*z^3+3*q^9*z^4-4*q^8*z^5-q^7*z^6+2*q^10*z^2+12*q^9*z^3+15*q^8*z^4+11*q^7*z^5+q^6*z^6+4*q^9*z^2+17*q^8*z^3+21*q^7*z^4+11*q^6*z^5+q^5*z^6+9*q^8*z^2+24*q^7*z^3+14*q^6*z^4+q^5*z^5+7*q^7*z^2+14*q^6*z^3+4*q^5*z^4-q^4*z^5-q^6*z^2-5*q^5*z^3-4*q^4*z^4-q^3*z^5-q^6*z-7*q^5*z^2-10*q^4*z^3-4*q^3*z^4-3*q^5*z-9*q^4*z^2-7*q^3*z^3-2*q^2*z^4-4*q^4*z-5*q^3*z^2-q^2*z^3+2*q^2*z^2+2*q*z^3+q^3+2*q^2*z+2*q*z^2+z^3+q^2+q*z)/q^3/z
-R3(3,2,0,0)*(q^24*z^10+2*q^24*z^9+q^23*z^10+q^24*z^8-q^23*z^9-4*q^23*z^8-2*q^22*z^9+q^21*z^10-2*q^23*z^7-q^22*z^8+2*q^20*z^10+2*q^22*z^7-2*q^20*z^9+q^19*z^10+q^22*z^6+q^21*z^7-q^20*z^8-3*q^19*z^9+q^20*z^7-3*q^19*z^8-3*q^18*z^9-6*q^19*z^7-7*q^18*z^8-5*q^17*z^9-3*q^19*z^6+q^17*z^8-4*q^16*z^9+8*q^18*z^6+17*q^17*z^7+7*q^16*z^8-q^15*z^9+4*q^18*z^5+9*q^17*z^6+16*q^16*z^7+q^15*z^8+2*q^17*z^5+5*q^16*z^6+22*q^15*z^7+q^14*z^8-q^16*z^5+20*q^14*z^7+4*q^13*z^8-2*q^16*z^4-12*q^15*z^5-20*q^14*z^6+5*q^13*z^7+2*q^12*z^8-q^16*z^3-4*q^15*z^4-11*q^14*z^5-15*q^13*z^6+9*q^12*z^7-q^15*z^3-2*q^14*z^4-12*q^13*z^5-9*q^12*z^6+14*q^11*z^7-5*q^13*z^4-28*q^12*z^5-16*q^11*z^6+3*q^10*z^7+q^13*z^3+2*q^12*z^4-27*q^11*z^5-8*q^10*z^6-3*q^9*z^7+q^12*z^3+q^11*z^4-24*q^10*z^5+2*q^9*z^6-q^8*z^7+2*q^11*z^3-2*q^10*z^4-18*q^9*z^5-q^8*z^6+q^11*z^2+11*q^10*z^3+9*q^9*z^4+7*q^8*z^5+q^7*z^6+q^10*z^2+16*q^9*z^3+22*q^8*z^4+19*q^7*z^5+2*q^6*z^6+2*q^9*z^2+27*q^8*z^3+31*q^7*z^4+12*q^6*z^5+q^5*z^6+7*q^8*z^2+27*q^7*z^3+18*q^6*z^4+7*q^7*z^2+12*q^6*z^3+2*q^5*z^4-2*q^4*z^5-q^6*z^2-8*q^5*z^3-8*q^4*z^4-q^3*z^5-q^6*z-9*q^5*z^2-14*q^4*z^3-6*q^3*z^4-2*q^5*z-12*q^4*z^2-8*q^3*z^3-2*q^2*z^4-3*q^4*z-5*q^3*z^2+q^2*z^3+q^3*z+3*q^2*z^2+3*q*z^3+q^3+3*q^2*z+2*q*z^2+z^3+q^2+q*z)/q^3/z
+R3(4,0,-2,1)*(q^26*z^10+q^26*z^9-2*q^25*z^9-2*q^25*z^8+q^23*z^10+q^24*z^8-2*q^23*z^9+q^22*z^10+q^24*z^7-q^23*z^8-2*q^22*z^9+3*q^22*z^8-q^21*z^9+2*q^22*z^7-3*q^21*z^8-3*q^20*z^9-4*q^21*z^7-q^20*z^8-4*q^19*z^9-q^21*z^6+4*q^20*z^7+8*q^19*z^8-q^18*z^9+4*q^20*z^6+4*q^19*z^7+3*q^18*z^8+2*q^19*z^6+10*q^18*z^7+q^17*z^8+2*q^18*z^6+16*q^17*z^7+5*q^16*z^8-q^18*z^5-15*q^17*z^6-5*q^16*z^7+3*q^15*z^8-q^18*z^4-6*q^17*z^5-15*q^16*z^6-4*q^15*z^7-q^17*z^4-2*q^16*z^5-8*q^15*z^6+9*q^14*z^7-4*q^15*z^5-26*q^14*z^6+3*q^13*z^7+2*q^15*z^4+5*q^14*z^5-14*q^13*z^6-4*q^12*z^7+q^15*z^3+3*q^14*z^4+4*q^13*z^5+4*q^12*z^6-q^11*z^7+q^14*z^3+2*q^13*z^4-13*q^12*z^5-8*q^11*z^6+q^13*z^3+16*q^12*z^4+5*q^11*z^5-7*q^10*z^6+q^12*z^3+16*q^11*z^4+18*q^10*z^5+3*q^9*z^6+q^11*z^3+15*q^10*z^4+6*q^9*z^5+2*q^8*z^6+7*q^10*z^3+28*q^9*z^4+q^8*z^5-2*q^10*z^2+12*q^8*z^4-4*q^9*z^2-10*q^8*z^3-11*q^7*z^4-3*q^6*z^5-6*q^8*z^2-16*q^7*z^3-12*q^6*z^4-q^5*z^5-13*q^7*z^2-18*q^6*z^3-3*q^5*z^4-10*q^6*z^2-5*q^5*z^3+q^4*z^4+q^5*z^2+4*q^4*z^3+q^3*z^4+2*q^5*z+6*q^4*z^2+5*q^3*z^3+4*q^4*z+5*q^3*z^2+2*q^2*z^3+4*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^3/z
+R3(4,0,-1,1)*(q^3*z-1)*q*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
+R3(4,0,0,1)*(q^24*z^9+q^24*z^8-q^23*z^8-q^23*z^7+q^22*z^8+q^21*z^9+q^22*z^7+q^20*z^9-q^21*z^7-q^21*z^6+q^19*z^8-4*q^19*z^7-3*q^19*z^6-2*q^18*z^7-q^17*z^8+2*q^17*z^7+q^18*z^5-2*q^17*z^6-2*q^16*z^7-q^17*z^5+3*q^16*z^6-2*q^15*z^7+q^17*z^4+2*q^16*z^5+4*q^15*z^6+2*q^16*z^4+q^15*z^5-5*q^14*z^6-q^13*z^7+2*q^15*z^4+9*q^14*z^5-q^13*z^6-q^12*z^7+q^15*z^3+q^14*z^4+8*q^13*z^5+q^14*z^3-3*q^13*z^4-2*q^12*z^5-6*q^11*z^6+q^12*z^4+3*q^11*z^5-3*q^10*z^6-2*q^12*z^3-q^11*z^4+6*q^10*z^5+2*q^9*z^6-3*q^11*z^3+2*q^10*z^4-2*q^9*z^5+q^8*z^6-q^10*z^3+11*q^9*z^4-q^10*z^2-3*q^9*z^3+6*q^8*z^4+q^7*z^5-q^9*z^2-4*q^8*z^3-4*q^7*z^4-q^6*z^5-2*q^8*z^2-7*q^7*z^3-6*q^6*z^4-q^5*z^5-6*q^7*z^2-8*q^6*z^3-q^5*z^4-5*q^6*z^2-4*q^5*z^3+q^4*z^4+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^5/z^2
-R3(4,0,1,0)/q^5/z^2*(q^22*z^8+q^22*z^7+q^21*z^8-q^21*z^6-q^20*z^7+q^19*z^8-q^20*z^6+2*q^18*z^8+q^17*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-6*q^16*z^6-2*q^15*z^7-3*q^16*z^5-2*q^15*z^6-q^14*z^7+q^16*z^4+2*q^15*z^5-2*q^14*z^6+3*q^15*z^4+9*q^14*z^5-q^13*z^6+q^15*z^3+4*q^14*z^4+12*q^13*z^5-2*q^12*z^6+2*q^14*z^3+q^13*z^4+3*q^12*z^5-6*q^11*z^6+q^13*z^3+q^12*z^4-4*q^10*z^6-q^12*z^3+2*q^11*z^4+3*q^10*z^5+q^9*z^6-3*q^11*z^3+4*q^10*z^4+q^8*z^6-3*q^10*z^3+11*q^9*z^4+q^8*z^5-q^10*z^2-3*q^9*z^3+9*q^8*z^4+q^7*z^5-2*q^9*z^2-4*q^8*z^3-2*q^7*z^4-q^6*z^5-3*q^8*z^2-8*q^7*z^3-7*q^6*z^4-q^5*z^5-6*q^7*z^2-9*q^6*z^3-2*q^5*z^4-6*q^6*z^2-5*q^5*z^3+q^4*z^4-q^5*z^2+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R3(4,1,1,1)/z/q*(q^24*z^9+q^24*z^8-q^23*z^8-q^23*z^7+q^21*z^9+q^20*z^9-q^20*z^8-q^20*z^7-3*q^19*z^7-q^18*z^8-2*q^19*z^6-3*q^18*z^7-2*q^17*z^8+2*q^17*z^7-q^16*z^8+q^18*z^5+3*q^17*z^6-q^16*z^7+2*q^17*z^5+5*q^16*z^6-2*q^15*z^7+q^17*z^4+2*q^16*z^5+6*q^15*z^6+q^16*z^4+2*q^15*z^5-q^14*z^6+4*q^14*z^5-2*q^13*z^6-q^12*z^7-2*q^14*z^4+5*q^13*z^5+q^12*z^6-4*q^13*z^4-4*q^12*z^5-4*q^11*z^6-q^13*z^3-4*q^12*z^4-q^11*z^5-2*q^10*z^6-2*q^12*z^3-2*q^11*z^4+5*q^10*z^5+3*q^9*z^6-2*q^11*z^3-q^9*z^5+2*q^8*z^6+8*q^9*z^4-q^8*z^5+5*q^8*z^4+q^7*z^5-2*q^8*z^3-5*q^7*z^4-q^6*z^5-q^8*z^2-5*q^7*z^3-7*q^6*z^4-q^5*z^5-4*q^7*z^2-6*q^6*z^3-4*q^6*z^2-3*q^5*z^3+2*q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4+q^5*z+5*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R3(4,2,-1,1)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+5*q^25*z^10-15*q^24*z^11+7*q^26*z^8+19*q^25*z^9+24*q^24*z^10-7*q^23*z^11+15*q^25*z^8+32*q^24*z^9+13*q^23*z^10-q^22*z^11+7*q^24*z^8+54*q^23*z^9+7*q^22*z^10-2*q^24*z^7-20*q^23*z^8+55*q^22*z^9+16*q^21*z^10-2*q^24*z^6-6*q^23*z^7-50*q^22*z^8+7*q^21*z^9+13*q^20*z^10-5*q^23*z^6-11*q^22*z^7-48*q^21*z^8+q^20*z^9+3*q^19*z^10-5*q^22*z^6-22*q^21*z^7-48*q^20*z^8+28*q^19*z^9-32*q^20*z^7-83*q^19*z^8+13*q^18*z^9+6*q^20*z^6-23*q^19*z^7-53*q^18*z^8-11*q^17*z^9+q^20*z^5+10*q^19*z^6-24*q^18*z^7+3*q^17*z^8-8*q^16*z^9+4*q^19*z^5+23*q^18*z^6-35*q^17*z^7-6*q^16*z^8-q^15*z^9+6*q^18*z^5+44*q^17*z^6+14*q^16*z^7-17*q^15*z^8+11*q^17*z^5+52*q^16*z^6+72*q^15*z^7+q^17*z^4+28*q^16*z^5+53*q^15*z^6+51*q^14*z^7+7*q^13*z^8+q^16*z^4+43*q^15*z^5+63*q^14*z^6+15*q^13*z^7+2*q^12*z^8+q^16*z^3-q^15*z^4+22*q^14*z^5+33*q^13*z^6+5*q^12*z^7-q^11*z^8+2*q^15*z^3-7*q^14*z^4-30*q^13*z^5-32*q^12*z^6-q^11*z^7-q^10*z^8+q^14*z^3-13*q^13*z^4-73*q^12*z^5-48*q^11*z^6-5*q^10*z^7-q^13*z^3-26*q^12*z^4-69*q^11*z^5-18*q^10*z^6-3*q^9*z^7-2*q^12*z^3-24*q^11*z^4-35*q^10*z^5-3*q^9*z^6+3*q^11*z^3+18*q^10*z^4+8*q^9*z^5-2*q^8*z^6-q^11*z^2+14*q^10*z^3+42*q^9*z^4+30*q^8*z^5+2*q^7*z^6-2*q^10*z^2+21*q^9*z^3+29*q^8*z^4+18*q^7*z^5+q^6*z^6+19*q^8*z^3+17*q^7*z^4+4*q^6*z^5-2*q^8*z^2+3*q^7*z^3+q^6*z^4-q^5*z^5-9*q^7*z^2-11*q^6*z^3-6*q^5*z^4-q^4*z^5-q^7*z-8*q^6*z^2-14*q^5*z^3-4*q^4*z^4-q^6*z-4*q^5*z^2-8*q^4*z^3-q^3*z^4+q^5*z+2*q^3*z^3+q^4*z+4*q^3*z^2+4*q^2*z^3+4*q^3*z+3*q^2*z^2+q*z^3+2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
-R3(4,2,0,0)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+24*q^24*z^10-7*q^23*z^11+15*q^25*z^8+34*q^24*z^9+13*q^23*z^10-q^22*z^11+9*q^24*z^8+54*q^23*z^9+6*q^22*z^10-2*q^24*z^7-21*q^23*z^8+56*q^22*z^9+15*q^21*z^10-2*q^24*z^6-7*q^23*z^7-49*q^22*z^8+9*q^21*z^9+13*q^20*z^10-5*q^23*z^6-10*q^22*z^7-48*q^21*z^8+2*q^20*z^9+3*q^19*z^10-5*q^22*z^6-22*q^21*z^7-45*q^20*z^8+30*q^19*z^9-q^21*z^6-30*q^20*z^7-80*q^19*z^8+16*q^18*z^9+5*q^20*z^6-27*q^19*z^7-57*q^18*z^8-10*q^17*z^9+q^20*z^5+6*q^19*z^6-28*q^18*z^7+2*q^17*z^8-8*q^16*z^9+4*q^19*z^5+21*q^18*z^6-41*q^17*z^7-5*q^16*z^8-q^15*z^9+6*q^18*z^5+40*q^17*z^6-19*q^15*z^8+9*q^17*z^5+55*q^16*z^6+70*q^15*z^7-2*q^14*z^8+2*q^17*z^4+27*q^16*z^5+61*q^15*z^6+54*q^14*z^7+7*q^13*z^8+3*q^16*z^4+46*q^15*z^5+62*q^14*z^6+9*q^13*z^7+2*q^12*z^8+q^16*z^3+2*q^15*z^4+35*q^14*z^5+40*q^13*z^6+q^12*z^7-q^11*z^8+3*q^15*z^3-4*q^14*z^4-18*q^13*z^5-22*q^12*z^6+q^11*z^7-q^10*z^8+3*q^14*z^3-13*q^13*z^4-67*q^12*z^5-54*q^11*z^6-4*q^10*z^7-24*q^12*z^4-59*q^11*z^5-23*q^10*z^6-3*q^9*z^7-4*q^12*z^3-26*q^11*z^4-27*q^10*z^5-2*q^9*z^6-q^11*z^3+12*q^10*z^4+3*q^9*z^5-2*q^8*z^6-q^11*z^2+9*q^10*z^3+42*q^9*z^4+23*q^8*z^5+q^7*z^6-3*q^10*z^2+12*q^9*z^3+28*q^8*z^4+18*q^7*z^5+q^6*z^6-2*q^9*z^2+10*q^8*z^3+12*q^7*z^4+5*q^6*z^5-3*q^8*z^2+q^7*z^3-4*q^6*z^4-10*q^7*z^2-11*q^6*z^3-5*q^5*z^4-q^4*z^5-q^7*z-11*q^6*z^2-13*q^5*z^3-2*q^4*z^4-2*q^6*z-3*q^5*z^2-8*q^4*z^3-q^3*z^4+3*q^3*z^2+3*q^2*z^3+3*q^3*z+3*q^2*z^2+q*z^3+2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
-R3(4,2,2,1)*q^9*z^2*(q^17*z^6+q^17*z^5-q^16*z^5-q^16*z^4+q^14*z^6+q^13*z^6+q^13*z^5-5*q^12*z^4-q^11*z^5-3*q^12*z^3-2*q^11*z^4+2*q^10*z^4+q^9*z^5+q^11*z^2+2*q^10*z^3-2*q^9*z^4+2*q^10*z^2+5*q^9*z^3-2*q^8*z^4+q^10*z+2*q^9*z^2+q^8*z^3+q^9*z-q^8*z^2-2*q^7*z^3-q^6*z^4+3*q^7*z^2-2*q^5*z^4-q^7*z+2*q^6*z^2+2*q^5*z^3-q^4*z^4-q^6*z+q^4*z^3+2*q^4*z^2-q^5-q^4*z+5*q^3*z^2-q^4-q^3*z+q^2*z^2-2*q^2*z-2*q*z^2-q^2-2*q*z-z^2-2*q-z-1)
-R4(-2,0,3,1)*q^2*(q-1)*(q^6*z^2-q^5*z+q^3*z^2+q^2*z^2-q^2*z-q-1)
-R4(-2,0,4,1)*q^3*(q^2-1)*(q^5*z^2-q^4*z+q^2*z^2+q*z^2-q*z-1)
-R4(-2,1,3,1)*z*q*(q^6*z-q^5+q^3*z+q^2*z-q^2-2*q-1)
-R4(-2,1,3,2)*q*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+2*q^8*z^4+2*q^8*z^3+2*q^7*z^4-2*q^6*z^5+q^8*z^2+q^7*z^3-q^5*z^5+q^7*z^2-4*q^6*z^3+q^5*z^3+2*q^4*z^4+q^5*z^2+2*q^4*z^3+2*q^3*z^4+q^4*z^2-q^3*z^3+q^4*z+2*q^3*z^2+q^3*z-3*q^2*z^2-2*q^2*z-4*q*z^2-q^2-2*q*z-2*z^2-q)/z
+R4(-2,1,4,0)*q*(q^6*z^3-2*q^5*z^2+q^3*z^3+q^4*z+q^2*z^3-2*q^2*z^2-2*q*z^2-z^2+2*z-1)/z
+R4(-2,1,4,1)*q*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-3*q^9*z^4+q^8*z^5+q^8*z^4+3*q^8*z^3+q^7*z^4-2*q^6*z^5+2*q^8*z^2+2*q^7*z^3-q^6*z^4-q^5*z^5+q^7*z^2-4*q^6*z^3-2*q^5*z^4+q^5*z^3+2*q^5*z^2+3*q^4*z^3+q^3*z^4+2*q^4*z^2+2*q^4*z+5*q^3*z^2+2*q^3*z+2*q^2*z^2-2*q^2*z-q*z^2-q^2-q*z-z^2-q)/z
-R4(-2,1,4,2)/z*q^3*(q^16*z^6-q^15*z^5+q^13*z^6+q^12*z^6-q^11*z^5-4*q^11*z^4-q^10*z^5-2*q^10*z^4+q^9*z^5+q^10*z^3+2*q^9*z^4+2*q^9*z^3-2*q^7*z^5+q^9*z^2+q^8*z^3-2*q^7*z^4-q^6*z^5+q^8*z^2-3*q^7*z^3+3*q^6*z^3+2*q^6*z^2+2*q^5*z^3-2*q^4*z^4+q^5*z^2-2*q^3*z^4+q^5*z+q^4*z^2+q^3*z^3+q^4*z-2*q^3*z^2-q^3*z-q^3+2*q^2*z-q^2+3*q*z+z^2)
-R4(-1,0,4,0)*q*(q^6*z^3-2*q^5*z^2+q^3*z^3+q^4*z+q^2*z^3-2*q^2*z^2-2*q*z^2-z^2+2*z-1)/z
+R4(-1,1,3,0)*(q^16*z^6-q^15*z^5+q^13*z^6+q^12*z^6-q^11*z^5-4*q^11*z^4-q^10*z^5-2*q^10*z^4+q^9*z^5+q^10*z^3+2*q^9*z^4+2*q^9*z^3-2*q^7*z^5+q^9*z^2-q^7*z^4-q^6*z^5+q^8*z^2-2*q^7*z^3+q^7*z^2+2*q^6*z^3+q^6*z^2+q^5*z^3-q^4*z^4+q^5*z^2-q^3*z^4+q^5*z+3*q^4*z^2+q^3*z^3+q^4*z-q^3*z+q^2*z^2-q^3+2*q*z^2-q^2+z^2)/z/q
-R4(-1,1,4,1)*q^3*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+2*q^8*z^4+2*q^8*z^3-2*q^6*z^5+q^8*z^2+q^7*z^3-q^6*z^4-q^5*z^5+q^7*z^2-2*q^6*z^3+3*q^5*z^3+q^5*z^2+2*q^4*z^3-q^3*z^4+q^3*z^3-q^2*z^4+q^4*z+q^3*z^2+2*q^2*z^3+q^3*z-2*q^2*z^2+2*q*z^3-q^2*z-q*z^2+z^3-q^2+q*z-2*z^2-q+z)/z
-R4(-1,1,4,2)*q^2/z*(q^18*z^7-q^17*z^7-q^17*z^6-q^16*z^7+q^15*z^7+q^15*z^6+q^15*z^5-2*q^13*z^7-2*q^13*z^6-q^12*z^7-4*q^13*z^5-q^12*z^6+3*q^12*z^5+3*q^11*z^6+q^12*z^4+8*q^11*z^5+4*q^11*z^4+q^10*z^5-3*q^9*z^6+q^11*z^3-2*q^9*z^5+q^8*z^6-q^10*z^3-6*q^9*z^4-q^8*z^5+3*q^7*z^6-3*q^9*z^3+q^8*z^4+q^7*z^5+q^6*z^6-q^9*z^2-2*q^8*z^3+3*q^7*z^4+q^6*z^5-q^8*z^2-2*q^6*z^4-q^5*z^5+q^7*z^2+q^6*z^3-2*q^5*z^4-q^4*z^5-q^6*z^2-5*q^5*z^3-q^4*z^4-3*q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-q^4*z^2+2*q^3*z^3+q^3*z^2+2*q^2*z^3+q^3*z+q^2*z^2+q*z^3+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q)
-R4(0,0,3,3)*q^2*(q^17*z^7-q^16*z^6+q^14*z^7+q^13*z^7-q^12*z^6-4*q^12*z^5-q^11*z^6-2*q^11*z^5+q^10*z^6+q^11*z^4+q^10*z^5+2*q^10*z^4-2*q^8*z^6+q^10*z^3+q^9*z^4-q^7*z^6+q^9*z^3-q^8*z^4-q^7*z^5+q^8*z^3+2*q^7*z^4-q^6*z^5+2*q^6*z^4+q^5*z^4+q^6*z^2+4*q^5*z^3+2*q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4-q^4*z-q^3*z^2-q^3*z-3*q^2*z^2-2*q^2*z-3*q*z^2-q^2-q*z-z^2-q)/z
+R4(0,1,3,2)*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-3*q^27*z^10+5*q^26*z^11+2*q^28*z^8+2*q^27*z^9-7*q^26*z^10+4*q^25*z^11+3*q^27*z^8+q^26*z^9-9*q^25*z^10+q^24*z^11-q^26*z^8-3*q^25*z^9-8*q^24*z^10-5*q^25*z^8-13*q^24*z^9-12*q^23*z^10+q^25*z^7-q^24*z^8+q^23*z^9-13*q^22*z^10+8*q^24*z^7+20*q^23*z^8+19*q^22*z^9-6*q^21*z^10+16*q^23*z^7+30*q^22*z^8+8*q^21*z^9-q^20*z^10+5*q^22*z^7+52*q^21*z^8-2*q^22*z^6-18*q^21*z^7+57*q^20*z^8+8*q^19*z^9-2*q^22*z^5-3*q^21*z^6-45*q^20*z^7+15*q^19*z^8+8*q^18*z^9-5*q^21*z^5-6*q^20*z^6-32*q^19*z^7+10*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-22*q^18*z^7+34*q^17*z^8-39*q^18*z^6-57*q^17*z^7+21*q^16*z^8-q^19*z^4+3*q^18*z^5-40*q^17*z^6-42*q^16*z^7-3*q^15*z^8-q^18*z^4+5*q^17*z^5-50*q^16*z^6+3*q^15*z^7-5*q^14*z^8+2*q^17*z^4+13*q^16*z^5-70*q^15*z^6+3*q^14*z^7-q^13*z^8+8*q^16*z^4+30*q^15*z^5-28*q^14*z^6-7*q^13*z^7+15*q^15*z^4+34*q^14*z^5+41*q^13*z^6-2*q^12*z^7+31*q^14*z^4+47*q^13*z^5+46*q^12*z^6+2*q^11*z^7+52*q^13*z^4+56*q^12*z^5+10*q^11*z^6+q^10*z^7+35*q^12*z^4+30*q^11*z^5-9*q^10*z^6-q^9*z^7+q^12*z^3-10*q^11*z^4-4*q^9*z^6-q^8*z^7-q^11*z^3-34*q^10*z^4-12*q^9*z^5-9*q^10*z^3-23*q^9*z^4-8*q^8*z^5-q^7*z^6-9*q^9*z^3-5*q^8*z^4-5*q^7*z^5+4*q^9*z^2+2*q^8*z^3+6*q^7*z^4-3*q^6*z^5+9*q^8*z^2-2*q^7*z^3+7*q^6*z^4+4*q^7*z^2-9*q^6*z^3+q^5*z^4-q^7*z+2*q^6*z^2+q^4*z^4-q^6*z+5*q^5*z^2+2*q^4*z^3+q^3*z^4+3*q^5*z+6*q^4*z^2+2*q^3*z^3+4*q^4*z+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z/q
-R4(0,1,4,1)/z/q*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-6*q^28*z^10+2*q^27*z^11-5*q^28*z^9-5*q^27*z^10+5*q^26*z^11+2*q^28*z^8+2*q^27*z^9-8*q^26*z^10+4*q^25*z^11+5*q^27*z^8+4*q^26*z^9-10*q^25*z^10+q^24*z^11+2*q^26*z^8-11*q^24*z^10-q^26*z^7-5*q^25*z^8-9*q^24*z^9-15*q^23*z^10-q^25*z^7-3*q^24*z^8+7*q^23*z^9-14*q^22*z^10+7*q^24*z^7+21*q^23*z^8+25*q^22*z^9-6*q^21*z^10+19*q^23*z^7+37*q^22*z^8+16*q^21*z^9-q^20*z^10+7*q^22*z^7+53*q^21*z^8+9*q^20*z^9-6*q^22*z^6-28*q^21*z^7+45*q^20*z^8+13*q^19*z^9-2*q^22*z^5-13*q^21*z^6-66*q^20*z^7+6*q^19*z^8+9*q^18*z^9-5*q^21*z^5-13*q^20*z^6-65*q^19*z^7+8*q^18*z^8+2*q^17*z^9-3*q^20*z^5-6*q^19*z^6-57*q^18*z^7+29*q^17*z^8+q^20*z^4+4*q^19*z^5-8*q^18*z^6-71*q^17*z^7+15*q^16*z^8+2*q^19*z^4+8*q^18*z^5-11*q^17*z^6-47*q^16*z^7-5*q^15*z^8+2*q^18*z^4+14*q^17*z^5-28*q^16*z^6-15*q^15*z^7-5*q^14*z^8+2*q^17*z^4+30*q^16*z^5-34*q^15*z^6-12*q^14*z^7-q^13*z^8+5*q^16*z^4+53*q^15*z^5+4*q^14*z^6-7*q^13*z^7+11*q^15*z^4+64*q^14*z^5+45*q^13*z^6+2*q^12*z^7-q^15*z^3+18*q^14*z^4+81*q^13*z^5+43*q^12*z^6+3*q^11*z^7-4*q^14*z^3+27*q^13*z^4+72*q^12*z^5+14*q^11*z^6+q^10*z^7-8*q^13*z^3+7*q^12*z^4+13*q^11*z^5-10*q^10*z^6-q^9*z^7-15*q^12*z^3-40*q^11*z^4-29*q^10*z^5-9*q^9*z^6-q^8*z^7+q^12*z^2-27*q^11*z^3-70*q^10*z^4-28*q^9*z^5-2*q^8*z^6+2*q^11*z^2-32*q^10*z^3-48*q^9*z^4-9*q^8*z^5-q^7*z^6+3*q^10*z^2-8*q^9*z^3+q^8*z^4+10*q^9*z^2+27*q^8*z^3+21*q^7*z^4+20*q^8*z^2+29*q^7*z^3+14*q^6*z^4+q^8*z+15*q^7*z^2+5*q^6*z^3+3*q^5*z^4-q^7*z-q^6*z^2-5*q^5*z^3+q^4*z^4-7*q^6*z-4*q^5*z^2-2*q^4*z^3+q^3*z^4-q^6-5*q^5*z-q^4*z^2+q^3*z^3-q^5+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R4(0,1,4,2)/z^2/q^3*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-13*q^29*z^11+q^28*z^12+q^30*z^9-q^29*z^10-10*q^28*z^11-5*q^28*z^10-16*q^27*z^11+4*q^28*z^9+8*q^27*z^10-20*q^26*z^11+5*q^28*z^8+17*q^27*z^9+31*q^26*z^10-11*q^25*z^11+12*q^27*z^8+30*q^26*z^9+22*q^25*z^10-2*q^24*z^11+7*q^26*z^8+57*q^25*z^9+15*q^24*z^10-2*q^26*z^7-15*q^25*z^8+68*q^24*z^9+28*q^23*z^10-2*q^26*z^6-7*q^25*z^7-50*q^24*z^8+5*q^23*z^9+26*q^22*z^10-5*q^25*z^6-19*q^24*z^7-68*q^23*z^8-19*q^22*z^9+9*q^21*z^10-4*q^24*z^6-37*q^23*z^7-79*q^22*z^8+20*q^21*z^9+q^20*z^10+q^23*z^6-37*q^22*z^7-137*q^21*z^8+13*q^20*z^9+8*q^22*z^6-q^21*z^7-110*q^20*z^8-19*q^19*z^9+3*q^22*z^5+16*q^21*z^6+25*q^20*z^7-11*q^19*z^8-16*q^18*z^9+9*q^21*z^5+33*q^20*z^6-3*q^19*z^7-16*q^18*z^8-3*q^17*z^9+12*q^20*z^5+63*q^19*z^6+40*q^18*z^7-51*q^17*z^8+12*q^19*z^5+84*q^18*z^6+133*q^17*z^7-21*q^16*z^8+21*q^18*z^5+91*q^17*z^6+95*q^16*z^7+10*q^15*z^8-2*q^18*z^4+33*q^17*z^5+117*q^16*z^6+15*q^15*z^7+7*q^14*z^8-7*q^17*z^4-5*q^16*z^5+101*q^15*z^6+4*q^14*z^7-15*q^16*z^4-74*q^15*z^5-4*q^14*z^6+5*q^13*z^7-q^12*z^8-28*q^15*z^4-109*q^14*z^5-79*q^13*z^6-4*q^12*z^7-56*q^14*z^4-121*q^13*z^5-61*q^12*z^6-5*q^11*z^7+2*q^14*z^3-68*q^13*z^4-95*q^12*z^5-18*q^11*z^6-q^10*z^7+9*q^13*z^3-23*q^12*z^4-22*q^11*z^5+6*q^10*z^6+q^9*z^7+18*q^12*z^3+37*q^11*z^4+30*q^10*z^5+8*q^9*z^6+q^8*z^7+28*q^11*z^3+66*q^10*z^4+31*q^9*z^5+2*q^8*z^6+35*q^10*z^3+54*q^9*z^4+12*q^8*z^5+q^7*z^6+q^10*z^2+22*q^9*z^3+11*q^8*z^4+2*q^7*z^5-3*q^9*z^2-8*q^8*z^3-15*q^7*z^4-12*q^8*z^2-13*q^7*z^3-12*q^6*z^4-q^8*z-10*q^7*z^2-5*q^6*z^3-3*q^5*z^4-q^7*z-5*q^6*z^2-2*q^5*z^3-q^4*z^4-q^6*z-2*q^5*z^2-q^4*z^3-q^3*z^4-q^5*z-2*q^4*z^2-q^3*z^3-q^4*z-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
-R4(1,0,4,2)/z^2/q^3*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-7*q^28*z^10-16*q^27*z^11+2*q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+18*q^27*z^9+30*q^26*z^10-10*q^25*z^11+13*q^27*z^8+30*q^26*z^9+20*q^25*z^10-2*q^24*z^11+7*q^26*z^8+58*q^25*z^9+14*q^24*z^10-2*q^26*z^7-15*q^25*z^8+65*q^24*z^9+26*q^23*z^10-2*q^26*z^6-7*q^25*z^7-53*q^24*z^8+3*q^23*z^9+23*q^22*z^10-5*q^25*z^6-19*q^24*z^7-64*q^23*z^8-13*q^22*z^9+8*q^21*z^10-4*q^24*z^6-33*q^23*z^7-74*q^22*z^8+22*q^21*z^9+q^20*z^10+q^23*z^6-35*q^22*z^7-130*q^21*z^8+12*q^20*z^9+8*q^22*z^6-3*q^21*z^7-96*q^20*z^8-17*q^19*z^9+3*q^22*z^5+15*q^21*z^6+15*q^20*z^7-10*q^19*z^8-14*q^18*z^9+8*q^21*z^5+32*q^20*z^6-12*q^19*z^7-18*q^18*z^8-3*q^17*z^9+11*q^20*z^5+62*q^19*z^6+38*q^18*z^7-43*q^17*z^8+12*q^19*z^5+78*q^18*z^6+121*q^17*z^7-16*q^16*z^8+22*q^18*z^5+86*q^17*z^6+84*q^16*z^7+8*q^15*z^8-2*q^18*z^4+34*q^17*z^5+112*q^16*z^6+18*q^15*z^7+6*q^14*z^8-7*q^17*z^4+86*q^15*z^6+4*q^14*z^7-14*q^16*z^4-66*q^15*z^5-11*q^14*z^6+3*q^13*z^7-q^12*z^8-27*q^15*z^4-104*q^14*z^5-71*q^13*z^6-3*q^12*z^7-54*q^14*z^4-113*q^13*z^5-51*q^12*z^6-4*q^11*z^7+q^14*z^3-59*q^13*z^4-82*q^12*z^5-17*q^11*z^6-q^10*z^7+8*q^13*z^3-13*q^12*z^4-15*q^11*z^5+5*q^10*z^6+q^9*z^7+18*q^12*z^3+35*q^11*z^4+27*q^10*z^5+7*q^9*z^6+q^8*z^7+26*q^11*z^3+61*q^10*z^4+26*q^9*z^5+2*q^8*z^6+31*q^10*z^3+51*q^9*z^4+10*q^8*z^5+q^7*z^6+17*q^9*z^3+9*q^8*z^4+2*q^7*z^5-4*q^9*z^2-6*q^8*z^3-14*q^7*z^4-11*q^8*z^2-12*q^7*z^3-11*q^6*z^4-11*q^7*z^2-4*q^6*z^3-3*q^5*z^4-6*q^6*z^2-2*q^5*z^3-q^4*z^4-q^6*z-2*q^5*z^2-q^4*z^3-q^3*z^4-q^5*z-2*q^4*z^2-q^3*z^3-q^4*z-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R4(1,1,3,0)/z/q^3*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^20*z^6+q^19*z^7-q^18*z^8-4*q^18*z^7-2*q^17*z^8-3*q^18*z^6-3*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+6*q^16*z^5+8*q^15*z^6-q^14*z^7+q^15*z^5+13*q^14*z^6+2*q^13*z^7-2*q^15*z^4-13*q^14*z^5+2*q^13*z^6+2*q^12*z^7-q^15*z^3-4*q^14*z^4-10*q^13*z^5+q^12*z^6-2*q^14*z^3-q^13*z^4-2*q^12*z^5+8*q^11*z^6-q^13*z^3-3*q^12*z^4-11*q^11*z^5+7*q^10*z^6+q^12*z^3-6*q^11*z^4-12*q^10*z^5-9*q^10*z^4-q^8*z^6-14*q^9*z^4+2*q^8*z^5+8*q^9*z^3-7*q^8*z^4+2*q^7*z^5+q^6*z^6+q^9*z^2+13*q^8*z^3+3*q^7*z^4+q^6*z^5+4*q^8*z^2+13*q^7*z^3+9*q^6*z^4+2*q^5*z^5+q^8*z+7*q^7*z^2+11*q^6*z^3+2*q^5*z^4+6*q^6*z^2+q^5*z^3-q^4*z^4-2*q^6*z-2*q^5*z^2-7*q^4*z^3-2*q^3*z^4-2*q^5*z-9*q^4*z^2-5*q^3*z^3-3*q^4*z-6*q^3*z^2-2*q^2*z^3-2*q^3*z+q^2*z^2+q^2*z+3*q*z^2+2*q^2+2*q*z+z^2+2*q)
+R4(1,1,3,1)/q^2/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-10*q^25*z^10+q^24*z^11+q^26*z^8-2*q^25*z^9-9*q^24*z^10-4*q^25*z^8-10*q^24*z^9-14*q^23*z^10+4*q^23*z^9-15*q^22*z^10+7*q^24*z^7+18*q^23*z^8+23*q^22*z^9-7*q^21*z^10+15*q^23*z^7+32*q^22*z^8+13*q^21*z^9-q^20*z^10+8*q^22*z^7+56*q^21*z^8+6*q^20*z^9-2*q^22*z^6-19*q^21*z^7+56*q^20*z^8+14*q^19*z^9-2*q^22*z^5-7*q^21*z^6-51*q^20*z^7+9*q^19*z^8+12*q^18*z^9-5*q^21*z^5-12*q^20*z^6-49*q^19*z^7+3*q^18*z^8+3*q^17*z^9-4*q^20*z^5-22*q^19*z^6-47*q^18*z^7+31*q^17*z^8+q^19*z^5-29*q^18*z^6-79*q^17*z^7+18*q^16*z^8+6*q^18*z^5-21*q^17*z^6-56*q^16*z^7-7*q^15*z^8+q^18*z^4+9*q^17*z^5-30*q^16*z^6-4*q^15*z^7-7*q^14*z^8+4*q^17*z^4+22*q^16*z^5-49*q^15*z^6-7*q^14*z^7-q^13*z^8+8*q^16*z^4+42*q^15*z^5-4*q^14*z^6-18*q^13*z^7+13*q^15*z^4+55*q^14*z^5+60*q^13*z^6-4*q^12*z^7+28*q^14*z^4+71*q^13*z^5+52*q^12*z^6+5*q^11*z^7-q^14*z^3+43*q^13*z^4+78*q^12*z^5+10*q^11*z^6+2*q^10*z^7-3*q^13*z^3+20*q^12*z^4+45*q^11*z^5-6*q^10*z^6-q^9*z^7-7*q^12*z^3-29*q^11*z^4-9*q^10*z^5-5*q^9*z^6-q^8*z^7-16*q^11*z^3-59*q^10*z^4-31*q^9*z^5-3*q^8*z^6-29*q^10*z^3-55*q^9*z^4-18*q^8*z^5-2*q^7*z^6-26*q^9*z^3-22*q^8*z^4-2*q^7*z^5+5*q^9*z^2+8*q^7*z^4+q^6*z^5+12*q^8*z^2+13*q^7*z^3+15*q^6*z^4+q^5*z^5+12*q^7*z^2+9*q^6*z^3+8*q^5*z^4-q^7*z+9*q^6*z^2+4*q^5*z^3+3*q^4*z^4-q^6*z+4*q^5*z^2+q^4*z^3+q^3*z^4+q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z-q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
-R4(1,1,4,2)/z*q*(2*q^33*z^12+2*q^33*z^11+5*q^32*z^12+q^32*z^11+4*q^31*z^12-4*q^32*z^10-6*q^31*z^11+3*q^30*z^12-8*q^31*z^10-8*q^30*z^11+7*q^29*z^12+2*q^31*z^9-2*q^30*z^10-10*q^29*z^11+9*q^28*z^12+5*q^30*z^9+3*q^29*z^10-16*q^28*z^11+5*q^27*z^12+2*q^29*z^9-2*q^28*z^10-17*q^27*z^11+q^26*z^12-6*q^28*z^9-16*q^27*z^10-20*q^26*z^11+q^28*z^8-6*q^27*z^9-12*q^26*z^10-25*q^25*z^11+9*q^27*z^8+19*q^26*z^9+20*q^25*z^10-19*q^24*z^11+24*q^26*z^8+50*q^25*z^9+27*q^24*z^10-7*q^23*z^11+21*q^25*z^8+82*q^24*z^9+8*q^23*z^10-q^22*z^11-2*q^25*z^7-13*q^24*z^8+109*q^23*z^9+8*q^22*z^10-2*q^25*z^6-5*q^24*z^7-64*q^23*z^8+72*q^22*z^9+16*q^21*z^10-7*q^24*z^6-9*q^23*z^7-78*q^22*z^8+25*q^21*z^9+10*q^20*z^10-9*q^23*z^6-22*q^22*z^7-54*q^21*z^8+44*q^20*z^9+2*q^19*z^10-4*q^22*z^6-55*q^21*z^7-79*q^20*z^8+55*q^19*z^9-q^22*z^5+3*q^21*z^6-80*q^20*z^7-101*q^19*z^8+18*q^18*z^9-2*q^21*z^5+8*q^20*z^6-92*q^19*z^7-40*q^18*z^8-8*q^17*z^9+q^20*z^5+19*q^19*z^6-120*q^18*z^7+7*q^17*z^8-6*q^16*z^9+10*q^19*z^5+48*q^18*z^6-97*q^17*z^7-3*q^16*z^8-q^15*z^9+23*q^18*z^5+71*q^17*z^6+11*q^16*z^7-9*q^15*z^8+45*q^17*z^5+82*q^16*z^6+82*q^15*z^7+80*q^16*z^5+97*q^15*z^6+55*q^14*z^7+3*q^13*z^8-q^16*z^4+87*q^15*z^5+85*q^14*z^6+6*q^13*z^7-q^15*z^4+33*q^14*z^5+34*q^13*z^6-14*q^12*z^7-2*q^11*z^8-2*q^14*z^4-36*q^13*z^5-11*q^12*z^6-8*q^11*z^7-q^10*z^8-12*q^13*z^4-59*q^12*z^5-20*q^11*z^6-2*q^10*z^7-q^13*z^3-22*q^12*z^4-36*q^11*z^5-13*q^10*z^6-q^9*z^7+q^12*z^3-12*q^11*z^4+q^10*z^5-6*q^9*z^6-q^8*z^7+9*q^11*z^3+2*q^10*z^4+17*q^9*z^5+12*q^10*z^3-5*q^9*z^4+9*q^8*z^5-q^7*z^6+6*q^9*z^3-3*q^8*z^4+2*q^7*z^5+6*q^8*z^3+2*q^7*z^4+2*q^8*z^2+5*q^7*z^3+6*q^6*z^4+q^5*z^5+4*q^7*z^2+2*q^6*z^3+3*q^5*z^4+4*q^6*z^2+3*q^5*z^3+2*q^4*z^4+2*q^5*z^2+q^3*z^4+q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R4(1,2,1,2)/q^2*(q^17*z^7-q^16*z^6+q^14*z^7+q^13*z^7-q^12*z^6-4*q^12*z^5-q^11*z^6-2*q^11*z^5+q^10*z^6+q^11*z^4+q^10*z^5+2*q^10*z^4-2*q^8*z^6+q^10*z^3+q^9*z^4-q^7*z^6+q^9*z^3-q^8*z^4-q^7*z^5+q^8*z^3+2*q^7*z^4-q^6*z^5+2*q^6*z^4+q^5*z^4+q^6*z^2+4*q^5*z^3+2*q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4-q^4*z-q^3*z^2-q^3*z-3*q^2*z^2-2*q^2*z-3*q*z^2-q^2-q*z-z^2-q)/z
+R4(1,2,1,3)/q^2*(q^17*z^7-q^16*z^6+q^14*z^7+q^13*z^7-q^12*z^6-4*q^12*z^5-q^11*z^6-2*q^11*z^5+q^10*z^6+q^11*z^4+q^10*z^5+2*q^10*z^4-2*q^8*z^6+q^10*z^3+q^9*z^4-q^7*z^6+q^9*z^3-q^8*z^4-q^7*z^5+q^8*z^3+2*q^7*z^4-q^6*z^5+2*q^6*z^4+q^5*z^4+q^6*z^2+4*q^5*z^3+2*q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4-q^4*z-q^3*z^2-q^3*z-3*q^2*z^2-2*q^2*z-3*q*z^2-q^2-q*z-z^2-q)/z
-R4(2,0,3,0)/q^3/z*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-9*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-9*q^25*z^10-2*q^26*z^8-10*q^25*z^9-15*q^24*z^10-q^25*z^8+5*q^24*z^9-16*q^23*z^10+6*q^25*z^7+18*q^24*z^8+26*q^23*z^9-7*q^22*z^10+15*q^24*z^7+32*q^23*z^8+14*q^22*z^9-q^21*z^10+8*q^23*z^7+57*q^22*z^8+8*q^21*z^9-2*q^23*z^6-18*q^22*z^7+58*q^21*z^8+18*q^20*z^9-2*q^23*z^5-7*q^22*z^6-55*q^21*z^7+2*q^20*z^8+14*q^19*z^9-5*q^22*z^5-15*q^21*z^6-54*q^20*z^7-q^19*z^8+3*q^18*z^9-4*q^21*z^5-23*q^20*z^6-53*q^19*z^7+31*q^18*z^8+q^20*z^5-28*q^19*z^6-97*q^18*z^7+14*q^17*z^8+7*q^19*z^5-13*q^18*z^6-60*q^17*z^7-12*q^16*z^8+2*q^19*z^4+11*q^18*z^5-17*q^17*z^6+4*q^16*z^7-8*q^15*z^8+5*q^18*z^4+26*q^17*z^5-42*q^16*z^6-13*q^15*z^7-q^14*z^8+8*q^17*z^4+54*q^16*z^5+16*q^15*z^6-24*q^14*z^7+12*q^16*z^4+61*q^15*z^5+85*q^14*z^6+25*q^15*z^4+63*q^14*z^5+51*q^13*z^6+8*q^12*z^7-2*q^15*z^3+38*q^14*z^4+82*q^13*z^5+11*q^12*z^6+2*q^11*z^7-6*q^14*z^3+10*q^13*z^4+47*q^12*z^5+4*q^11*z^6-q^10*z^7-10*q^13*z^3-40*q^12*z^4-29*q^11*z^5+q^10*z^6-q^9*z^7-18*q^12*z^3-71*q^11*z^4-53*q^10*z^5-4*q^9*z^6-37*q^11*z^3-76*q^10*z^4-22*q^9*z^5-3*q^8*z^6+q^11*z^2-32*q^10*z^3-41*q^9*z^4-2*q^8*z^5+6*q^10*z^2+10*q^9*z^3+5*q^8*z^4+3*q^7*z^5+q^6*z^6+14*q^9*z^2+34*q^8*z^3+23*q^7*z^4+2*q^6*z^5+19*q^8*z^2+35*q^7*z^3+18*q^6*z^4+2*q^5*z^5+19*q^7*z^2+22*q^6*z^3+5*q^5*z^4-q^7*z+8*q^6*z^2+2*q^5*z^3-4*q^6*z-4*q^5*z^2-9*q^4*z^3-2*q^3*z^4-6*q^5*z-10*q^4*z^2-5*q^3*z^3-5*q^4*z-8*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2-q^3+2*q*z^2+q^2+2*q*z+z^2+2*q)
-R4(3,1,-2,2)*z*q^3*(q*z-1)
-R2(3,1,3,3)*q^10*z*(q^5*z-1)*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
+R2(4,3,-1,1)*q^4*(q+1)*z*(q^18*z^7+q^18*z^6-q^17*z^6-q^17*z^5+q^15*z^7-q^15*z^6+q^14*z^7-q^14*z^6+q^14*z^5-2*q^13*z^5-2*q^12*z^6-3*q^13*z^4-q^12*z^5-3*q^11*z^6-q^12*z^4+5*q^11*z^5-q^10*z^6+q^12*z^3+q^11*z^4+2*q^10*z^5+2*q^11*z^3+6*q^10*z^4+q^9*z^5+q^11*z^2+2*q^10*z^3+7*q^9*z^4+3*q^8*z^5+q^10*z^2-2*q^9*z^3-2*q^8*z^4+2*q^7*z^5-3*q^8*z^3-5*q^7*z^4-2*q^8*z^2-5*q^7*z^3-q^6*z^4-3*q^7*z^2-9*q^6*z^3-q^5*z^4-3*q^5*z^3-q^4*z^4+3*q^5*z^2+4*q^4*z^3+q^5*z+3*q^4*z^2+2*q^3*z^3+3*q^4*z+5*q^3*z^2+2*q^3*z+2*q^2*z^2-q^2*z-q*z^2-q*z-z^2-q-z-1)
+R1(3,2,-1,0)*q*(q^9*z^4-q^8*z^3-q^7*z^4+q^6*z^4+q^6*z^3+q^5*z^4-q^5*z^3-q^4*z^4-q^3*z^4-q^4*z^2+q^3*z^3-2*q^3*z^2-q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
-R1(3,2,1,0)*q*(q^18*z^7+q^18*z^6-q^17*z^6-q^17*z^5+q^15*z^7-q^15*z^6+q^14*z^7-q^14*z^6+q^14*z^5-2*q^13*z^5-2*q^12*z^6-3*q^13*z^4-q^12*z^5-3*q^11*z^6-q^12*z^4+5*q^11*z^5-q^10*z^6+q^12*z^3+q^11*z^4+2*q^10*z^5+2*q^11*z^3+6*q^10*z^4+q^9*z^5+q^11*z^2+2*q^10*z^3+7*q^9*z^4+3*q^8*z^5+q^10*z^2-2*q^9*z^3-2*q^8*z^4+2*q^7*z^5-3*q^8*z^3-5*q^7*z^4-2*q^8*z^2-5*q^7*z^3-q^6*z^4-3*q^7*z^2-9*q^6*z^3-q^5*z^4-3*q^5*z^3-q^4*z^4+3*q^5*z^2+4*q^4*z^3+q^5*z+3*q^4*z^2+2*q^3*z^3+3*q^4*z+5*q^3*z^2+2*q^3*z+2*q^2*z^2-q^2*z-q*z^2-q*z-z^2-q-z-1)
+R1(3,2,2,1)*q*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-3*q^28*z^10+5*q^27*z^11+2*q^29*z^8+2*q^28*z^9-7*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-9*q^26*z^10+q^25*z^11-q^27*z^8-3*q^26*z^9-8*q^25*z^10-5*q^26*z^8-13*q^25*z^9-12*q^24*z^10+q^26*z^7-q^25*z^8+q^24*z^9-13*q^23*z^10+8*q^25*z^7+20*q^24*z^8+19*q^23*z^9-6*q^22*z^10+16*q^24*z^7+30*q^23*z^8+8*q^22*z^9-q^21*z^10+5*q^23*z^7+52*q^22*z^8-2*q^23*z^6-18*q^22*z^7+57*q^21*z^8+8*q^20*z^9-2*q^23*z^5-3*q^22*z^6-46*q^21*z^7+15*q^20*z^8+8*q^19*z^9-5*q^22*z^5-6*q^21*z^6-33*q^20*z^7+10*q^19*z^8+2*q^18*z^9-4*q^21*z^5-16*q^20*z^6-21*q^19*z^7+34*q^18*z^8-39*q^19*z^6-58*q^18*z^7+21*q^17*z^8-q^20*z^4+3*q^19*z^5-41*q^18*z^6-44*q^17*z^7-3*q^16*z^8-q^19*z^4+6*q^18*z^5-50*q^17*z^6+3*q^16*z^7-5*q^15*z^8+2*q^18*z^4+13*q^17*z^5-71*q^16*z^6+4*q^15*z^7-q^14*z^8+8*q^17*z^4+33*q^16*z^5-27*q^15*z^6-7*q^14*z^7+15*q^16*z^4+42*q^15*z^5+40*q^14*z^6-2*q^13*z^7+31*q^15*z^4+44*q^14*z^5+43*q^13*z^6+2*q^12*z^7+52*q^14*z^4+51*q^13*z^5+12*q^12*z^6+q^11*z^7-q^14*z^3+34*q^13*z^4+32*q^12*z^5-6*q^11*z^6-q^10*z^7-2*q^13*z^3-7*q^12*z^4+3*q^11*z^5-5*q^10*z^6-q^9*z^7-2*q^12*z^3-29*q^11*z^4-11*q^10*z^5-q^9*z^6-q^12*z^2-7*q^11*z^3-29*q^10*z^4-8*q^9*z^5-q^8*z^6-q^11*z^2-11*q^10*z^3-8*q^9*z^4-3*q^8*z^5+2*q^10*z^2-4*q^9*z^3+8*q^8*z^4-q^7*z^5+5*q^9*z^2-4*q^8*z^3+7*q^7*z^4-q^9*z+4*q^8*z^2-5*q^7*z^3+q^6*z^4-q^8*z+4*q^7*z^2+4*q^6*z^3+2*q^5*z^4+2*q^7*z+q^6*z^2+4*q^5*z^3+2*q^4*z^4+4*q^6*z+2*q^5*z^2+q^4*z^3+4*q^5*z+4*q^4*z^2+q^3*z^3+3*q^4*z-2*q^3*z^2+q^4-4*q^2*z^2-q^2+q*z+z^2+q+z+1)
-R1(3,2,3,0)*q^2*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-42*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-73*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-40*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-57*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+45*q^15*z^5-3*q^14*z^6-10*q^13*z^7+13*q^15*z^4+51*q^14*z^5+49*q^13*z^6+q^12*z^7+28*q^14*z^4+63*q^13*z^5+41*q^12*z^6+3*q^11*z^7-q^14*z^3+42*q^13*z^4+71*q^12*z^5+15*q^11*z^6+q^10*z^7-4*q^13*z^3+17*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-22*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-53*q^10*z^4-24*q^9*z^5-2*q^8*z^6-25*q^10*z^3-48*q^9*z^4-10*q^8*z^5-q^7*z^6+q^10*z^2-16*q^9*z^3-9*q^8*z^4-q^7*z^5+5*q^9*z^2+7*q^8*z^3+14*q^7*z^4+11*q^8*z^2+17*q^7*z^3+12*q^6*z^4+12*q^7*z^2+6*q^6*z^3+3*q^5*z^4+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R1(3,3,1,1)*q*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-8*q^27*z^10+4*q^26*z^11+3*q^28*z^8+2*q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-2*q^26*z^9-9*q^25*z^10-4*q^26*z^8-10*q^25*z^9-14*q^24*z^10+4*q^24*z^9-15*q^23*z^10+7*q^25*z^7+18*q^24*z^8+24*q^23*z^9-7*q^22*z^10+15*q^24*z^7+33*q^23*z^8+13*q^22*z^9-q^21*z^10+8*q^23*z^7+55*q^22*z^8+6*q^21*z^9-2*q^23*z^6-20*q^22*z^7+56*q^21*z^8+15*q^20*z^9-2*q^23*z^5-7*q^22*z^6-52*q^21*z^7+8*q^20*z^8+13*q^19*z^9-5*q^22*z^5-12*q^21*z^6-49*q^20*z^7+2*q^19*z^8+3*q^18*z^9-4*q^21*z^5-21*q^20*z^6-47*q^19*z^7+31*q^18*z^8+q^20*z^5-29*q^19*z^6-84*q^18*z^7+16*q^17*z^8+6*q^19*z^5-23*q^18*z^6-59*q^17*z^7-10*q^16*z^8+q^19*z^4+9*q^18*z^5-28*q^17*z^6-8*q^15*z^8+4*q^18*z^4+23*q^17*z^5-44*q^16*z^6-8*q^15*z^7-q^14*z^8+8*q^17*z^4+47*q^16*z^5+9*q^15*z^6-20*q^14*z^7+14*q^16*z^4+57*q^15*z^5+75*q^14*z^6-2*q^13*z^7+28*q^15*z^4+65*q^14*z^5+54*q^13*z^6+7*q^12*z^7-q^15*z^3+41*q^14*z^4+76*q^13*z^5+13*q^12*z^6+2*q^11*z^7-4*q^14*z^3+16*q^13*z^4+42*q^12*z^5+5*q^11*z^6-q^10*z^7-8*q^13*z^3-36*q^12*z^4-25*q^11*z^5-q^9*z^7-17*q^12*z^3-70*q^11*z^4-43*q^10*z^5-5*q^9*z^6-32*q^11*z^3-72*q^10*z^4-16*q^9*z^5-3*q^8*z^6-26*q^10*z^3-41*q^9*z^4-3*q^8*z^5+5*q^10*z^2+8*q^9*z^3+6*q^8*z^4-q^7*z^5+14*q^9*z^2+24*q^8*z^3+25*q^7*z^4+2*q^6*z^5+20*q^8*z^2+23*q^7*z^3+16*q^6*z^4+q^5*z^5+20*q^7*z^2+20*q^6*z^3+4*q^5*z^4+11*q^6*z^2+5*q^5*z^3-5*q^4*z^3-q^3*z^4-2*q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-2*q^2*z^2-q^3-q^2*z+q*z^2+q*z+z^2+q)
+R1(3,3,3,0)*q^2*(q^20*z^7+q^20*z^6-q^19*z^6-q^19*z^5+q^17*z^7+q^17*z^6+q^16*z^7-q^16*z^6-q^16*z^5-3*q^15*z^5+q^14*z^6-3*q^15*z^4-q^14*z^5-q^13*z^6-q^13*z^5-q^12*z^6+q^14*z^3+q^13*z^4-2*q^12*z^5+q^11*z^6+2*q^13*z^3+3*q^12*z^4+q^10*z^6+q^13*z^2+2*q^12*z^3+6*q^11*z^4-q^10*z^5+q^12*z^2+q^10*z^4-4*q^9*z^5+3*q^10*z^3+q^9*z^4-3*q^8*z^5+2*q^8*z^4-2*q^9*z^2-q^8*z^3-q^7*z^4-3*q^8*z^2+6*q^7*z^3-q^8*z-q^7*z^2+5*q^6*z^3+q^5*z^4-2*q^6*z^2-2*q^5*z^3+q^4*z^4-3*q^5*z^2-3*q^4*z^3-3*q^5*z-2*q^4*z^2-2*q^4*z-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
-R1(4,2,-2,1)*q*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-10*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-2*q^12*z^6-q^14*z^3-q^13*z^4-q^12*z^5+8*q^11*z^6-6*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-5*q^11*z^4-11*q^10*z^5-2*q^9*z^6+q^11*z^3-6*q^10*z^4+3*q^9*z^5-q^8*z^6+q^10*z^3-15*q^9*z^4+q^10*z^2+6*q^9*z^3-6*q^8*z^4-2*q^7*z^5+2*q^9*z^2+7*q^8*z^3+8*q^7*z^4+q^6*z^5+4*q^8*z^2+9*q^7*z^3+9*q^6*z^4+q^5*z^5+9*q^7*z^2+13*q^6*z^3+q^5*z^4+7*q^6*z^2+6*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
-R1(4,3,-1,0)*q^2*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+4*q^16*z^6+2*q^15*z^7+2*q^16*z^5+6*q^15*z^6-q^14*z^7+13*q^14*z^6+2*q^13*z^7-q^15*z^4-9*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-8*q^13*z^5-3*q^12*z^6-q^14*z^3-q^13*z^4-q^12*z^5+5*q^11*z^6-6*q^12*z^4-9*q^11*z^5+6*q^10*z^6+q^12*z^3-2*q^11*z^4-9*q^10*z^5+q^11*z^3-4*q^10*z^4+q^9*z^5-q^8*z^6-12*q^9*z^4+2*q^8*z^5+q^10*z^2+5*q^9*z^3-8*q^8*z^4+2*q^7*z^5+q^6*z^6+q^9*z^2+6*q^8*z^3+q^7*z^4+q^6*z^5+2*q^8*z^2+10*q^7*z^3+6*q^6*z^4+2*q^5*z^5+7*q^7*z^2+10*q^6*z^3+q^5*z^4+7*q^6*z^2+7*q^5*z^3-q^4*z^4-2*q^4*z^3-2*q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-2*q^4*z-5*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
+R1(4,3,-1,1)*q^2*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7-q^21*z^8+q^20*z^9-q^20*z^8+q^19*z^9+q^21*z^6+q^20*z^7-2*q^19*z^8+q^20*z^6+q^19*z^7-2*q^18*z^8-2*q^18*z^7-3*q^17*z^8-3*q^18*z^6-q^17*z^7-3*q^16*z^8+3*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+7*q^16*z^6+4*q^15*z^7+5*q^16*z^5+8*q^15*z^6+2*q^14*z^7+9*q^14*z^6+3*q^13*z^7-2*q^15*z^4-11*q^14*z^5-q^13*z^6+2*q^12*z^7-q^15*z^3-4*q^14*z^4-15*q^13*z^5-3*q^12*z^6-2*q^14*z^3-3*q^13*z^4-8*q^12*z^5+5*q^11*z^6-q^13*z^3-4*q^12*z^4-9*q^11*z^5+3*q^10*z^6+q^12*z^3-2*q^11*z^4-6*q^10*z^5-2*q^9*z^6+3*q^11*z^3-q^10*z^4+4*q^9*z^5-q^8*z^6+4*q^10*z^3-7*q^9*z^4+q^8*z^5+q^10*z^2+6*q^9*z^3-3*q^8*z^4-q^7*z^5+2*q^9*z^2+5*q^8*z^3+4*q^7*z^4+q^6*z^5+3*q^8*z^2+6*q^7*z^3+6*q^6*z^4+q^5*z^5+6*q^7*z^2+8*q^6*z^3+q^5*z^4+5*q^6*z^2+4*q^5*z^3-q^4*z^4-q^3*z^4-q^5*z-4*q^4*z^2-3*q^3*z^3-2*q^4*z-4*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
-R1(4,3,0,1)*q^3*(q^18*z^7+q^18*z^6-q^17*z^6-q^17*z^5+q^15*z^7+q^14*z^7-2*q^14*z^6-2*q^13*z^5-3*q^13*z^4-q^12*z^5-3*q^11*z^6+q^11*z^5-2*q^10*z^6+q^12*z^3+q^11*z^4+q^9*z^6+2*q^11*z^3+5*q^10*z^4-q^9*z^5+q^8*z^6+q^11*z^2+2*q^10*z^3+8*q^9*z^4+q^10*z^2-q^9*z^3+3*q^8*z^4-2*q^7*z^5+3*q^8*z^3+q^7*z^4-3*q^6*z^5-q^8*z^2-2*q^7*z^3-q^6*z^4-q^5*z^5-4*q^7*z^2-4*q^6*z^3-q^5*z^4-4*q^6*z^2+3*q^5*z^3+q^4*z^4-q^6*z-2*q^5*z^2+3*q^4*z^3+q^3*z^4+q^4*z^2+q^4*z+q^3*z^2-q^2*z^2-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R2(-2,0,2,2)*q^2*(q^6*z^2-q^5*z+q^3*z^2+q^2*z^2-q^2*z-q-1)
+R2(-2,0,3,2)*q^3*(q^5*z^2-q^4*z+q^2*z^2+q*z^2-q*z-1)
+R2(-2,0,3,3)*q^4*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q+z-1)
+R2(-2,1,1,3)*q*(-q^8*z^2+q^7*z^3+q^7*z-q^6*z^2-q^5*z^2+q^4*z^3-q^4*z^2+q^3*z^3+q^4*z-q^3*z^2+q^3-q^2*z+q^2-2*q*z-z)
+R2(-2,1,2,3)*q^2*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+2*q^17*z^5+7*q^16*z^6-q^15*z^7-q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-11*q^15*z^5+q^14*z^6+2*q^13*z^7-q^16*z^3-2*q^15*z^4-10*q^14*z^5-2*q^13*z^6-q^15*z^3-q^13*z^5+8*q^12*z^6-5*q^13*z^4-12*q^12*z^5+5*q^11*z^6+q^13*z^3-5*q^12*z^4-13*q^11*z^5-2*q^10*z^6+q^12*z^3-5*q^11*z^4+2*q^10*z^5-q^9*z^6+q^11*z^3-13*q^10*z^4+q^11*z^2+10*q^10*z^3-6*q^9*z^4-2*q^8*z^5+2*q^10*z^2+10*q^9*z^3+7*q^8*z^4+q^7*z^5+2*q^9*z^2+9*q^8*z^3+10*q^7*z^4+q^6*z^5+8*q^8*z^2+12*q^7*z^3+2*q^6*z^4-q^8*z+5*q^7*z^2+5*q^6*z^3-2*q^5*z^4-2*q^7*z-2*q^6*z^2-3*q^5*z^3-2*q^4*z^4-q^6*z-9*q^5*z^2-4*q^4*z^3-4*q^5*z-8*q^4*z^2-3*q^3*z^3-3*q^4*z+q^3*z^2+2*q^3*z+3*q^2*z^2+2*q^3+4*q^2*z+q*z^2+3*q^2+2*q*z+2*q+z)
-R2(-2,1,3,3)*q^4*(q^5*z^2-q^4*z+q^2*z^2+q*z^2-q*z-1)
-R2(-2,1,4,2)*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-97*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-50*q^18*z^7-136*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-60*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-76*q^16*z^7-12*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-27*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+57*q^14*z^7-23*q^13*z^8-2*q^16*z^4+37*q^15*z^5+126*q^14*z^6+113*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+155*q^13*z^6+64*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+54*q^13*z^5+128*q^12*z^6+4*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-11*q^12*z^5+36*q^11*z^6-12*q^10*z^7-2*q^9*z^8-24*q^12*z^4-87*q^11*z^5-43*q^10*z^6-6*q^9*z^7-q^8*z^8+q^12*z^3-44*q^11*z^4-115*q^10*z^5-52*q^9*z^6-2*q^8*z^7+3*q^11*z^3-52*q^10*z^4-76*q^9*z^5-21*q^8*z^6-q^7*z^7-q^11*z^2+5*q^10*z^3-27*q^9*z^4-14*q^8*z^5-2*q^7*z^6+19*q^9*z^3+16*q^8*z^4+21*q^7*z^5+2*q^9*z^2+23*q^8*z^3+22*q^7*z^4+23*q^6*z^5+q^9*z-3*q^8*z^2+19*q^7*z^3+9*q^6*z^4+11*q^5*z^5+q^8*z-2*q^7*z^2+15*q^6*z^3+6*q^5*z^4+4*q^4*z^5+q^6*z^2+3*q^5*z^3+4*q^4*z^4+q^3*z^5-q^5*z^2+2*q^4*z^3+2*q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+q^2*z^4-2*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/z^3
+R2(-1,0,1,3)*q^2*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q+z-1)
+R2(-1,0,4,2)*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-96*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-51*q^18*z^7-136*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-59*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-76*q^16*z^7-11*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-27*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+56*q^14*z^7-23*q^13*z^8-2*q^16*z^4+37*q^15*z^5+122*q^14*z^6+112*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+153*q^13*z^6+65*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+55*q^13*z^5+130*q^12*z^6+4*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-9*q^12*z^5+36*q^11*z^6-14*q^10*z^7-2*q^9*z^8-23*q^12*z^4-86*q^11*z^5-43*q^10*z^6-7*q^9*z^7-q^8*z^8+q^12*z^3-43*q^11*z^4-117*q^10*z^5-52*q^9*z^6-2*q^8*z^7+3*q^11*z^3-52*q^10*z^4-75*q^9*z^5-21*q^8*z^6-q^7*z^7-q^11*z^2+5*q^10*z^3-26*q^9*z^4-12*q^8*z^5-2*q^7*z^6+19*q^9*z^3+17*q^8*z^4+22*q^7*z^5+2*q^9*z^2+24*q^8*z^3+23*q^7*z^4+23*q^6*z^5+q^9*z-3*q^8*z^2+20*q^7*z^3+7*q^6*z^4+11*q^5*z^5+q^8*z-2*q^7*z^2+14*q^6*z^3+5*q^5*z^4+4*q^4*z^5+4*q^5*z^3+4*q^4*z^4+q^3*z^5-2*q^5*z^2+2*q^4*z^3+2*q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+q^2*z^4-2*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/z^3
-R2(-1,1,-2,1)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*q
+R2(-1,1,-2,2)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*q
-R2(-1,1,1,2)*(q^26*z^9+q^26*z^8-2*q^25*z^8-2*q^25*z^7+q^23*z^9+q^24*z^7-q^23*z^8+q^22*z^9+q^24*z^6-2*q^22*z^8+q^22*z^7-q^21*z^8-3*q^21*z^7-2*q^20*z^8-3*q^21*z^6-2*q^20*z^7-3*q^19*z^8+4*q^20*z^6+6*q^19*z^7-q^18*z^8+4*q^20*z^5+5*q^19*z^6+2*q^18*z^7+2*q^19*z^5+7*q^18*z^6-q^17*z^7-q^18*z^5+14*q^17*z^6+2*q^16*z^7-q^18*z^4-11*q^17*z^5+q^16*z^6+2*q^15*z^7-q^18*z^3-2*q^17*z^4-10*q^16*z^5-2*q^15*z^6-q^17*z^3-q^15*z^5+8*q^14*z^6-5*q^15*z^4-12*q^14*z^5+5*q^13*z^6+q^15*z^3-5*q^14*z^4-13*q^13*z^5-2*q^12*z^6+q^14*z^3-5*q^13*z^4+2*q^12*z^5-q^11*z^6+q^13*z^3-13*q^12*z^4+q^13*z^2+10*q^12*z^3-6*q^11*z^4-2*q^10*z^5+2*q^12*z^2+10*q^11*z^3+7*q^10*z^4+q^9*z^5+2*q^11*z^2+9*q^10*z^3+10*q^9*z^4+q^8*z^5+8*q^10*z^2+12*q^9*z^3+2*q^8*z^4-q^10*z+6*q^9*z^2+5*q^8*z^3-2*q^7*z^4-2*q^9*z-3*q^8*z^2-2*q^7*z^3-2*q^6*z^4-2*q^8*z-9*q^7*z^2-4*q^6*z^3-3*q^7*z-8*q^6*z^2-3*q^5*z^3-3*q^6*z+q^5*z^2+q^4*z^3+q^5*z+2*q^4*z^2+q^3*z^3+2*q^5+5*q^4*z+2*q^4+2*q^3*z+2*q^3-2*q*z-z)/q
-R2(-1,1,2,1)*(q^8*z^3+q^7*z^3-q^7*z^2-q^6*z^2+q^5*z^3+2*q^4*z^3-q^4*z^2+q^3*z^3-q^3*z^2-q^3*z-3*q^2*z-q^2-3*q*z-z)/q
+R2(-1,2,-2,2)*q^2*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)
-R2(-1,2,-2,3)*q^2*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)
-R2(-1,2,1,2)*(q^8*z^3-q^7*z^3-q^7*z^2+2*q^6*z^2+q^5*z^3-q^5*z-q^4*z^2-q^3*z^3+2*q^3*z^2-q^3*z-q^2+q*z+z)/q
+R2(-1,3,1,1)*(q^10*z^4+q^9*z^4-2*q^9*z^3-q^8*z^3+q^8*z^2-q^7*z^3+2*q^6*z^4-q^6*z^3+q^5*z^4+q^6*z^2-2*q^5*z^3-q^4*z^4-q^5*z^2-q^4*z^3-q^3*z^4-3*q^4*z^2+q^4*z-2*q^3*z^2+q^3*z+q^3+3*q^2*z+2*q*z^2+2*q^2+2*q*z+z^2+q)/q
+R2(-1,3,1,2)/q*(q^25*z^9+q^25*z^8-2*q^24*z^8-2*q^24*z^7+q^22*z^9+q^23*z^7-q^22*z^8+q^21*z^9+q^23*z^6-2*q^21*z^8+q^21*z^7-q^20*z^8-3*q^20*z^7-2*q^19*z^8-3*q^20*z^6-2*q^19*z^7-3*q^18*z^8+4*q^19*z^6+6*q^18*z^7-q^17*z^8+4*q^19*z^5+5*q^18*z^6+2*q^17*z^7+2*q^18*z^5+7*q^17*z^6-q^16*z^7-q^17*z^5+14*q^16*z^6+2*q^15*z^7-q^17*z^4-10*q^16*z^5+q^15*z^6+2*q^14*z^7-q^17*z^3-2*q^16*z^4-9*q^15*z^5-2*q^14*z^6-q^16*z^3-q^15*z^4+8*q^13*z^6-6*q^14*z^4-11*q^13*z^5+5*q^12*z^6+q^14*z^3-6*q^13*z^4-11*q^12*z^5-2*q^11*z^6+q^13*z^3-6*q^12*z^4+4*q^11*z^5-q^10*z^6+q^12*z^3-15*q^11*z^4+q^10*z^5+q^12*z^2+6*q^11*z^3-7*q^10*z^4-2*q^9*z^5+2*q^11*z^2+7*q^10*z^3+8*q^9*z^4+q^8*z^5+4*q^10*z^2+6*q^9*z^3+9*q^8*z^4+q^7*z^5+9*q^9*z^2+12*q^8*z^3+2*q^7*z^4+8*q^8*z^2+8*q^7*z^3-q^6*z^4-q^7*z^2-2*q^6*z^3-q^5*z^4-4*q^6*z^2-4*q^5*z^3+q^4*z^4-2*q^6*z-6*q^5*z^2-q^4*z^3+q^3*z^4-5*q^5*z-2*q^4*z^2+q^4*z+q^3*z^2+q^4+q^3*z+q^3-q^2*z-2*q*z^2-2*q*z-z^2)
+R2(0,0,-2,1)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*q
-R2(0,0,-2,2)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*q
+R2(0,0,2,3)*q^2*(q^7*z^3+q^7*z^2-q^6*z^2-q^6*z+q^4*z^3+q^4*z^2+q^3*z^3-q^3*z-q^2*z-q*z^2-q^2-2*q*z-2*q-2*z)
-R2(0,1,-2,2)*q^2*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)
+R2(0,1,-2,3)*q^2*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)
-R2(0,2,-2,1)*q*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-2*q^12*z^6-q^14*z^3-q^12*z^5+8*q^11*z^6-5*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-5*q^11*z^4-13*q^10*z^5-2*q^9*z^6+q^11*z^3-5*q^10*z^4+2*q^9*z^5-q^8*z^6+q^10*z^3-13*q^9*z^4+q^10*z^2+10*q^9*z^3-6*q^8*z^4-2*q^7*z^5+2*q^9*z^2+10*q^8*z^3+7*q^7*z^4+q^6*z^5+2*q^8*z^2+9*q^7*z^3+10*q^6*z^4+q^5*z^5+8*q^7*z^2+13*q^6*z^3+2*q^5*z^4-q^7*z+6*q^6*z^2+5*q^5*z^3-2*q^4*z^4-2*q^6*z-3*q^5*z^2-3*q^4*z^3-2*q^3*z^4-2*q^5*z-9*q^4*z^2-3*q^3*z^3-4*q^4*z-7*q^3*z^2-2*q^2*z^3-3*q^3*z+q^2*z^2+q^2*z+3*q*z^2+2*q^2+3*q*z+z^2+2*q)
+R2(0,2,-2,2)*q*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-2*q^12*z^6-q^14*z^3-q^12*z^5+8*q^11*z^6-5*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-5*q^11*z^4-13*q^10*z^5-2*q^9*z^6+q^11*z^3-5*q^10*z^4+2*q^9*z^5-q^8*z^6+q^10*z^3-13*q^9*z^4+q^10*z^2+10*q^9*z^3-6*q^8*z^4-2*q^7*z^5+2*q^9*z^2+10*q^8*z^3+7*q^7*z^4+q^6*z^5+2*q^8*z^2+9*q^7*z^3+10*q^6*z^4+q^5*z^5+8*q^7*z^2+13*q^6*z^3+2*q^5*z^4-q^7*z+6*q^6*z^2+5*q^5*z^3-2*q^4*z^4-2*q^6*z-3*q^5*z^2-3*q^4*z^3-2*q^3*z^4-2*q^5*z-9*q^4*z^2-3*q^3*z^3-4*q^4*z-7*q^3*z^2-2*q^2*z^3-3*q^3*z+q^2*z^2+q^2*z+3*q*z^2+2*q^2+3*q*z+z^2+2*q)
+R2(0,3,-2,2)*q^2*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-2*q^12*z^6-q^14*z^3-q^12*z^5+8*q^11*z^6-5*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-5*q^11*z^4-13*q^10*z^5-2*q^9*z^6+q^11*z^3-5*q^10*z^4+2*q^9*z^5-q^8*z^6+q^10*z^3-13*q^9*z^4+q^10*z^2+10*q^9*z^3-6*q^8*z^4-2*q^7*z^5+2*q^9*z^2+10*q^8*z^3+7*q^7*z^4+q^6*z^5+2*q^8*z^2+9*q^7*z^3+10*q^6*z^4+q^5*z^5+8*q^7*z^2+13*q^6*z^3+2*q^5*z^4-q^7*z+6*q^6*z^2+5*q^5*z^3-2*q^4*z^4-2*q^6*z-3*q^5*z^2-3*q^4*z^3-2*q^3*z^4-2*q^5*z-9*q^4*z^2-3*q^3*z^3-4*q^4*z-7*q^3*z^2-2*q^2*z^3-3*q^3*z+q^2*z^2+q^2*z+3*q*z^2+2*q^2+3*q*z+z^2+2*q)
-R2(0,3,-2,3)*q^2*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-2*q^12*z^6-q^14*z^3-q^12*z^5+8*q^11*z^6-5*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-5*q^11*z^4-13*q^10*z^5-2*q^9*z^6+q^11*z^3-5*q^10*z^4+2*q^9*z^5-q^8*z^6+q^10*z^3-13*q^9*z^4+q^10*z^2+10*q^9*z^3-6*q^8*z^4-2*q^7*z^5+2*q^9*z^2+10*q^8*z^3+7*q^7*z^4+q^6*z^5+2*q^8*z^2+9*q^7*z^3+10*q^6*z^4+q^5*z^5+8*q^7*z^2+13*q^6*z^3+2*q^5*z^4-q^7*z+6*q^6*z^2+5*q^5*z^3-2*q^4*z^4-2*q^6*z-3*q^5*z^2-3*q^4*z^3-2*q^3*z^4-2*q^5*z-9*q^4*z^2-3*q^3*z^3-4*q^4*z-7*q^3*z^2-2*q^2*z^3-3*q^3*z+q^2*z^2+q^2*z+3*q*z^2+2*q^2+3*q*z+z^2+2*q)
-R2(-1,2,-1,1)/q*z*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)
-R2(-1,2,2,1)*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+50*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+24*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+36*q^14*z^5+82*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+42*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-31*q^12*z^5-10*q^11*z^6-3*q^10*z^7-q^9*z^8-18*q^12*z^4-56*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-29*q^11*z^4-50*q^10*z^5-20*q^9*z^6-2*q^8*z^7+3*q^11*z^3-21*q^10*z^4-23*q^9*z^5-4*q^8*z^6-q^11*z^2+5*q^10*z^3-q^9*z^4+5*q^8*z^5+14*q^9*z^3+15*q^8*z^4+16*q^7*z^5+q^6*z^6+2*q^9*z^2+10*q^8*z^3+8*q^7*z^4+10*q^6*z^5+q^9*z-3*q^8*z^2+7*q^7*z^3+5*q^6*z^4+3*q^5*z^5+q^8*z-q^7*z^2+9*q^6*z^3+5*q^5*z^4+q^4*z^5+3*q^6*z^2-q^5*z^3+q^4*z^4-q^5*z^2-2*q^4*z^3-q^5*z-q^4*z^2-4*q^3*z^3-2*q^4*z-q^3*z^2-2*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/q^3/z^2
+R2(-1,2,2,2)/q^3*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-50*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-28*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-19*q^18*z^7-57*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-6*q^16*z^8-7*q^15*z^9+4*q^18*z^5+25*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6+q^15*z^7-18*q^14*z^8+15*q^16*z^5+54*q^15*z^6+64*q^14*z^7-4*q^13*z^8-2*q^16*z^4+24*q^15*z^5+76*q^14*z^6+52*q^13*z^7+5*q^12*z^8-5*q^15*z^4+35*q^14*z^5+79*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+6*q^13*z^5+41*q^12*z^6-4*q^11*z^7-q^10*z^8-2*q^14*z^3-4*q^13*z^4-33*q^12*z^5-10*q^11*z^6-2*q^10*z^7-q^9*z^8-19*q^12*z^4-51*q^11*z^5-32*q^10*z^6-2*q^9*z^7+q^12*z^3-28*q^11*z^4-48*q^10*z^5-22*q^9*z^6-2*q^8*z^7+4*q^11*z^3-22*q^10*z^4-21*q^9*z^5-5*q^8*z^6-q^11*z^2+6*q^10*z^3-4*q^9*z^4+6*q^8*z^5+13*q^9*z^3+12*q^8*z^4+18*q^7*z^5+q^6*z^6+2*q^9*z^2+9*q^8*z^3+10*q^7*z^4+13*q^6*z^5+q^9*z-3*q^8*z^2+8*q^7*z^3+5*q^6*z^4+5*q^5*z^5+q^8*z+7*q^6*z^3+2*q^5*z^4+q^4*z^5+3*q^6*z^2-6*q^5*z^3-q^4*z^4-3*q^5*z^2-7*q^4*z^3-q^3*z^4-q^5*z-5*q^3*z^3-2*q^4*z-2*q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
+R2(-1,3,-1,2)*(q^8*z^2+q^7*z^2-q^7*z-q^6*z+q^5*z^2+2*q^4*z^2-q^4*z+q^3*z^2-q^3*z-q^3-2*q^2-2*q-1)/q*z
+R2(-1,3,2,1)*(2*q^33*z^12+2*q^33*z^11+3*q^32*z^12-q^32*z^11-q^31*z^12-4*q^32*z^10-7*q^31*z^11-3*q^30*z^12-4*q^31*z^10-5*q^30*z^11+q^29*z^12+2*q^31*z^9+5*q^30*z^10-2*q^29*z^11+q^28*z^12+3*q^30*z^9+10*q^29*z^10-6*q^27*z^12-q^29*z^9+2*q^28*z^10+3*q^27*z^11-9*q^26*z^12-9*q^28*z^9-15*q^27*z^10+4*q^26*z^11-5*q^25*z^12-6*q^27*z^9+4*q^26*z^10+5*q^25*z^11-q^24*z^12+7*q^27*z^8+22*q^26*z^9+34*q^25*z^10+17*q^24*z^11+16*q^26*z^8+36*q^25*z^9+17*q^24*z^10+28*q^23*z^11+q^25*z^8+39*q^24*z^9-22*q^23*z^10+22*q^22*z^11-2*q^25*z^7-42*q^24*z^8+3*q^23*z^9-24*q^22*z^10+8*q^21*z^11-2*q^25*z^6-9*q^24*z^7-77*q^23*z^8-81*q^22*z^9-10*q^21*z^10+q^20*z^11-5*q^24*z^6-9*q^23*z^7-33*q^22*z^8-103*q^21*z^9-18*q^20*z^10-7*q^22*z^7+27*q^21*z^8-32*q^20*z^9-26*q^19*z^10+8*q^22*z^6-9*q^21*z^7+26*q^20*z^8+5*q^19*z^9-15*q^18*z^10+13*q^21*z^6+12*q^20*z^7+53*q^19*z^8-39*q^18*z^9-3*q^17*z^10+q^21*z^5+10*q^20*z^6+11*q^19*z^7+125*q^18*z^8-54*q^17*z^9+3*q^20*z^5+17*q^19*z^6-4*q^18*z^7+126*q^17*z^8-12*q^16*z^9+13*q^19*z^5+31*q^18*z^6+48*q^17*z^7+47*q^16*z^8+14*q^15*z^9+10*q^18*z^5+9*q^17*z^6+125*q^16*z^7+11*q^15*z^8+8*q^14*z^9-2*q^18*z^4+6*q^17*z^5-q^16*z^6+91*q^15*z^7+30*q^14*z^8+q^13*z^9-5*q^17*z^4+14*q^16*z^5-13*q^15*z^6-41*q^14*z^7+24*q^13*z^8-2*q^17*z^3-4*q^16*z^4-25*q^15*z^5-86*q^14*z^6-118*q^13*z^7-2*q^12*z^8-2*q^16*z^3+3*q^15*z^4-85*q^14*z^5-166*q^13*z^6-73*q^12*z^7-8*q^11*z^8+2*q^15*z^3-8*q^14*z^4-105*q^13*z^5-155*q^12*z^6-4*q^11*z^7-q^10*z^8+3*q^14*z^3-20*q^13*z^4-42*q^12*z^5-47*q^11*z^6+16*q^10*z^7+2*q^9*z^8+3*q^13*z^3+8*q^12*z^4+78*q^11*z^5+44*q^10*z^6+8*q^9*z^7+q^8*z^8-q^13*z^2+3*q^12*z^3+49*q^11*z^4+130*q^10*z^5+54*q^9*z^6+2*q^8*z^7+10*q^11*z^3+65*q^10*z^4+83*q^9*z^5+20*q^8*z^6+q^7*z^7+3*q^11*z^2+5*q^10*z^3+29*q^9*z^4+14*q^8*z^5+q^7*z^6+q^11*z-3*q^10*z^2-16*q^9*z^3-29*q^8*z^4-21*q^7*z^5+q^10*z-3*q^9*z^2-22*q^8*z^3-28*q^7*z^4-23*q^6*z^5-q^9*z+5*q^8*z^2-18*q^7*z^3-2*q^6*z^4-11*q^5*z^5-q^8*z+3*q^7*z^2-10*q^6*z^3+q^5*z^4-4*q^4*z^5-q^7*z+5*q^6*z^2-4*q^5*z^3-2*q^4*z^4-q^3*z^5-2*q^6*z+5*q^5*z^2-5*q^4*z^3-2*q^3*z^4-q^5*z+q^4*z^2-q^2*z^4+3*q^4*z+q^3*z^2+3*q^2*z^3+q^4+3*q^3*z+q^2*z^2+3*q*z^3+q^3-q*z^2+z^3-q^2-z^2-q)/z^2/q^4
-R2(-1,3,2,3)/q^2*(2*q^32*z^12+2*q^32*z^11+5*q^31*z^12+q^31*z^11+4*q^30*z^12-4*q^31*z^10-6*q^30*z^11+3*q^29*z^12-8*q^30*z^10-9*q^29*z^11+7*q^28*z^12+2*q^30*z^9-3*q^29*z^10-12*q^28*z^11+9*q^27*z^12+5*q^29*z^9+3*q^28*z^10-17*q^27*z^11+5*q^26*z^12+4*q^28*z^9+q^27*z^10-19*q^26*z^11+q^25*z^12-3*q^27*z^9-14*q^26*z^10-23*q^25*z^11-6*q^26*z^9-6*q^25*z^10-28*q^24*z^11+7*q^26*z^8+19*q^25*z^9+26*q^24*z^10-21*q^23*z^11+23*q^25*z^8+50*q^24*z^9+34*q^23*z^10-8*q^22*z^11+23*q^24*z^8+89*q^23*z^9+18*q^22*z^10-q^21*z^11-2*q^24*z^7-10*q^23*z^8+109*q^22*z^9+18*q^21*z^10-2*q^24*z^6-9*q^23*z^7-74*q^22*z^8+63*q^21*z^9+23*q^20*z^10-7*q^23*z^6-22*q^22*z^7-96*q^21*z^8+18*q^20*z^9+14*q^19*z^10-9*q^22*z^6-29*q^21*z^7-91*q^20*z^8+36*q^19*z^9+3*q^18*z^10-q^21*z^6-49*q^20*z^7-119*q^19*z^8+48*q^18*z^9+7*q^20*z^6-49*q^19*z^7-121*q^18*z^8+13*q^17*z^9+q^20*z^5+14*q^19*z^6-62*q^18*z^7-60*q^17*z^8-12*q^16*z^9+4*q^19*z^5+23*q^18*z^6-90*q^17*z^7-14*q^16*z^8-8*q^15*z^9+11*q^18*z^5+65*q^17*z^6-50*q^16*z^7-16*q^15*z^8-q^14*z^9+29*q^17*z^5+96*q^16*z^6+50*q^15*z^7-16*q^14*z^8+46*q^16*z^5+120*q^15*z^6+101*q^14*z^7-q^13*z^8-2*q^16*z^4+69*q^15*z^5+144*q^14*z^6+62*q^13*z^7+6*q^12*z^8-7*q^15*z^4+50*q^14*z^5+104*q^13*z^6+3*q^12*z^7+q^11*z^8-2*q^15*z^3-12*q^14*z^4-14*q^13*z^5+27*q^12*z^6-10*q^11*z^7-2*q^10*z^8-2*q^14*z^3-16*q^13*z^4-79*q^12*z^5-31*q^11*z^6-6*q^10*z^7-q^9*z^8-41*q^12*z^4-97*q^11*z^5-40*q^10*z^6-6*q^9*z^7+3*q^12*z^3-40*q^11*z^4-61*q^10*z^5-22*q^9*z^6-3*q^8*z^7+10*q^11*z^3-13*q^10*z^4-10*q^9*z^5-5*q^8*z^6-q^11*z^2+15*q^10*z^3+13*q^9*z^4+19*q^8*z^5+q^7*z^6-q^10*z^2+23*q^9*z^3+15*q^8*z^4+20*q^7*z^5+2*q^6*z^6+16*q^8*z^3+12*q^7*z^4+13*q^6*z^5+q^9*z-4*q^8*z^2+11*q^7*z^3+7*q^6*z^4+7*q^5*z^5+q^8*z-q^7*z^2+10*q^6*z^3+q^5*z^4+q^4*z^5+3*q^6*z^2+q^5*z^3-2*q^4*z^4-6*q^4*z^3-2*q^3*z^4-q^5*z-2*q^4*z^2-8*q^3*z^3-4*q^4*z-4*q^3*z^2-5*q^2*z^3-4*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
-R2(0,0,3,1)/q^4*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-96*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-51*q^18*z^7-136*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-59*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-76*q^16*z^7-11*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-27*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+56*q^14*z^7-23*q^13*z^8-2*q^16*z^4+37*q^15*z^5+122*q^14*z^6+112*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+153*q^13*z^6+65*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+55*q^13*z^5+130*q^12*z^6+4*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-9*q^12*z^5+36*q^11*z^6-14*q^10*z^7-2*q^9*z^8-23*q^12*z^4-86*q^11*z^5-43*q^10*z^6-7*q^9*z^7-q^8*z^8+q^12*z^3-43*q^11*z^4-117*q^10*z^5-52*q^9*z^6-2*q^8*z^7+3*q^11*z^3-52*q^10*z^4-75*q^9*z^5-21*q^8*z^6-q^7*z^7-q^11*z^2+5*q^10*z^3-26*q^9*z^4-12*q^8*z^5-2*q^7*z^6+19*q^9*z^3+17*q^8*z^4+22*q^7*z^5+2*q^9*z^2+24*q^8*z^3+23*q^7*z^4+23*q^6*z^5+q^9*z-3*q^8*z^2+20*q^7*z^3+7*q^6*z^4+11*q^5*z^5+q^8*z-2*q^7*z^2+14*q^6*z^3+5*q^5*z^4+4*q^4*z^5+4*q^5*z^3+4*q^4*z^4+q^3*z^5-2*q^5*z^2+2*q^4*z^3+2*q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+q^2*z^4-2*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/z^3
-R2(0,0,3,2)*q/z*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4-2*q^6*z^5+q^8*z^2+q^7*z^3-q^5*z^5+q^7*z^2-3*q^6*z^3+q^5*z^3+q^4*z^4+q^5*z^2+2*q^4*z^3+q^3*z^4+q^4*z^2+q^4*z+2*q^3*z^2+q^3*z-q^2*z^2-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R2(0,0,3,3)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+23*q^24*z^10-7*q^23*z^11+15*q^25*z^8+33*q^24*z^9+13*q^23*z^10-q^22*z^11+9*q^24*z^8+56*q^23*z^9+6*q^22*z^10-2*q^24*z^7-19*q^23*z^8+56*q^22*z^9+14*q^21*z^10-2*q^24*z^6-8*q^23*z^7-49*q^22*z^8+9*q^21*z^9+12*q^20*z^10-5*q^23*z^6-12*q^22*z^7-48*q^21*z^8+4*q^20*z^9+3*q^19*z^10-4*q^22*z^6-23*q^21*z^7-45*q^20*z^8+31*q^19*z^9-30*q^20*z^7-75*q^19*z^8+17*q^18*z^9+5*q^20*z^6-24*q^19*z^7-54*q^18*z^8-8*q^17*z^9+q^20*z^5+6*q^19*z^6-34*q^18*z^7-4*q^17*z^8-7*q^16*z^9+4*q^19*z^5+17*q^18*z^6-48*q^17*z^7-5*q^16*z^8-q^15*z^9+9*q^18*z^5+34*q^17*z^6-2*q^16*z^7-16*q^15*z^8+13*q^17*z^5+53*q^16*z^6+60*q^15*z^7-5*q^14*z^8+q^17*z^4+30*q^16*z^5+75*q^15*z^6+48*q^14*z^7+5*q^13*z^8+2*q^16*z^4+47*q^15*z^5+70*q^14*z^6+5*q^13*z^7+4*q^12*z^8+2*q^15*z^4+25*q^14*z^5+39*q^13*z^6-9*q^12*z^7+q^15*z^3-3*q^14*z^4-19*q^13*z^5-5*q^12*z^6-5*q^11*z^7-q^10*z^8+2*q^14*z^3-15*q^13*z^4-55*q^12*z^5-37*q^11*z^6-4*q^10*z^7+q^13*z^3-25*q^12*z^4-50*q^11*z^5-24*q^10*z^6-3*q^9*z^7-19*q^11*z^4-13*q^10*z^5-2*q^9*z^6+4*q^11*z^3+5*q^10*z^4+9*q^9*z^5+9*q^10*z^3+23*q^9*z^4+16*q^8*z^5-2*q^10*z^2+5*q^9*z^3+16*q^8*z^4+8*q^7*z^5-5*q^9*z^2+q^8*z^3+3*q^7*z^4+3*q^6*z^5-5*q^8*z^2-5*q^7*z^3-7*q^6*z^4+q^5*z^5-6*q^7*z^2-8*q^6*z^3-2*q^5*z^4-6*q^6*z^2-q^5*z^3+2*q^4*z^4+q^5*z^2-q^4*z^3+q^3*z^4+q^5*z+3*q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^3/q^2
+R2(0,1,3,1)*q/z*(q^14*z^6-q^13*z^5+q^11*z^6+q^10*z^6-q^9*z^5-4*q^9*z^4-q^8*z^5-2*q^8*z^4+q^7*z^5+q^8*z^3+2*q^7*z^4+2*q^7*z^3-2*q^5*z^5+q^7*z^2+q^6*z^3-q^4*z^5+q^6*z^2-2*q^5*z^3+q^4*z^3+q^4*z^2+2*q^3*z^3+q^3*z^2+q^2*z^3+q^3*z+q^2*z^2+q^2*z-2*q*z^2-q*z-z^2-q+z-1)
+R2(0,1,3,2)/q*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-10*q^25*z^11-4*q^26*z^9-11*q^25*z^10-14*q^24*z^11+6*q^24*z^10-15*q^23*z^11+7*q^25*z^8+20*q^24*z^9+23*q^23*z^10-8*q^22*z^11+15*q^24*z^8+31*q^23*z^9+14*q^22*z^10-2*q^21*z^11+7*q^23*z^8+56*q^22*z^9+8*q^21*z^10-2*q^23*z^7-20*q^22*z^8+55*q^21*z^9+15*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+12*q^20*z^9+14*q^19*z^10-5*q^22*z^6-11*q^21*z^7-46*q^20*z^8+5*q^19*z^9+6*q^18*z^10-2*q^21*z^6-22*q^20*z^7-52*q^19*z^8+25*q^18*z^9+q^17*z^10+q^20*z^6-33*q^19*z^7-86*q^18*z^8+16*q^17*z^9+6*q^19*z^6-23*q^18*z^7-64*q^17*z^8-6*q^16*z^9+q^19*z^5+8*q^18*z^6-28*q^17*z^7-18*q^16*z^8-9*q^15*z^9+4*q^18*z^5+27*q^17*z^6-35*q^16*z^7-9*q^15*z^8-3*q^14*z^9+16*q^17*z^5+47*q^16*z^6+8*q^15*z^7-18*q^14*z^8+16*q^16*z^5+50*q^15*z^6+62*q^14*z^7-13*q^13*z^8-2*q^16*z^4+24*q^15*z^5+77*q^14*z^6+65*q^13*z^7-5*q^15*z^4+35*q^14*z^5+90*q^13*z^6+24*q^12*z^7+4*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+55*q^12*z^6-9*q^11*z^7-2*q^14*z^3-3*q^13*z^4-32*q^12*z^5+5*q^11*z^6-6*q^10*z^7-q^9*z^8-18*q^12*z^4-68*q^11*z^5-27*q^10*z^6+q^9*z^7+q^12*z^3-31*q^11*z^4-63*q^10*z^5-28*q^9*z^6+3*q^11*z^3-25*q^10*z^4-28*q^9*z^5-13*q^8*z^6-q^11*z^2+5*q^10*z^3-10*q^9*z^4-4*q^8*z^5-2*q^7*z^6+15*q^9*z^3+6*q^8*z^4+7*q^7*z^5+2*q^9*z^2+12*q^8*z^3+8*q^7*z^4+11*q^6*z^5+q^9*z-3*q^8*z^2+8*q^7*z^3+6*q^6*z^4+8*q^5*z^5+q^8*z-q^7*z^2+11*q^6*z^3+8*q^5*z^4+3*q^4*z^5+3*q^6*z^2+4*q^5*z^3+5*q^4*z^4+q^5*z^2-q^4*z^3+q^3*z^4-q^5*z-5*q^3*z^3-3*q^4*z-3*q^2*z^3-3*q^3*z+q^2*z^2-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
-R2(0,1,4,3)*q^3/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-18*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-54*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-13*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-18*q^19*z^6-41*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-71*q^17*z^7+17*q^16*z^8+6*q^18*z^5-22*q^17*z^6-42*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-42*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+16*q^16*z^5-59*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+40*q^15*z^5-4*q^14*z^6-10*q^13*z^7+14*q^15*z^4+51*q^14*z^5+48*q^13*z^6+q^12*z^7+31*q^14*z^4+66*q^13*z^5+38*q^12*z^6+3*q^11*z^7+45*q^13*z^4+73*q^12*z^5+12*q^11*z^6+q^10*z^7-2*q^13*z^3+19*q^12*z^4+31*q^11*z^5-6*q^10*z^6-q^9*z^7-6*q^12*z^3-18*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-50*q^10*z^4-23*q^9*z^5-2*q^8*z^6-26*q^10*z^3-47*q^9*z^4-8*q^8*z^5-q^7*z^6+q^10*z^2-15*q^9*z^3-9*q^8*z^4+5*q^9*z^2+8*q^8*z^3+14*q^7*z^4+9*q^8*z^2+12*q^7*z^3+12*q^6*z^4-q^8*z+9*q^7*z^2+2*q^6*z^3+3*q^5*z^4-2*q^7*z+4*q^6*z^2-2*q^5*z^3+q^4*z^4-2*q^6*z-q^5*z^2-q^4*z^3+q^3*z^4-2*q^5*z+3*q^4*z^2+q^3*z^3+q^4*z+4*q^3*z^2+q^2*z^3+q^4+q^3*z+q^3-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R2(0,3,0,1)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-11*q^10*z^5-2*q^9*z^6+3*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-15*q^9*z^4+2*q^10*z^2+8*q^9*z^3-5*q^8*z^4-2*q^7*z^5+4*q^9*z^2+9*q^8*z^3+10*q^7*z^4+q^6*z^5+6*q^8*z^2+12*q^7*z^3+9*q^6*z^4+q^5*z^5+11*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+5*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z/q^4
+R2(0,3,0,2)/z*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-q^14*z^3-q^13*z^4-3*q^12*z^5+9*q^11*z^6-10*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-8*q^11*z^4-10*q^10*z^5-2*q^9*z^6+2*q^11*z^3-10*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-14*q^9*z^4+2*q^10*z^2+8*q^9*z^3-3*q^8*z^4-q^7*z^5+4*q^9*z^2+6*q^8*z^3+10*q^7*z^4+q^6*z^5+7*q^8*z^2+12*q^7*z^3+10*q^6*z^4+q^5*z^5+11*q^7*z^2+13*q^6*z^3+q^5*z^4+7*q^6*z^2+5*q^5*z^3-q^4*z^4+q^6*z-3*q^5*z^2-3*q^4*z^3-q^3*z^4-2*q^5*z-6*q^4*z^2-4*q^3*z^3-4*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^4
-R2(0,3,1,2)/z/q^2*(q^26*z^10+q^26*z^9-2*q^25*z^9-2*q^25*z^8+q^23*z^10+q^24*z^8-q^23*z^9+q^22*z^10+q^24*z^7-2*q^22*z^9+2*q^22*z^8-q^21*z^9+q^22*z^7-3*q^21*z^8-2*q^20*z^9-4*q^21*z^7-2*q^20*z^8-3*q^19*z^9-q^21*z^6+4*q^20*z^7+6*q^19*z^8-q^18*z^9+4*q^20*z^6+5*q^19*z^7+3*q^18*z^8+2*q^19*z^6+8*q^18*z^7-q^17*z^8-q^18*z^6+15*q^17*z^7+q^16*z^8-q^18*z^5-14*q^17*z^6+q^15*z^8-q^18*z^4-5*q^17*z^5-12*q^16*z^6-3*q^15*z^7-q^17*z^4-q^16*z^5+2*q^15*z^6+10*q^14*z^7+q^16*z^4-4*q^15*z^5-9*q^14*z^6+7*q^13*z^7+3*q^15*z^4-q^14*z^5-11*q^13*z^6-3*q^12*z^7+q^15*z^3+3*q^14*z^4-2*q^13*z^5+2*q^12*z^6-q^11*z^7+q^14*z^3-19*q^12*z^5-2*q^11*z^6+2*q^10*z^7+q^13*z^3+7*q^12*z^4-8*q^11*z^5-4*q^10*z^6+q^9*z^7+q^12*z^3+6*q^11*z^4+14*q^10*z^5+q^9*z^6+2*q^11*z^3+3*q^10*z^4+9*q^9*z^5+9*q^10*z^3+14*q^9*z^4+4*q^8*z^5-q^7*z^6-q^10*z^2+8*q^9*z^3+10*q^8*z^4+2*q^7*z^5-q^9*z^2-q^8*z^3-4*q^7*z^4-3*q^6*z^5-9*q^7*z^3-6*q^6*z^4-2*q^5*z^5-4*q^7*z^2-16*q^6*z^3-2*q^5*z^4-6*q^6*z^2-8*q^5*z^3+q^4*z^4+2*q^5*z^2-q^4*z^3+q^3*z^4+3*q^5*z+6*q^4*z^2+4*q^3*z^3+6*q^4*z+7*q^3*z^2+2*q^2*z^3+5*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
-R2(0,3,1,3)*(q^28*z^11+q^28*z^10+q^27*z^11-q^27*z^10+q^26*z^11-2*q^27*z^9+q^25*z^11-3*q^25*z^10+2*q^24*z^11+q^26*z^8-3*q^25*z^9-4*q^24*z^10+2*q^23*z^11-q^25*z^8-4*q^23*z^10+q^22*z^11+q^24*z^8-2*q^23*z^9-4*q^22*z^10+q^24*z^7+q^23*z^8-4*q^22*z^9-7*q^21*z^10+2*q^23*z^7+3*q^22*z^8-8*q^20*z^10+2*q^22*z^7+3*q^21*z^8+6*q^20*z^9-5*q^19*z^10-q^22*z^6+2*q^21*z^7+15*q^20*z^8+7*q^19*z^9-q^18*z^10+8*q^20*z^7+35*q^19*z^8+5*q^18*z^9+3*q^20*z^6+q^19*z^7+31*q^18*z^8+8*q^17*z^9-q^20*z^5+2*q^19*z^6-15*q^18*z^7+11*q^17*z^8+8*q^16*z^9-2*q^19*z^5-12*q^18*z^6-25*q^17*z^7+2*q^16*z^8+3*q^15*z^9-7*q^18*z^5-26*q^17*z^6-38*q^16*z^7+12*q^15*z^8-q^18*z^4-4*q^17*z^5-24*q^16*z^6-50*q^15*z^7+10*q^14*z^8-q^17*z^4+2*q^16*z^5-14*q^15*z^6-35*q^14*z^7-2*q^13*z^8+2*q^16*z^4+9*q^15*z^5-14*q^14*z^6-11*q^13*z^7-5*q^12*z^8+q^16*z^3+6*q^15*z^4+15*q^14*z^5-20*q^13*z^6-11*q^12*z^7-q^11*z^8+q^15*z^3+6*q^14*z^4+26*q^13*z^5+3*q^12*z^6-16*q^11*z^7+12*q^13*z^4+42*q^12*z^5+30*q^11*z^6-3*q^10*z^7+17*q^12*z^4+49*q^11*z^5+25*q^10*z^6+5*q^9*z^7+22*q^11*z^4+56*q^10*z^5+10*q^9*z^6+2*q^8*z^7-q^11*z^3+17*q^10*z^4+41*q^9*z^5+2*q^8*z^6-q^11*z^2-7*q^10*z^3-4*q^9*z^4-7*q^8*z^5-4*q^7*z^6-q^10*z^2-14*q^9*z^3-32*q^8*z^4-29*q^7*z^5-4*q^6*z^6-2*q^9*z^2-34*q^8*z^3-47*q^7*z^4-18*q^6*z^5-q^5*z^6-6*q^8*z^2-36*q^7*z^3-26*q^6*z^4-q^5*z^5-6*q^7*z^2-16*q^6*z^3+2*q^5*z^4+3*q^4*z^5-q^6*z^2+10*q^5*z^3+12*q^4*z^4+q^3*z^5+q^6*z+13*q^5*z^2+17*q^4*z^3+7*q^3*z^4+3*q^5*z+15*q^4*z^2+8*q^3*z^3+2*q^2*z^4+4*q^4*z+4*q^3*z^2-3*q^2*z^3-q^3*z-5*q^2*z^2-4*q*z^3-q^3-3*q^2*z-2*q*z^2-z^3-q^2-q*z)/z/q
+R2(0,3,2,1)/z/q^2*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-9*q^26*z^10+4*q^25*z^11+3*q^27*z^8+q^26*z^9-10*q^25*z^10+q^24*z^11+q^26*z^8-9*q^24*z^10-2*q^25*z^8-10*q^24*z^9-15*q^23*z^10-q^24*z^8+5*q^23*z^9-16*q^22*z^10+6*q^24*z^7+18*q^23*z^8+25*q^22*z^9-7*q^21*z^10+15*q^23*z^7+31*q^22*z^8+14*q^21*z^9-q^20*z^10+8*q^22*z^7+59*q^21*z^8+8*q^20*z^9-2*q^22*z^6-15*q^21*z^7+58*q^20*z^8+17*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+3*q^19*z^8+13*q^18*z^9-5*q^21*z^5-17*q^20*z^6-55*q^19*z^7+q^18*z^8+3*q^17*z^9-4*q^20*z^5-24*q^19*z^6-53*q^18*z^7+32*q^17*z^8+q^19*z^5-27*q^18*z^6-91*q^17*z^7+16*q^16*z^8+7*q^18*z^5-10*q^17*z^6-58*q^16*z^7-9*q^15*z^8+2*q^18*z^4+11*q^17*z^5-23*q^16*z^6-3*q^15*z^7-7*q^14*z^8+5*q^17*z^4+18*q^16*z^5-49*q^15*z^6-14*q^14*z^7-q^13*z^8+8*q^16*z^4+46*q^15*z^5+10*q^14*z^6-22*q^13*z^7+13*q^15*z^4+66*q^14*z^5+73*q^13*z^6-2*q^12*z^7+29*q^14*z^4+79*q^13*z^5+45*q^12*z^6+6*q^11*z^7+42*q^13*z^4+86*q^12*z^5+8*q^11*z^6+2*q^10*z^7-3*q^13*z^3+6*q^12*z^4+46*q^11*z^5-q^10*z^6-q^9*z^7-10*q^12*z^3-36*q^11*z^4-15*q^10*z^5-5*q^9*z^6-q^8*z^7-19*q^11*z^3-58*q^10*z^4-40*q^9*z^5-6*q^8*z^6-35*q^10*z^3-67*q^9*z^4-23*q^8*z^5-3*q^7*z^6+2*q^10*z^2-30*q^9*z^3-31*q^8*z^4-5*q^7*z^5+7*q^9*z^2+13*q^7*z^4+q^6*z^5+10*q^8*z^2+18*q^7*z^3+22*q^6*z^4+q^5*z^5-q^8*z+13*q^7*z^2+23*q^6*z^3+10*q^5*z^4-2*q^7*z+15*q^6*z^2+14*q^5*z^3+3*q^4*z^4+4*q^5*z^2+q^3*z^4-q^5*z-3*q^4*z^2-3*q^3*z^3-5*q^4*z-3*q^3*z-2*q^2*z^2-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R2(0,3,2,2)/q*(4*q^31*z^12+4*q^31*z^11+7*q^30*z^12-q^30*z^11+3*q^29*z^12-8*q^30*z^10-11*q^29*z^11+4*q^28*z^12-10*q^29*z^10-10*q^28*z^11+11*q^27*z^12+4*q^29*z^9+q^28*z^10-18*q^27*z^11+10*q^26*z^12+7*q^28*z^9+4*q^27*z^10-24*q^26*z^11+3*q^25*z^12+3*q^27*z^9-2*q^26*z^10-22*q^25*z^11-6*q^26*z^9-21*q^25*z^10-32*q^24*z^11-2*q^25*z^9+6*q^24*z^10-37*q^23*z^11+13*q^25*z^8+38*q^24*z^9+54*q^23*z^10-20*q^22*z^11+33*q^24*z^8+72*q^23*z^9+38*q^22*z^10-4*q^21*z^11+21*q^23*z^8+124*q^22*z^9+18*q^21*z^10-4*q^23*z^7-37*q^22*z^8+137*q^21*z^9+36*q^20*z^10-4*q^23*z^6-17*q^22*z^7-116*q^21*z^8+31*q^20*z^9+35*q^19*z^10-11*q^22*z^6-31*q^21*z^7-123*q^20*z^8-3*q^19*z^9+12*q^18*z^10-8*q^21*z^6-50*q^20*z^7-120*q^19*z^8+60*q^18*z^9+q^17*z^10+3*q^20*z^6-70*q^19*z^7-204*q^18*z^8+44*q^17*z^9+14*q^19*z^6-46*q^18*z^7-162*q^17*z^8-17*q^16*z^9+3*q^19*z^5+22*q^18*z^6-46*q^17*z^7-24*q^16*z^8-22*q^15*z^9+10*q^18*z^5+57*q^17*z^6-87*q^16*z^7-18*q^15*z^8-5*q^14*z^9+26*q^17*z^5+117*q^16*z^6+8*q^15*z^7-51*q^14*z^8+37*q^16*z^5+132*q^15*z^6+161*q^14*z^7-21*q^13*z^8-2*q^16*z^4+55*q^15*z^5+153*q^14*z^6+145*q^13*z^7+10*q^12*z^8-9*q^15*z^4+81*q^14*z^5+202*q^13*z^6+47*q^12*z^7+8*q^11*z^8-2*q^15*z^3-17*q^14*z^4+28*q^13*z^5+137*q^12*z^6-6*q^11*z^7-q^10*z^8-4*q^14*z^3-18*q^13*z^4-78*q^12*z^5-15*q^11*z^6-9*q^10*z^7-3*q^9*z^8-2*q^13*z^3-38*q^12*z^4-154*q^11*z^5-92*q^10*z^6-5*q^9*z^7+q^12*z^3-79*q^11*z^4-166*q^10*z^5-63*q^9*z^6-5*q^8*z^7+6*q^11*z^3-71*q^10*z^4-93*q^9*z^5-16*q^8*z^6-q^11*z^2+14*q^10*z^3-2*q^9*z^4-5*q^8*z^5+3*q^7*z^6+q^6*z^7+32*q^9*z^3+48*q^8*z^4+40*q^7*z^5+4*q^6*z^6+3*q^9*z^2+40*q^8*z^3+48*q^7*z^4+34*q^6*z^5+2*q^5*z^6+q^9*z-2*q^8*z^2+36*q^7*z^3+31*q^6*z^4+12*q^5*z^5+2*q^8*z-6*q^7*z^2+23*q^6*z^3+11*q^5*z^4+q^4*z^5+q^7*z-4*q^6*z^2-2*q^5*z^3-3*q^4*z^4-2*q^3*z^5-6*q^5*z^2-8*q^4*z^3-3*q^3*z^4-2*q^5*z-6*q^4*z^2-7*q^3*z^3-q^2*z^4-3*q^4*z-5*q^3*z^2-5*q^2*z^3-3*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+q-z)/z^2
+R2(0,3,2,3)/q*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-19*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-29*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+25*q^17*z^6-45*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+44*q^16*z^6+q^15*z^7-18*q^14*z^8+15*q^16*z^5+48*q^15*z^6+63*q^14*z^7-4*q^13*z^8-2*q^16*z^4+24*q^15*z^5+73*q^14*z^6+55*q^13*z^7+5*q^12*z^8-5*q^15*z^4+36*q^14*z^5+80*q^13*z^6+12*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+7*q^13*z^5+41*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-34*q^12*z^5-10*q^11*z^6-5*q^10*z^7-q^9*z^8-17*q^12*z^4-63*q^11*z^5-32*q^10*z^6-3*q^9*z^7+q^12*z^3-27*q^11*z^4-55*q^10*z^5-21*q^9*z^6-2*q^8*z^7+4*q^11*z^3-17*q^10*z^4-17*q^9*z^5-3*q^8*z^6-q^11*z^2+7*q^10*z^3+2*q^9*z^4+9*q^8*z^5+q^7*z^6+17*q^9*z^3+21*q^8*z^4+16*q^7*z^5+q^6*z^6+2*q^9*z^2+13*q^8*z^3+12*q^7*z^4+10*q^6*z^5+q^9*z-3*q^8*z^2+7*q^7*z^3+2*q^6*z^4+3*q^5*z^5+q^8*z-q^7*z^2+7*q^6*z^3+2*q^5*z^4+q^4*z^5+q^6*z^2-3*q^5*z^3-3*q^5*z^2-2*q^4*z^3-q^5*z-q^4*z^2-4*q^3*z^3-2*q^4*z-q^3*z^2-2*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
+R2(1,1,3,2)/q/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-18*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-54*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-13*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-18*q^19*z^6-41*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-71*q^17*z^7+17*q^16*z^8+6*q^18*z^5-22*q^17*z^6-42*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-42*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+16*q^16*z^5-59*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+40*q^15*z^5-4*q^14*z^6-10*q^13*z^7+14*q^15*z^4+51*q^14*z^5+48*q^13*z^6+q^12*z^7+31*q^14*z^4+66*q^13*z^5+38*q^12*z^6+3*q^11*z^7+45*q^13*z^4+73*q^12*z^5+12*q^11*z^6+q^10*z^7-2*q^13*z^3+19*q^12*z^4+31*q^11*z^5-6*q^10*z^6-q^9*z^7-6*q^12*z^3-18*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-50*q^10*z^4-23*q^9*z^5-2*q^8*z^6-26*q^10*z^3-47*q^9*z^4-8*q^8*z^5-q^7*z^6+q^10*z^2-15*q^9*z^3-9*q^8*z^4+5*q^9*z^2+8*q^8*z^3+14*q^7*z^4+9*q^8*z^2+12*q^7*z^3+12*q^6*z^4-q^8*z+9*q^7*z^2+2*q^6*z^3+3*q^5*z^4-2*q^7*z+4*q^6*z^2-2*q^5*z^3+q^4*z^4-2*q^6*z-q^5*z^2-q^4*z^3+q^3*z^4-2*q^5*z+3*q^4*z^2+q^3*z^3+q^4*z+4*q^3*z^2+q^2*z^3+q^4+q^3*z+q^3-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R2(1,1,4,2)*q^3*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-20*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-11*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-43*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-74*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-39*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+23*q^16*z^5-56*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+47*q^15*z^5-4*q^14*z^6-10*q^13*z^7+12*q^15*z^4+49*q^14*z^5+49*q^13*z^6+q^12*z^7+26*q^14*z^4+63*q^13*z^5+43*q^12*z^6+3*q^11*z^7-2*q^14*z^3+41*q^13*z^4+71*q^12*z^5+16*q^11*z^6+q^10*z^7-5*q^13*z^3+19*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-23*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-14*q^11*z^3-55*q^10*z^4-24*q^9*z^5-2*q^8*z^6-26*q^10*z^3-49*q^9*z^4-10*q^8*z^5-q^7*z^6-17*q^9*z^3-9*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+14*q^7*z^4+12*q^8*z^2+18*q^7*z^3+12*q^6*z^4+q^8*z+11*q^7*z^2+6*q^6*z^3+3*q^5*z^4+q^7*z+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
+R2(1,1,4,3)*q^3/z*(q^17*z^6+q^16*z^6-q^16*z^5+q^15*z^6-q^15*z^5+2*q^14*z^6-q^14*z^5+q^13*z^6-2*q^13*z^5+q^12*z^6-2*q^12*z^5+2*q^11*z^6-3*q^12*z^4-q^11*z^5-3*q^11*z^4+q^10*z^5-2*q^9*z^6+q^11*z^3-3*q^10*z^4-q^8*z^6+2*q^10*z^3-3*q^9*z^4-2*q^8*z^5+q^10*z^2+3*q^9*z^3+4*q^8*z^4+q^7*z^5+2*q^9*z^2+q^8*z^3+3*q^7*z^4+3*q^6*z^5+2*q^8*z^2+5*q^7*z^3+q^5*z^5+2*q^7*z^2+7*q^6*z^3-4*q^5*z^3-q^4*z^4-3*q^5*z^2-5*q^4*z^3-q^3*z^4-2*q^5*z-3*q^4*z^2-q^3*z^3-3*q^4*z-2*q^3*z^2-q^3*z+q^2*z^2+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R2(1,2,2,2)/q^2/z*(2*q^32*z^11+2*q^32*z^10+4*q^31*z^11-q^30*z^11-4*q^31*z^9-9*q^30*z^10-3*q^29*z^11-6*q^30*z^9-5*q^29*z^10+4*q^28*z^11+2*q^30*z^8+6*q^29*z^9-2*q^28*z^10+3*q^27*z^11+4*q^29*z^8+9*q^28*z^9-8*q^27*z^10-6*q^26*z^11-q^28*z^8-2*q^27*z^9-q^26*z^10-7*q^25*z^11-7*q^27*z^8-13*q^26*z^9-2*q^25*z^10-2*q^24*z^11-2*q^26*z^8+5*q^25*z^9-8*q^24*z^10+6*q^26*z^7+26*q^25*z^8+49*q^24*z^9+8*q^23*z^10+17*q^25*z^7+42*q^24*z^8+24*q^23*z^9+21*q^22*z^10+2*q^24*z^7+39*q^23*z^8-22*q^22*z^9+12*q^21*z^10-2*q^24*z^6-42*q^23*z^7+31*q^22*z^8+2*q^21*z^9+2*q^20*z^10-2*q^24*z^5-8*q^23*z^6-77*q^22*z^7-65*q^21*z^8+18*q^20*z^9-6*q^23*z^5-17*q^22*z^6-50*q^21*z^7-104*q^20*z^8-9*q^19*z^9-3*q^22*z^5-21*q^21*z^6+5*q^20*z^7+4*q^19*z^8-17*q^18*z^9+10*q^21*z^5-24*q^20*z^6-51*q^19*z^7+19*q^18*z^8-5*q^17*z^9+15*q^20*z^5+7*q^19*z^6-50*q^18*z^7-62*q^17*z^8+2*q^20*z^4+14*q^19*z^5+40*q^18*z^6+92*q^17*z^7-51*q^16*z^8+7*q^19*z^4+24*q^18*z^5+9*q^17*z^6+80*q^16*z^7+3*q^15*z^8+11*q^18*z^4+59*q^17*z^5+72*q^16*z^6-27*q^15*z^7+11*q^14*z^8+17*q^17*z^4+62*q^16*z^5+202*q^15*z^6-13*q^14*z^7+2*q^13*z^8+18*q^16*z^4+24*q^15*z^5+123*q^14*z^6+27*q^13*z^7-4*q^16*z^3+21*q^15*z^4+34*q^14*z^5-49*q^13*z^6+12*q^12*z^7-11*q^15*z^3-32*q^14*z^4-11*q^13*z^5-79*q^12*z^6-6*q^11*z^7-2*q^15*z^2-16*q^14*z^3-129*q^13*z^4-122*q^12*z^5-23*q^11*z^6-5*q^10*z^7-2*q^14*z^2-20*q^13*z^3-138*q^12*z^4-131*q^11*z^5+3*q^10*z^6+q^9*z^7-43*q^12*z^3-83*q^11*z^4-40*q^10*z^5+q^9*z^6+2*q^8*z^7+3*q^12*z^2-35*q^11*z^3-6*q^10*z^4+23*q^9*z^5+q^8*z^6+10*q^11*z^2+32*q^10*z^3+60*q^9*z^4+26*q^8*z^5+4*q^7*z^6+17*q^10*z^2+67*q^9*z^3+60*q^8*z^4+9*q^7*z^5+q^10*z+22*q^9*z^2+46*q^8*z^3+21*q^7*z^4+4*q^6*z^5+q^9*z+19*q^8*z^2+26*q^7*z^3-9*q^6*z^4-q^5*z^5+q^9-4*q^8*z+7*q^7*z^2+9*q^6*z^3-8*q^5*z^4+q^8-4*q^7*z-12*q^6*z^2-13*q^5*z^3-6*q^4*z^4-6*q^6*z-17*q^5*z^2-12*q^4*z^3-2*q^3*z^4-q^6-12*q^5*z-9*q^4*z^2-4*q^3*z^3-q^5-10*q^4*z-7*q^3*z^2-q^2*z^3-q^4-5*q^3*z+q^2*z^2+q^2*z+4*q*z^2+2*q^2+q*z+2*z^2+q)
-R2(1,3,0,1)*(2*q^22*z^8+q^22*z^7+q^21*z^8-q^21*z^7-q^21*z^6-q^20*z^7+2*q^19*z^8-q^20*z^6+3*q^18*z^8+q^17*z^8-q^17*z^7-8*q^17*z^6-2*q^16*z^7-3*q^17*z^5-8*q^16*z^6-q^15*z^7-2*q^16*z^5+q^16*z^4+4*q^15*z^5-2*q^14*z^6-q^13*z^7+4*q^15*z^4+9*q^14*z^5-4*q^13*z^6-q^12*z^7+q^15*z^3+5*q^14*z^4+10*q^13*z^5-3*q^12*z^6+2*q^14*z^3+2*q^13*z^4+6*q^12*z^5-7*q^11*z^6+2*q^10*z^7+q^13*z^3+2*q^12*z^4+q^11*z^5-6*q^10*z^6+q^9*z^7-q^12*z^3+3*q^11*z^4+4*q^10*z^5-2*q^9*z^6-q^8*z^7-2*q^11*z^3+7*q^10*z^4-q^7*z^7-2*q^10*z^3+11*q^9*z^4-2*q^8*z^5-q^10*z^2-4*q^9*z^3+11*q^8*z^4-q^7*z^5-3*q^9*z^2-4*q^8*z^3+q^7*z^4-q^6*z^5-4*q^8*z^2-7*q^7*z^3-3*q^6*z^4+q^5*z^5-6*q^7*z^2-7*q^6*z^3+q^4*z^5-6*q^6*z^2-4*q^5*z^3+q^4*z^4-q^5*z^2+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^5/z^2
-R2(1,3,0,2)/q^3*(q^29*z^11+q^29*z^10+q^28*z^11-q^28*z^10+q^27*z^11-2*q^28*z^9-q^27*z^10+q^26*z^11-q^27*z^9-4*q^26*z^10+2*q^25*z^11+q^27*z^8-2*q^26*z^9-3*q^25*z^10+2*q^24*z^11+q^26*z^8+4*q^25*z^9-4*q^24*z^10+q^23*z^11+3*q^25*z^8-2*q^24*z^9-6*q^23*z^10-4*q^24*z^8-4*q^23*z^9-7*q^22*z^10-q^24*z^7+3*q^22*z^9-6*q^21*z^10+4*q^23*z^7+7*q^22*z^8+7*q^21*z^9-4*q^20*z^10+8*q^22*z^7+19*q^21*z^8+8*q^20*z^9-q^19*z^10+7*q^21*z^7+29*q^20*z^8+5*q^19*z^9-2*q^21*z^6-15*q^20*z^7+18*q^19*z^8+4*q^18*z^9-q^21*z^5-7*q^20*z^6-29*q^19*z^7+12*q^18*z^8+4*q^17*z^9-2*q^20*z^5-4*q^19*z^6-26*q^18*z^7+10*q^17*z^8+2*q^16*z^9-2*q^19*z^5-2*q^18*z^6-35*q^17*z^7+12*q^16*z^8+q^18*z^5-5*q^17*z^6-34*q^16*z^7+10*q^15*z^8+q^18*z^4-13*q^16*z^6-24*q^15*z^7+2*q^14*z^8+q^17*z^4+3*q^16*z^5-30*q^15*z^6-17*q^14*z^7-3*q^13*z^8+q^16*z^4+24*q^15*z^5-28*q^14*z^6-5*q^13*z^7-q^12*z^8+3*q^15*z^4+41*q^14*z^5-7*q^13*z^6+q^15*z^3+5*q^14*z^4+44*q^13*z^5+6*q^12*z^6+q^11*z^7+q^14*z^3+11*q^13*z^4+46*q^12*z^5+11*q^11*z^6+2*q^10*z^7-3*q^13*z^3+20*q^12*z^4+40*q^11*z^5+6*q^10*z^6+q^9*z^7-8*q^12*z^3+15*q^11*z^4+15*q^10*z^5-q^9*z^6-13*q^11*z^3-5*q^10*z^4-10*q^9*z^5-3*q^8*z^6-18*q^10*z^3-14*q^9*z^4-8*q^8*z^5-q^7*z^6-2*q^10*z^2-22*q^9*z^3-10*q^8*z^4-3*q^7*z^5+q^6*z^6-5*q^9*z^2-12*q^8*z^3-10*q^7*z^4-q^6*z^5+q^5*z^6-4*q^8*z^2-9*q^7*z^3-3*q^6*z^4-q^5*z^5-4*q^7*z^2-4*q^6*z^3+3*q^5*z^4-3*q^5*z^3+q^4*z^4+2*q^5*z^2-q^4*z^3-q^3*z^4+4*q^4*z^2+q^3*z^3-q^2*z^4+2*q^4*z+5*q^3*z^2+2*q^2*z^3+4*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z
+R2(1,3,1,1)*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+3*q^32*z^12-4*q^33*z^10-3*q^32*z^11+9*q^31*z^12-4*q^32*z^10-q^31*z^11+14*q^30*z^12+2*q^32*z^9-3*q^31*z^10-14*q^30*z^11+11*q^29*z^12+3*q^31*z^9-11*q^30*z^10-26*q^29*z^11+11*q^28*z^12+3*q^30*z^9-12*q^29*z^10-31*q^28*z^11+16*q^27*z^12+5*q^29*z^9-10*q^28*z^10-45*q^27*z^11+14*q^26*z^12+9*q^28*z^9+10*q^27*z^10-54*q^26*z^11+6*q^25*z^12+6*q^28*z^8+22*q^27*z^9+15*q^26*z^10-51*q^25*z^11+q^24*z^12+16*q^27*z^8+24*q^26*z^9-2*q^25*z^10-54*q^24*z^11+13*q^26*z^8+71*q^25*z^9+31*q^24*z^10-51*q^23*z^11-3*q^26*z^7+11*q^25*z^8+130*q^24*z^9+84*q^23*z^10-30*q^22*z^11-2*q^26*z^6-7*q^25*z^7-7*q^24*z^8+146*q^23*z^9+74*q^22*z^10-9*q^21*z^11-5*q^25*z^6-16*q^24*z^7-41*q^23*z^8+197*q^22*z^9+46*q^21*z^10-q^20*z^11-6*q^24*z^6-38*q^23*z^7-142*q^22*z^8+203*q^21*z^9+47*q^20*z^10-9*q^23*z^6-67*q^22*z^7-284*q^21*z^8+91*q^20*z^9+41*q^19*z^10-11*q^22*z^6-71*q^21*z^7-277*q^20*z^8+33*q^19*z^9+18*q^18*z^10+2*q^22*z^5-97*q^20*z^7-233*q^19*z^8+71*q^18*z^9+3*q^17*z^10+6*q^21*z^5+35*q^20*z^6-139*q^19*z^7-278*q^18*z^8+57*q^17*z^9+12*q^20*z^5+83*q^19*z^6-78*q^18*z^7-226*q^17*z^8-3*q^16*z^9+q^20*z^4+17*q^19*z^5+122*q^18*z^6-27*q^17*z^7-81*q^16*z^8-22*q^15*z^9+q^19*z^4+49*q^18*z^5+180*q^17*z^6-59*q^16*z^7-32*q^15*z^8-9*q^14*z^9-q^18*z^4+87*q^17*z^5+261*q^16*z^6+20*q^15*z^7-45*q^14*z^8-q^13*z^9-7*q^17*z^4+77*q^16*z^5+285*q^15*z^6+169*q^14*z^7-22*q^13*z^8+q^17*z^3-17*q^16*z^4+60*q^15*z^5+255*q^14*z^6+181*q^13*z^7+7*q^12*z^8-q^16*z^3-38*q^15*z^4+48*q^14*z^5+223*q^13*z^6+67*q^12*z^7+8*q^11*z^8-5*q^15*z^3-59*q^14*z^4-36*q^13*z^5+128*q^12*z^6-17*q^11*z^7-q^10*z^8-3*q^14*z^3-75*q^13*z^4-161*q^12*z^5-22*q^11*z^6-25*q^10*z^7-3*q^9*z^8+3*q^13*z^3-75*q^12*z^4-227*q^11*z^5-98*q^10*z^6-9*q^9*z^7-q^8*z^8+q^13*z^2+11*q^12*z^3-73*q^11*z^4-171*q^10*z^5-72*q^9*z^6-3*q^8*z^7-q^12*z^2+20*q^11*z^3-42*q^10*z^4-57*q^9*z^5-19*q^8*z^6-q^7*z^7-3*q^11*z^2+52*q^10*z^3+33*q^9*z^4+22*q^8*z^5-q^7*z^6+q^10*z^2+66*q^9*z^3+70*q^8*z^4+47*q^7*z^5+q^10*z-4*q^9*z^2+42*q^8*z^3+29*q^7*z^4+33*q^6*z^5+2*q^9*z-13*q^8*z^2+22*q^7*z^3+15*q^5*z^5-q^8*z-12*q^7*z^2+5*q^6*z^3+q^5*z^4+5*q^4*z^5-2*q^7*z-14*q^6*z^2+q^5*z^3+4*q^4*z^4+q^3*z^5-q^6*z-6*q^5*z^2+3*q^4*z^3+3*q^3*z^4-2*q^5*z-3*q^3*z^3+q^2*z^4-5*q^4*z-q^3*z^2-6*q^2*z^3-q^4-3*q^3*z-4*q*z^3+2*q*z^2-z^3+2*q^2+z^2+q)/z/q^4
+R2(1,3,1,3)/q*(2*q^33*z^12+2*q^33*z^11+5*q^32*z^12+q^32*z^11+6*q^31*z^12-4*q^32*z^10-4*q^31*z^11+6*q^30*z^12-8*q^31*z^10-10*q^30*z^11+8*q^29*z^12+2*q^31*z^9-7*q^30*z^10-17*q^29*z^11+11*q^28*z^12+5*q^30*z^9-q^29*z^10-21*q^28*z^11+10*q^27*z^12+6*q^29*z^9+2*q^28*z^10-26*q^27*z^11+5*q^26*z^12-11*q^27*z^10-32*q^26*z^11+q^25*z^12-5*q^27*z^9-8*q^26*z^10-37*q^25*z^11+7*q^27*z^8+14*q^26*z^9+15*q^25*z^10-34*q^24*z^11+23*q^26*z^8+48*q^25*z^9+37*q^24*z^10-21*q^23*z^11+29*q^25*z^8+106*q^24*z^9+39*q^23*z^10-7*q^22*z^11-2*q^25*z^7+5*q^24*z^8+141*q^23*z^9+30*q^22*z^10-q^21*z^11-2*q^25*z^6-7*q^24*z^7-64*q^23*z^8+114*q^22*z^9+27*q^21*z^10-7*q^24*z^6-21*q^23*z^7-115*q^22*z^8+66*q^21*z^9+23*q^20*z^10-12*q^23*z^6-36*q^22*z^7-142*q^21*z^8+46*q^20*z^9+11*q^19*z^10-8*q^22*z^6-62*q^21*z^7-163*q^20*z^8+54*q^19*z^9+2*q^18*z^10+2*q^21*z^6-65*q^20*z^7-150*q^19*z^8+41*q^18*z^9+q^21*z^5+19*q^20*z^6-80*q^19*z^7-106*q^18*z^8+6*q^17*z^9+4*q^20*z^5+35*q^19*z^6-109*q^18*z^7-52*q^17*z^8-11*q^16*z^9+8*q^19*z^5+68*q^18*z^6-84*q^17*z^7-21*q^16*z^8-6*q^15*z^9+22*q^18*z^5+94*q^17*z^6-q^16*z^7-13*q^15*z^8-q^14*z^9+45*q^17*z^5+130*q^16*z^6+84*q^15*z^7-2*q^14*z^8-q^17*z^4+88*q^16*z^5+179*q^15*z^6+109*q^14*z^7+6*q^13*z^8+q^17*z^3-2*q^16*z^4+92*q^15*z^5+156*q^14*z^6+58*q^13*z^7+3*q^12*z^8+q^16*z^3-7*q^15*z^4+35*q^14*z^5+59*q^13*z^6-q^11*z^8+q^15*z^3-14*q^14*z^4-64*q^13*z^5-25*q^12*z^6-18*q^11*z^7-2*q^10*z^8-42*q^13*z^4-141*q^12*z^5-47*q^11*z^6-10*q^10*z^7-q^9*z^8-48*q^12*z^4-124*q^11*z^5-34*q^10*z^6-5*q^9*z^7+7*q^12*z^3-12*q^11*z^4-33*q^10*z^5-10*q^9*z^6-4*q^8*z^7-q^12*z^2+21*q^11*z^3+28*q^10*z^4+33*q^9*z^5-q^7*z^7-q^11*z^2+40*q^10*z^3+49*q^9*z^4+40*q^8*z^5-q^10*z^2+41*q^9*z^3+36*q^8*z^4+22*q^7*z^5+q^6*z^6-4*q^9*z^2+19*q^8*z^3+3*q^7*z^4+5*q^6*z^5+q^5*z^6-8*q^8*z^2-q^7*z^3-7*q^6*z^4+q^5*z^5-q^8*z-8*q^7*z^2-15*q^6*z^3-3*q^5*z^4+2*q^4*z^5-q^7*z-6*q^6*z^2-7*q^5*z^3-q^4*z^4+q^5*z^2-q^4*z^3+3*q^4*z^2-3*q^3*z^3-q^2*z^4+2*q^4*z+3*q^3*z^2-4*q^2*z^3+2*q^3*z-q^2*z^2-2*q*z^3-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
-R2(1,3,2,0)*q^3*(q^3-1)*(q^14*z^6-q^13*z^5+q^11*z^6+q^10*z^6-q^9*z^5-4*q^9*z^4-q^8*z^5-2*q^8*z^4+q^7*z^5+q^8*z^3+2*q^7*z^4+2*q^7*z^3-2*q^5*z^5+q^7*z^2+q^6*z^3-q^4*z^5+q^6*z^2-2*q^5*z^3+q^4*z^3+q^4*z^2+2*q^3*z^3+q^3*z^2+q^2*z^3+q^3*z+q^2*z^2+q^2*z-2*q*z^2-q*z-z^2-q+z-1)
+R2(1,3,2,1)*(q^22*z^7-q^21*z^6+q^19*z^7+q^18*z^7-2*q^17*z^6-4*q^17*z^5-2*q^16*z^6-q^16*z^5+q^16*z^4+3*q^15*z^5-2*q^14*z^6+2*q^15*z^4+q^14*z^5-3*q^13*z^6+q^15*z^3+q^14*z^4+2*q^13*z^5-2*q^12*z^6+q^14*z^3-2*q^13*z^4+2*q^12*z^5-2*q^11*z^6+4*q^12*z^4+q^11*z^5+q^12*z^3+5*q^11*z^4-q^10*z^5+2*q^9*z^6+4*q^10*z^4+q^8*z^6+q^11*z^2-q^10*z^3+3*q^9*z^4+2*q^8*z^5-5*q^9*z^3-4*q^8*z^4-q^7*z^5-3*q^9*z^2-2*q^8*z^3-3*q^7*z^4-3*q^6*z^5-q^9*z-q^8*z^2-5*q^7*z^3-q^5*z^5-q^8*z-2*q^7*z^2-7*q^6*z^3+4*q^5*z^3+q^4*z^4+3*q^5*z^2+5*q^4*z^3+q^3*z^4+2*q^5*z+3*q^4*z^2+q^3*z^3+3*q^4*z+2*q^3*z^2+q^3*z-q^2*z^2-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
+R2(1,3,2,2)/z/q*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-3*q^30*z^11+q^29*z^12-6*q^30*z^10-7*q^29*z^11+2*q^28*z^12-2*q^29*z^10-3*q^28*z^11+5*q^27*z^12+6*q^29*z^9+6*q^28*z^10-9*q^27*z^11+4*q^26*z^12+5*q^28*z^9+3*q^27*z^10-13*q^26*z^11+q^25*z^12-2*q^28*z^8-3*q^27*z^9+5*q^26*z^10-10*q^25*z^11-2*q^27*z^8-5*q^26*z^9-6*q^25*z^10-12*q^24*z^11+q^26*z^8+7*q^24*z^10-13*q^23*z^11+10*q^25*z^8+28*q^24*z^9+31*q^23*z^10-6*q^22*z^11+14*q^24*z^8+20*q^23*z^9+19*q^22*z^10-q^21*z^11-6*q^24*z^7-13*q^23*z^8+31*q^22*z^9+3*q^21*z^10-14*q^23*z^7-40*q^22*z^8+51*q^21*z^9+8*q^20*z^10-2*q^23*z^6-4*q^22*z^7-93*q^21*z^8+8*q^20*z^9+8*q^19*z^10-2*q^22*z^6+9*q^21*z^7-71*q^20*z^8-6*q^19*z^9+2*q^18*z^10+2*q^22*z^5+2*q^21*z^6+28*q^20*z^7-10*q^19*z^8+25*q^18*z^9+4*q^21*z^5+15*q^20*z^6-4*q^19*z^7-60*q^18*z^8+20*q^17*z^9+q^20*z^5+24*q^19*z^6-70*q^17*z^8-3*q^16*z^9-3*q^19*z^5+31*q^18*z^6+30*q^17*z^7-5*q^15*z^9-q^18*z^5+16*q^17*z^6-35*q^16*z^7+16*q^15*z^8-q^14*z^9-2*q^18*z^4-q^17*z^5+44*q^16*z^6-36*q^15*z^7-3*q^14*z^8-6*q^17*z^4+70*q^15*z^6+56*q^14*z^7-2*q^13*z^8-9*q^16*z^4-13*q^15*z^5+20*q^14*z^6+63*q^13*z^7+2*q^12*z^8-q^16*z^3-13*q^15*z^4-13*q^13*z^6+12*q^12*z^7+q^11*z^8-q^15*z^3-24*q^14*z^4-27*q^13*z^5+5*q^12*z^6-14*q^11*z^7-q^10*z^8-q^14*z^3-36*q^13*z^4-77*q^12*z^5+8*q^11*z^6-8*q^10*z^7-q^9*z^8+3*q^13*z^3+5*q^12*z^4-61*q^11*z^5+10*q^12*z^3+27*q^11*z^4-13*q^10*z^5-q^9*z^6+16*q^11*z^3+38*q^10*z^4+25*q^9*z^5-q^8*z^6-q^7*z^7+q^11*z^2+37*q^10*z^3+49*q^9*z^4+27*q^8*z^5+2*q^7*z^6-q^10*z^2+33*q^9*z^3+8*q^8*z^4+8*q^7*z^5-q^6*z^6-6*q^9*z^2+2*q^8*z^3-18*q^7*z^4-10*q^8*z^2-11*q^7*z^3-15*q^6*z^4+q^8*z-8*q^7*z^2-9*q^6*z^3-2*q^5*z^4+2*q^4*z^5+3*q^7*z-4*q^6*z^2-q^5*z^3-q^4*z^4+2*q^6*z+2*q^5*z^2+4*q^4*z^3+3*q^5*z+2*q^4*z^2+2*q^3*z^3+5*q^4*z-2*q^3*z^2-2*q^2*z^3+q^3*z+q^2*z^2-q*z^3+2*q*z^2+q^2+q*z+z^2+q)
+R2(1,3,2,3)/z/q*(2*q^33*z^12+2*q^33*z^11+5*q^32*z^12+q^32*z^11+4*q^31*z^12-4*q^32*z^10-6*q^31*z^11+3*q^30*z^12-8*q^31*z^10-6*q^30*z^11+7*q^29*z^12+2*q^31*z^9-7*q^29*z^11+9*q^28*z^12+5*q^30*z^9+2*q^29*z^10-15*q^28*z^11+5*q^27*z^12-2*q^29*z^9-7*q^28*z^10-15*q^27*z^11+q^26*z^12-10*q^28*z^9-20*q^27*z^10-15*q^26*z^11+3*q^28*z^8-5*q^27*z^9-20*q^26*z^10-21*q^25*z^11+12*q^27*z^8+21*q^26*z^9+10*q^25*z^10-18*q^24*z^11+25*q^26*z^8+48*q^25*z^9+18*q^24*z^10-7*q^23*z^11+17*q^25*z^8+72*q^24*z^9-6*q^23*z^10-q^22*z^11-2*q^25*z^7-13*q^24*z^8+113*q^23*z^9-7*q^22*z^10-2*q^25*z^6+2*q^24*z^7-46*q^23*z^8+95*q^22*z^9+9*q^21*z^10-7*q^24*z^6+6*q^23*z^7-46*q^22*z^8+38*q^21*z^9+9*q^20*z^10-9*q^23*z^6-14*q^22*z^7+2*q^21*z^8+50*q^20*z^9+2*q^19*z^10-6*q^22*z^6-73*q^21*z^7-23*q^20*z^8+69*q^19*z^9-3*q^22*z^5-4*q^21*z^6-130*q^20*z^7-92*q^19*z^8+30*q^18*z^9-7*q^21*z^5-5*q^20*z^6-141*q^19*z^7-37*q^18*z^8-5*q^17*z^9-3*q^20*z^5-4*q^19*z^6-166*q^18*z^7+38*q^17*z^8-6*q^16*z^9+11*q^19*z^5+19*q^18*z^6-174*q^17*z^7+15*q^16*z^8-q^15*z^9+29*q^18*z^5+51*q^17*z^6-44*q^16*z^7-16*q^15*z^8+q^18*z^4+54*q^17*z^5+49*q^16*z^6+78*q^15*z^7-7*q^14*z^8+4*q^17*z^4+97*q^16*z^5+47*q^15*z^6+48*q^14*z^7+2*q^13*z^8+7*q^16*z^4+125*q^15*z^5+83*q^14*z^6-12*q^13*z^7+13*q^15*z^4+88*q^14*z^5+94*q^13*z^6-18*q^12*z^7-2*q^11*z^8+29*q^14*z^4+36*q^13*z^5+38*q^12*z^6-3*q^11*z^7-q^10*z^8+33*q^13*z^4+20*q^12*z^5-11*q^11*z^6-2*q^13*z^3-7*q^12*z^4+10*q^11*z^5-19*q^10*z^6-2*q^9*z^7-5*q^12*z^3-38*q^11*z^4-7*q^10*z^5-11*q^9*z^6-2*q^8*z^7-5*q^11*z^3-53*q^10*z^4-14*q^9*z^5-3*q^8*z^6-16*q^10*z^3-60*q^9*z^4-9*q^8*z^5-3*q^7*z^6+2*q^10*z^2-18*q^9*z^3-25*q^8*z^4+q^7*z^5+6*q^9*z^2+4*q^8*z^3+9*q^7*z^4+q^6*z^5+11*q^8*z^2+19*q^7*z^3+21*q^6*z^4+2*q^5*z^5-q^8*z+15*q^7*z^2+9*q^6*z^3+11*q^5*z^4-2*q^7*z+12*q^6*z^2+4*q^5*z^3+5*q^4*z^4-q^6*z+6*q^5*z^2+q^4*z^3+2*q^3*z^4-q^5*z+2*q^4*z^2-q^3*z^3+5*q^3*z^2+3*q^3*z-q^2*z^2-q^2*z-4*q*z^2-2*q^2-2*q*z-2*z^2-2*q)
+R2(2,0,4,2)*q^3/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-42*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-73*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-40*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-57*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+45*q^15*z^5-3*q^14*z^6-10*q^13*z^7+13*q^15*z^4+51*q^14*z^5+49*q^13*z^6+q^12*z^7+28*q^14*z^4+63*q^13*z^5+41*q^12*z^6+3*q^11*z^7-q^14*z^3+42*q^13*z^4+71*q^12*z^5+15*q^11*z^6+q^10*z^7-4*q^13*z^3+17*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-22*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-53*q^10*z^4-24*q^9*z^5-2*q^8*z^6-25*q^10*z^3-48*q^9*z^4-10*q^8*z^5-q^7*z^6+q^10*z^2-16*q^9*z^3-9*q^8*z^4-q^7*z^5+5*q^9*z^2+7*q^8*z^3+14*q^7*z^4+11*q^8*z^2+17*q^7*z^3+12*q^6*z^4+12*q^7*z^2+6*q^6*z^3+3*q^5*z^4+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R2(2,1,-2,2)*q^2*z*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-2*q*z-q-z)
-R2(2,1,0,2)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+6*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+7*q^16*z^6+2*q^15*z^7+8*q^15*z^6-q^14*z^7-3*q^15*z^5+16*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+5*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5+q^12*z^6-q^14*z^3-q^13*z^4-4*q^12*z^5+9*q^11*z^6-14*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-13*q^11*z^4-9*q^10*z^5-2*q^9*z^6+4*q^11*z^3-10*q^10*z^4+3*q^9*z^5-q^8*z^6+4*q^10*z^3-15*q^9*z^4-q^8*z^5+3*q^10*z^2+10*q^9*z^3-3*q^8*z^4-q^7*z^5+6*q^9*z^2+8*q^8*z^3+11*q^7*z^4+2*q^6*z^5+8*q^8*z^2+14*q^7*z^3+8*q^6*z^4+q^5*z^5+13*q^7*z^2+14*q^6*z^3+q^5*z^4+7*q^6*z^2+3*q^5*z^3-q^4*z^4+q^6*z-2*q^5*z^2-3*q^4*z^3-q^3*z^4-q^5*z-6*q^4*z^2-4*q^3*z^3-4*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z/q^4
+R2(2,1,3,1)/q*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-20*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-11*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-43*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-74*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-39*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+23*q^16*z^5-56*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+47*q^15*z^5-4*q^14*z^6-10*q^13*z^7+12*q^15*z^4+49*q^14*z^5+49*q^13*z^6+q^12*z^7+26*q^14*z^4+63*q^13*z^5+43*q^12*z^6+3*q^11*z^7-2*q^14*z^3+41*q^13*z^4+71*q^12*z^5+16*q^11*z^6+q^10*z^7-5*q^13*z^3+19*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-23*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-14*q^11*z^3-55*q^10*z^4-24*q^9*z^5-2*q^8*z^6-26*q^10*z^3-49*q^9*z^4-10*q^8*z^5-q^7*z^6-17*q^9*z^3-9*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+14*q^7*z^4+12*q^8*z^2+18*q^7*z^3+12*q^6*z^4+q^8*z+11*q^7*z^2+6*q^6*z^3+3*q^5*z^4+q^7*z+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
-R2(2,2,-2,1)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-11*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+3*q^11*z^3-9*q^10*z^4+4*q^9*z^5-q^8*z^6+2*q^10*z^3-16*q^9*z^4+2*q^10*z^2+8*q^9*z^3-5*q^8*z^4-2*q^7*z^5+4*q^9*z^2+7*q^8*z^3+10*q^7*z^4+q^6*z^5+6*q^8*z^2+10*q^7*z^3+9*q^6*z^4+q^5*z^5+11*q^7*z^2+12*q^6*z^3+q^5*z^4+8*q^6*z^2+5*q^5*z^3-q^4*z^4+2*q^6*z-2*q^4*z^3-q^3*z^4-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z
+R2(2,2,-2,2)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-q^14*z^3-q^13*z^4-3*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-8*q^11*z^4-10*q^10*z^5-2*q^9*z^6+2*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-15*q^9*z^4-q^8*z^5+2*q^10*z^2+8*q^9*z^3-3*q^8*z^4-2*q^7*z^5+4*q^9*z^2+6*q^8*z^3+10*q^7*z^4+q^6*z^5+6*q^8*z^2+11*q^7*z^3+9*q^6*z^4+q^5*z^5+10*q^7*z^2+14*q^6*z^3+q^5*z^4+7*q^6*z^2+5*q^5*z^3-q^4*z^4-3*q^5*z^2-3*q^4*z^3-q^3*z^4-2*q^5*z-6*q^4*z^2-4*q^3*z^3-4*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z
+R2(2,3,-2,2)/q^2*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+2*q^11*z^3-9*q^10*z^4+4*q^9*z^5-q^8*z^6+2*q^10*z^3-15*q^9*z^4+2*q^10*z^2+8*q^9*z^3-4*q^8*z^4-2*q^7*z^5+4*q^9*z^2+6*q^8*z^3+10*q^7*z^4+q^6*z^5+6*q^8*z^2+10*q^7*z^3+9*q^6*z^4+q^5*z^5+10*q^7*z^2+12*q^6*z^3+q^5*z^4+7*q^6*z^2+5*q^5*z^3-q^4*z^4+q^6*z-q^5*z^2-2*q^4*z^3-q^3*z^4-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z
-R2(2,3,-2,3)/q^2*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-q^14*z^3-q^13*z^4-3*q^12*z^5+8*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-8*q^11*z^4-9*q^10*z^5-2*q^9*z^6+2*q^11*z^3-9*q^10*z^4+3*q^9*z^5-2*q^8*z^6+2*q^10*z^3-15*q^9*z^4-q^8*z^5-q^7*z^6+2*q^10*z^2+8*q^9*z^3-3*q^8*z^4-q^7*z^5+4*q^9*z^2+6*q^8*z^3+11*q^7*z^4+2*q^6*z^5+6*q^8*z^2+12*q^7*z^3+11*q^6*z^4+2*q^5*z^5+10*q^7*z^2+15*q^6*z^3+3*q^5*z^4+8*q^6*z^2+7*q^5*z^3+q^4*z^4+q^6*z-2*q^5*z^2-3*q^4*z^3-q^3*z^4-q^5*z-6*q^4*z^2-4*q^3*z^3-4*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z
+R2(2,3,1,3)/q/z*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-23*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-31*q^19*z^7-80*q^18*z^8+18*q^17*z^9+7*q^19*z^6-23*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+10*q^18*z^6-34*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+29*q^17*z^6-50*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+48*q^16*z^6-4*q^15*z^7-18*q^14*z^8+15*q^16*z^5+54*q^15*z^6+57*q^14*z^7-4*q^13*z^8-2*q^16*z^4+28*q^15*z^5+78*q^14*z^6+50*q^13*z^7+5*q^12*z^8-5*q^15*z^4+42*q^14*z^5+82*q^13*z^6+11*q^12*z^7+2*q^11*z^8-2*q^15*z^3-7*q^14*z^4+20*q^13*z^5+42*q^12*z^6-3*q^11*z^7-q^10*z^8-2*q^14*z^3-6*q^13*z^4-18*q^12*z^5-8*q^11*z^6-2*q^10*z^7-q^9*z^8-q^13*z^3-24*q^12*z^4-57*q^11*z^5-31*q^10*z^6-2*q^9*z^7-2*q^12*z^3-34*q^11*z^4-60*q^10*z^5-22*q^9*z^6-2*q^8*z^7-2*q^11*z^3-28*q^10*z^4-26*q^9*z^5-5*q^8*z^6-q^11*z^2-q^10*z^3-12*q^9*z^4+5*q^8*z^5+10*q^9*z^3+9*q^8*z^4+16*q^7*z^5+q^6*z^6+q^9*z^2+12*q^8*z^3+13*q^7*z^4+11*q^6*z^5+q^9*z-2*q^8*z^2+13*q^7*z^3+9*q^6*z^4+4*q^5*z^5+q^8*z+3*q^7*z^2+12*q^6*z^3+4*q^5*z^4+q^4*z^5+5*q^6*z^2-q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-q^4*z^2-2*q^3*z^3-2*q^4*z-2*q^3*z^2-2*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R2(2,3,2,2)*(-q^22*z^7+q^21*z^8+q^21*z^7+q^21*z^6-q^20*z^7-q^20*z^6-q^19*z^7+q^18*z^8+q^17*z^8-q^17*z^7+q^17*z^6+4*q^17*z^5-2*q^16*z^6+q^15*z^7-2*q^16*z^5-q^15*z^6-q^14*z^7-q^16*z^4-2*q^15*z^5+q^14*z^6-q^13*z^7-q^15*z^4+q^12*z^7-q^15*z^3+q^14*z^4+q^13*z^5+q^12*z^6+q^11*z^7+4*q^13*z^4+5*q^12*z^5+q^11*z^6+q^13*z^3-4*q^12*z^4-4*q^10*z^6-q^12*z^3+q^11*z^4+2*q^10*z^5-5*q^9*z^6-2*q^10*z^4+2*q^9*z^5-q^8*z^6-q^11*z^2-2*q^10*z^3-5*q^9*z^4-3*q^8*z^5+q^9*z^3+9*q^8*z^4+q^7*z^5+q^9*z^2+8*q^7*z^4+4*q^6*z^5+q^9*z+3*q^7*z^3-2*q^6*z^4+2*q^5*z^5+q^8*z+2*q^7*z^2+4*q^6*z^3-3*q^5*z^4-3*q^6*z^2-6*q^5*z^3-q^4*z^4-5*q^5*z^2-8*q^4*z^3-q^3*z^4-2*q^5*z-3*q^4*z^2-3*q^3*z^3-3*q^4*z-q^3*z^2+q^2*z^3-q^3*z+2*q^2*z^2+q*z^3+3*q^2*z+3*q*z^2+q^2+2*q*z+z^2+q)/z/q
+R2(3,0,0,1)/q^4/z*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+3*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-16*q^9*z^4+2*q^10*z^2+8*q^9*z^3-5*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+10*q^7*z^4+2*q^6*z^5+6*q^8*z^2+12*q^7*z^3+8*q^6*z^4+q^5*z^5+11*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+4*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
-R2(3,0,3,1)/q/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-42*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-73*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-40*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-57*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+45*q^15*z^5-3*q^14*z^6-10*q^13*z^7+13*q^15*z^4+51*q^14*z^5+49*q^13*z^6+q^12*z^7+28*q^14*z^4+63*q^13*z^5+41*q^12*z^6+3*q^11*z^7-q^14*z^3+42*q^13*z^4+71*q^12*z^5+15*q^11*z^6+q^10*z^7-4*q^13*z^3+17*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-22*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-53*q^10*z^4-24*q^9*z^5-2*q^8*z^6-25*q^10*z^3-48*q^9*z^4-10*q^8*z^5-q^7*z^6+q^10*z^2-16*q^9*z^3-9*q^8*z^4-q^7*z^5+5*q^9*z^2+7*q^8*z^3+14*q^7*z^4+11*q^8*z^2+17*q^7*z^3+12*q^6*z^4+12*q^7*z^2+6*q^6*z^3+3*q^5*z^4+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R3(-2,1,3,1)*q^2*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q+z-1)
-R3(-2,2,1,1)*(-q^8*z^2+q^7*z^3+q^7*z-q^6*z^2-q^5*z^2+q^4*z^3-q^4*z^2+q^3*z^3+q^4*z-q^3*z^2+q^3-q^2*z+q^2-2*q*z-z)/q
-R3(-2,2,3,0)*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4-2*q^6*z^5+q^8*z^2-q^5*z^5+q^7*z^2-3*q^6*z^3+q^6*z^2+q^5*z^3+q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4+q^4*z^2-q^3*z^3+q^4*z+3*q^3*z^2+q^3*z-q^2*z^2-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
-R3(-2,2,4,1)*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-21*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+27*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6-2*q^15*z^7-18*q^14*z^8+15*q^16*z^5+50*q^15*z^6+61*q^14*z^7-4*q^13*z^8-2*q^16*z^4+24*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+36*q^14*z^5+83*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+14*q^13*z^5+43*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-29*q^12*z^5-11*q^11*z^6-3*q^10*z^7-q^9*z^8-19*q^12*z^4-58*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-31*q^11*z^4-50*q^10*z^5-18*q^9*z^6-2*q^8*z^7+2*q^11*z^3-21*q^10*z^4-21*q^9*z^5-3*q^8*z^6-q^11*z^2+4*q^10*z^3+q^9*z^4+5*q^8*z^5+13*q^9*z^3+11*q^8*z^4+16*q^7*z^5+q^6*z^6+2*q^9*z^2+9*q^8*z^3+7*q^7*z^4+12*q^6*z^5+q^9*z-3*q^8*z^2+7*q^7*z^3+5*q^6*z^4+5*q^5*z^5+q^8*z-2*q^7*z^2+6*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^6*z^2-q^5*z^3-q^4*z^4-3*q^4*z^3-q^3*z^4-q^4*z^2-4*q^3*z^3-q^4*z-2*q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
+R3(-1,1,-2,1)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*q
-R3(-1,2,0,0)*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-2*q*z-q-2*z)/q
-R3(0,0,-2,1)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*q
+R3(0,2,-2,1)*q*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-2*q^12*z^6-q^14*z^3-q^12*z^5+8*q^11*z^6-5*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-5*q^11*z^4-13*q^10*z^5-2*q^9*z^6+q^11*z^3-5*q^10*z^4+2*q^9*z^5-q^8*z^6+q^10*z^3-13*q^9*z^4+q^10*z^2+10*q^9*z^3-6*q^8*z^4-2*q^7*z^5+2*q^9*z^2+10*q^8*z^3+7*q^7*z^4+q^6*z^5+2*q^8*z^2+9*q^7*z^3+10*q^6*z^4+q^5*z^5+8*q^7*z^2+13*q^6*z^3+2*q^5*z^4-q^7*z+6*q^6*z^2+5*q^5*z^3-2*q^4*z^4-2*q^6*z-3*q^5*z^2-3*q^4*z^3-2*q^3*z^4-2*q^5*z-9*q^4*z^2-3*q^3*z^3-4*q^4*z-7*q^3*z^2-2*q^2*z^3-3*q^3*z+q^2*z^2+q^2*z+3*q*z^2+2*q^2+3*q*z+z^2+2*q)
+R3(0,2,0,0)*z*q
+R3(1,2,-2,1)*(q^7*z^4-q^6*z^3+q^4*z^4+q^3*z^4-q^3*z^3+q^3*z-q^2*z^2+q^3-2*q*z^2-q*z-z^2)/q
-R3(1,2,-1,0)*(q^5*z^2-q^4*z-q^2*z-q^2+z^2)/q
-R3(3,1,-2,1)*q*(q^13*z^5+q^12*z^5-q^12*z^4+q^11*z^5-q^11*z^4+q^10*z^5-q^10*z^4+2*q^9*z^5+2*q^8*z^5-2*q^8*z^4+q^7*z^5-4*q^8*z^3-q^7*z^4-3*q^7*z^3+q^6*z^4+q^7*z^2-3*q^6*z^3+q^6*z^2-q^4*z^4+q^6*z+2*q^5*z^2+3*q^4*z^3+2*q^5*z-q^4*z^2+2*q^3*z^3+2*q^4*z+3*q^3*z^2+q^3*z+q^2*z^2-q*z^2+q^2-q*z-z^2-z-1)
+R3(3,3,0,0)*q^2*(q^17*z^7-q^16*z^6+q^14*z^7+q^13*z^7-q^12*z^6-4*q^12*z^5-q^11*z^6-2*q^11*z^5+q^10*z^6+q^11*z^4+q^10*z^5+2*q^10*z^4-2*q^8*z^6+q^10*z^3+q^9*z^4-q^7*z^6+q^9*z^3-q^8*z^4-q^7*z^5+q^8*z^3+2*q^7*z^4-q^6*z^5+2*q^6*z^4+q^5*z^4+q^6*z^2+4*q^5*z^3+2*q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4-q^4*z-q^3*z^2-q^3*z-3*q^2*z^2-2*q^2*z-3*q*z^2-q^2-q*z-z^2-q)
-R3(4,1,-1,1)/q*(q^24*z^9+q^24*z^8+q^23*z^9-q^23*z^8-2*q^23*z^7-2*q^22*z^8+q^21*z^9-q^22*z^7-q^21*z^8+2*q^20*z^9+q^22*z^6+q^21*z^7-3*q^20*z^8+q^19*z^9+q^21*z^6+q^20*z^7-3*q^19*z^8-2*q^19*z^7-3*q^18*z^8-3*q^19*z^6-5*q^18*z^7-5*q^17*z^8+q^18*z^6+4*q^17*z^7-4*q^16*z^8+4*q^18*z^5+9*q^17*z^6+8*q^16*z^7-q^15*z^8+6*q^17*z^5+12*q^16*z^6+q^15*z^7+q^16*z^5+21*q^15*z^6+q^14*z^7-q^16*z^4-10*q^15*z^5+15*q^14*z^6+4*q^13*z^7-q^16*z^3-3*q^15*z^4-18*q^14*z^5-q^13*z^6+2*q^12*z^7-2*q^15*z^3-4*q^14*z^4-7*q^13*z^5+6*q^12*z^6-q^14*z^3-8*q^13*z^4-10*q^12*z^5+13*q^11*z^6+q^13*z^3-15*q^12*z^4-20*q^11*z^5+3*q^10*z^6+2*q^12*z^3-13*q^11*z^4-3*q^10*z^5-3*q^9*z^6+3*q^11*z^3-23*q^10*z^4+7*q^9*z^5-q^8*z^6+q^11*z^2+4*q^10*z^3-26*q^9*z^4-q^8*z^5+3*q^10*z^2+10*q^9*z^3+7*q^9*z^2+8*q^8*z^3+16*q^7*z^4+3*q^6*z^5+14*q^8*z^2+18*q^7*z^3+8*q^6*z^4+q^5*z^5+q^8*z+21*q^7*z^2+22*q^6*z^3+2*q^7*z+9*q^6*z^2+8*q^5*z^3-2*q^4*z^4+3*q^6*z+2*q^5*z^2-5*q^4*z^3-q^3*z^4-7*q^4*z^2-6*q^3*z^3-8*q^4*z-8*q^3*z^2-2*q^2*z^3-5*q^3*z+3*q*z^2+q^2+q*z+z^2+q)
-R3(4,1,1,0)*q*(q^18*z^7+q^18*z^6-q^17*z^6-q^17*z^5+q^15*z^7-q^15*z^6+q^14*z^7-q^14*z^6+q^14*z^5-2*q^13*z^5-2*q^12*z^6-3*q^13*z^4-q^12*z^5-3*q^11*z^6-q^12*z^4+5*q^11*z^5-q^10*z^6+q^12*z^3+q^11*z^4+2*q^10*z^5+2*q^11*z^3+6*q^10*z^4+q^9*z^5+q^11*z^2+2*q^10*z^3+7*q^9*z^4+3*q^8*z^5+q^10*z^2-2*q^9*z^3-2*q^8*z^4+2*q^7*z^5-3*q^8*z^3-5*q^7*z^4-2*q^8*z^2-5*q^7*z^3-q^6*z^4-3*q^7*z^2-9*q^6*z^3-q^5*z^4-3*q^5*z^3-q^4*z^4+3*q^5*z^2+4*q^4*z^3+q^5*z+3*q^4*z^2+2*q^3*z^3+3*q^4*z+5*q^3*z^2+2*q^3*z+2*q^2*z^2-q^2*z-q*z^2-q*z-z^2-q-z-1)
+R3(4,2,0,1)/q*(2*q^30*z^11+2*q^30*z^10+2*q^29*z^11-2*q^29*z^10+q^28*z^11-4*q^29*z^9-2*q^28*z^10+2*q^27*z^11-q^28*z^9-4*q^27*z^10+4*q^26*z^11+2*q^28*z^8-2*q^27*z^9-6*q^26*z^10+3*q^25*z^11+3*q^26*z^9-6*q^25*z^10+q^24*z^11+2*q^26*z^8-5*q^25*z^9-7*q^24*z^10+q^26*z^7-6*q^25*z^8-11*q^24*z^9-11*q^23*z^10+3*q^24*z^8+4*q^23*z^9-10*q^22*z^10+8*q^24*z^7+12*q^23*z^8+12*q^22*z^9-5*q^21*z^10+9*q^23*z^7+26*q^22*z^8+5*q^21*z^9-q^20*z^10+10*q^22*z^7+53*q^21*z^8+3*q^20*z^9+2*q^22*z^6-15*q^21*z^7+39*q^20*z^8+7*q^19*z^9-2*q^22*z^5-4*q^21*z^6-34*q^20*z^7+11*q^19*z^8+6*q^18*z^9-4*q^21*z^5-9*q^20*z^6-16*q^19*z^7+15*q^18*z^8+2*q^17*z^9-4*q^20*z^5-24*q^19*z^6-32*q^18*z^7+26*q^17*z^8-q^20*z^4-33*q^18*z^6-49*q^17*z^7+14*q^16*z^8-q^19*z^4+3*q^18*z^5-29*q^17*z^6-22*q^16*z^7-q^15*z^8-59*q^16*z^6-2*q^15*z^7-4*q^14*z^8+3*q^17*z^4+10*q^16*z^5-57*q^15*z^6-3*q^14*z^7-q^13*z^8+7*q^16*z^4+30*q^15*z^5-6*q^14*z^6-4*q^13*z^7+17*q^15*z^4+25*q^14*z^5+26*q^13*z^6-2*q^12*z^7+q^15*z^3+33*q^14*z^4+43*q^13*z^5+28*q^12*z^6+q^11*z^7+q^14*z^3+44*q^13*z^4+59*q^12*z^5+14*q^11*z^6+q^10*z^7+q^13*z^3+24*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-q^13*z^2+3*q^12*z^3+7*q^11*z^4-2*q^10*z^5-5*q^9*z^6-q^8*z^7-q^12*z^2-24*q^10*z^4-9*q^9*z^5-q^8*z^6-q^11*z^2-21*q^10*z^3-35*q^9*z^4-6*q^8*z^5-q^7*z^6-q^10*z^2-16*q^9*z^3-14*q^8*z^4-2*q^7*z^5-q^9*z^2-7*q^8*z^3+6*q^7*z^4-q^6*z^5+q^8*z^2+7*q^6*z^4+q^8*z+10*q^7*z^2+q^6*z^3+2*q^5*z^4+2*q^7*z+5*q^6*z^2+3*q^5*z^3+2*q^4*z^4+2*q^6*z+3*q^5*z^2+2*q^4*z^3+q^3*z^4+3*q^5*z+4*q^4*z^2+2*q^3*z^3+3*q^4*z+q^2*z^3+2*q^3*z-2*q^2*z^2-q*z^2-q^2+z+1)
+R3(4,2,1,0)/q*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-3*q^33*z^11+q^32*z^12-6*q^33*z^10-8*q^32*z^11+2*q^31*z^12-3*q^32*z^10-5*q^31*z^11+5*q^30*z^12+6*q^32*z^9+6*q^31*z^10-12*q^30*z^11+4*q^29*z^12+7*q^31*z^9+4*q^30*z^10-17*q^29*z^11+q^28*z^12-2*q^31*z^8+8*q^29*z^10-14*q^28*z^11-3*q^30*z^8-2*q^29*z^9+2*q^28*z^10-17*q^27*z^11-q^29*z^8+3*q^28*z^9+17*q^27*z^10-19*q^26*z^11+9*q^28*z^8+30*q^27*z^9+44*q^26*z^10-10*q^25*z^11+15*q^27*z^8+26*q^26*z^9+34*q^25*z^10-2*q^24*z^11-7*q^27*z^7-12*q^26*z^8+36*q^25*z^9+20*q^24*z^10-18*q^26*z^7-47*q^25*z^8+54*q^24*z^9+27*q^23*z^10-2*q^26*z^6-15*q^25*z^7-110*q^24*z^8-2*q^23*z^9+23*q^22*z^10-3*q^25*z^6-117*q^23*z^8-25*q^22*z^9+8*q^21*z^10+2*q^25*z^5+3*q^24*z^6+22*q^23*z^7-81*q^22*z^8+13*q^21*z^9+q^20*z^10+5*q^24*z^5+13*q^23*z^6+10*q^22*z^7-139*q^21*z^8+10*q^20*z^9+4*q^23*z^5+25*q^22*z^6+39*q^21*z^7-129*q^20*z^8-17*q^19*z^9+2*q^22*z^5+42*q^21*z^6+88*q^20*z^7-27*q^19*z^8-14*q^18*z^9+2*q^21*z^5+54*q^20*z^6+31*q^19*z^7-13*q^18*z^8-3*q^17*z^9-q^21*z^4+3*q^20*z^5+101*q^19*z^6+41*q^18*z^7-38*q^17*z^8-3*q^20*z^4-8*q^19*z^5+133*q^18*z^6+130*q^17*z^7-15*q^16*z^8-7*q^19*z^4-22*q^18*z^5+86*q^17*z^6+94*q^16*z^7+8*q^15*z^8-15*q^18*z^4-15*q^17*z^5+63*q^16*z^6+17*q^15*z^7+6*q^14*z^8-35*q^17*z^4-60*q^16*z^5+43*q^15*z^6+q^14*z^7+q^17*z^3-56*q^16*z^4-137*q^15*z^5-32*q^14*z^6+2*q^13*z^7-q^12*z^8+4*q^16*z^3-47*q^15*z^4-132*q^14*z^5-70*q^13*z^6-2*q^12*z^7+7*q^15*z^3-30*q^14*z^4-93*q^13*z^5-43*q^12*z^6-3*q^11*z^7+15*q^14*z^3+q^13*z^4-58*q^12*z^5-14*q^11*z^6-q^10*z^7+33*q^13*z^3+49*q^12*z^4-6*q^11*z^5+6*q^10*z^6+q^9*z^7+33*q^12*z^3+48*q^11*z^4+30*q^10*z^5+7*q^9*z^6+q^8*z^7-5*q^12*z^2+13*q^11*z^3+37*q^10*z^4+28*q^9*z^5+2*q^8*z^6-14*q^11*z^2+12*q^10*z^3+31*q^9*z^4+11*q^8*z^5+q^7*z^6-18*q^10*z^2+6*q^9*z^3+5*q^8*z^4+2*q^7*z^5-13*q^9*z^2-10*q^8*z^3-14*q^7*z^4-9*q^8*z^2-13*q^7*z^3-12*q^6*z^4-10*q^7*z^2-5*q^6*z^3-4*q^5*z^4-6*q^6*z^2-q^5*z^3-2*q^4*z^4-q^6*z+q^4*z^3-q^3*z^4+2*q^5*z+q^4*z^2-q^3*z^3+q^5+q^4*z+q^3*z^2-q^2*z^3+q^4-2*q^3*z+2*q^2*z^2+q*z^2+q^2-z-1)
-R4(1,1,3,2)/z*(q^19*z^8-q^18*z^7+q^16*z^8+q^15*z^8-q^15*z^6-q^14*z^7-4*q^14*z^6-q^13*z^7+q^14*z^5-q^13*z^6+q^12*z^7+q^13*z^5+q^12*z^6+q^12*z^5-q^11*z^6-2*q^10*z^7+q^12*z^4+2*q^11*z^5+q^10*z^6-q^9*z^7+q^11*z^4-q^10*z^5+q^9*z^6+3*q^10*z^4+q^9*z^4+2*q^8*z^5-q^9*z^3-2*q^8*z^4+2*q^7*z^5+q^8*z^3+q^6*z^5-q^8*z^2-3*q^6*z^4-q^7*z^2-3*q^6*z^3-q^5*z^4-2*q^5*z^3+q^4*z^4+q^5*z^2-2*q^4*z^3+q^3*z^4+2*q^4*z^2+3*q^3*z^2+q^2*z^3+2*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
-R4(2,1,4,2)*q^3*(q^20*z^7+q^20*z^6-q^19*z^6-q^19*z^5+q^17*z^7+q^17*z^6+q^16*z^7-q^16*z^6-q^16*z^5-3*q^15*z^5+q^14*z^6-3*q^15*z^4-q^14*z^5-q^13*z^6-q^13*z^5-q^12*z^6+q^14*z^3+q^13*z^4-2*q^12*z^5+q^11*z^6+2*q^13*z^3+3*q^12*z^4+q^10*z^6+q^13*z^2+2*q^12*z^3+6*q^11*z^4-q^10*z^5+q^12*z^2+q^10*z^4-4*q^9*z^5+3*q^10*z^3+q^9*z^4-3*q^8*z^5+2*q^8*z^4-2*q^9*z^2-q^8*z^3-q^7*z^4-3*q^8*z^2+6*q^7*z^3-q^8*z-q^7*z^2+5*q^6*z^3+q^5*z^4-2*q^6*z^2-2*q^5*z^3+q^4*z^4-3*q^5*z^2-3*q^4*z^3-3*q^5*z-2*q^4*z^2-2*q^4*z-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
-R4(3,1,1,2)/q*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-8*q^27*z^10+4*q^26*z^11+3*q^28*z^8+2*q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-2*q^26*z^9-9*q^25*z^10-4*q^26*z^8-10*q^25*z^9-14*q^24*z^10+4*q^24*z^9-15*q^23*z^10+7*q^25*z^7+18*q^24*z^8+24*q^23*z^9-7*q^22*z^10+15*q^24*z^7+33*q^23*z^8+13*q^22*z^9-q^21*z^10+8*q^23*z^7+55*q^22*z^8+6*q^21*z^9-2*q^23*z^6-20*q^22*z^7+56*q^21*z^8+15*q^20*z^9-2*q^23*z^5-7*q^22*z^6-52*q^21*z^7+8*q^20*z^8+13*q^19*z^9-5*q^22*z^5-12*q^21*z^6-49*q^20*z^7+2*q^19*z^8+3*q^18*z^9-4*q^21*z^5-21*q^20*z^6-47*q^19*z^7+31*q^18*z^8+q^20*z^5-29*q^19*z^6-84*q^18*z^7+16*q^17*z^8+6*q^19*z^5-23*q^18*z^6-59*q^17*z^7-10*q^16*z^8+q^19*z^4+9*q^18*z^5-28*q^17*z^6-8*q^15*z^8+4*q^18*z^4+23*q^17*z^5-44*q^16*z^6-8*q^15*z^7-q^14*z^8+8*q^17*z^4+47*q^16*z^5+9*q^15*z^6-20*q^14*z^7+14*q^16*z^4+57*q^15*z^5+75*q^14*z^6-2*q^13*z^7+28*q^15*z^4+65*q^14*z^5+54*q^13*z^6+7*q^12*z^7-q^15*z^3+41*q^14*z^4+76*q^13*z^5+13*q^12*z^6+2*q^11*z^7-4*q^14*z^3+16*q^13*z^4+42*q^12*z^5+5*q^11*z^6-q^10*z^7-8*q^13*z^3-36*q^12*z^4-25*q^11*z^5-q^9*z^7-17*q^12*z^3-70*q^11*z^4-43*q^10*z^5-5*q^9*z^6-32*q^11*z^3-72*q^10*z^4-16*q^9*z^5-3*q^8*z^6-26*q^10*z^3-41*q^9*z^4-3*q^8*z^5+5*q^10*z^2+8*q^9*z^3+6*q^8*z^4-q^7*z^5+14*q^9*z^2+24*q^8*z^3+25*q^7*z^4+2*q^6*z^5+20*q^8*z^2+23*q^7*z^3+16*q^6*z^4+q^5*z^5+20*q^7*z^2+20*q^6*z^3+4*q^5*z^4+11*q^6*z^2+5*q^5*z^3-5*q^4*z^3-q^3*z^4-2*q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-2*q^2*z^2-q^3-q^2*z+q*z^2+q*z+z^2+q)
+R4(4,1,0,2)*q*(q^18*z^7+q^18*z^6-q^17*z^6-q^17*z^5+q^15*z^7+q^14*z^7-2*q^14*z^6-2*q^13*z^5-3*q^13*z^4-q^12*z^5-3*q^11*z^6+q^11*z^5-2*q^10*z^6+q^12*z^3+q^11*z^4+q^9*z^6+2*q^11*z^3+5*q^10*z^4-q^9*z^5+q^8*z^6+q^11*z^2+2*q^10*z^3+8*q^9*z^4+q^10*z^2-q^9*z^3+3*q^8*z^4-2*q^7*z^5+3*q^8*z^3+q^7*z^4-3*q^6*z^5-q^8*z^2-2*q^7*z^3-q^6*z^4-q^5*z^5-4*q^7*z^2-4*q^6*z^3-q^5*z^4-4*q^6*z^2+3*q^5*z^3+q^4*z^4-q^6*z-2*q^5*z^2+3*q^4*z^3+q^3*z^4+q^4*z^2+q^4*z+q^3*z^2-q^2*z^2-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R1(1,1,2,1)/q^3/z*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+3*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-16*q^9*z^4+2*q^10*z^2+8*q^9*z^3-5*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+10*q^7*z^4+2*q^6*z^5+6*q^8*z^2+12*q^7*z^3+8*q^6*z^4+q^5*z^5+11*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+4*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
-R1(1,1,2,3)/q^2*(q^24*z^9+q^24*z^8-q^23*z^8-q^23*z^7+q^22*z^8+q^21*z^9+q^22*z^7+q^20*z^9-q^21*z^7-q^21*z^6+q^19*z^8-4*q^19*z^7-3*q^19*z^6-2*q^18*z^7-q^17*z^8+2*q^17*z^7+q^18*z^5-2*q^17*z^6-2*q^16*z^7-q^17*z^5+3*q^16*z^6-2*q^15*z^7+q^17*z^4+2*q^16*z^5+4*q^15*z^6+2*q^16*z^4+q^15*z^5-5*q^14*z^6-q^13*z^7+2*q^15*z^4+9*q^14*z^5-q^13*z^6-q^12*z^7+q^15*z^3+q^14*z^4+8*q^13*z^5+q^14*z^3-3*q^13*z^4-2*q^12*z^5-6*q^11*z^6+q^12*z^4+3*q^11*z^5-3*q^10*z^6-2*q^12*z^3-q^11*z^4+6*q^10*z^5+2*q^9*z^6-3*q^11*z^3+2*q^10*z^4-2*q^9*z^5+q^8*z^6-q^10*z^3+11*q^9*z^4-q^10*z^2-3*q^9*z^3+6*q^8*z^4+q^7*z^5-q^9*z^2-4*q^8*z^3-4*q^7*z^4-q^6*z^5-2*q^8*z^2-7*q^7*z^3-6*q^6*z^4-q^5*z^5-6*q^7*z^2-8*q^6*z^3-q^5*z^4-5*q^6*z^2-4*q^5*z^3+q^4*z^4+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^2
-R1(1,1,3,0)/q^3/z*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-9*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-9*q^25*z^10-2*q^26*z^8-10*q^25*z^9-15*q^24*z^10-q^25*z^8+5*q^24*z^9-16*q^23*z^10+6*q^25*z^7+18*q^24*z^8+26*q^23*z^9-7*q^22*z^10+15*q^24*z^7+32*q^23*z^8+14*q^22*z^9-q^21*z^10+8*q^23*z^7+57*q^22*z^8+8*q^21*z^9-2*q^23*z^6-18*q^22*z^7+58*q^21*z^8+18*q^20*z^9-2*q^23*z^5-7*q^22*z^6-55*q^21*z^7+2*q^20*z^8+14*q^19*z^9-5*q^22*z^5-15*q^21*z^6-54*q^20*z^7-q^19*z^8+3*q^18*z^9-4*q^21*z^5-23*q^20*z^6-53*q^19*z^7+31*q^18*z^8+q^20*z^5-28*q^19*z^6-97*q^18*z^7+14*q^17*z^8+7*q^19*z^5-13*q^18*z^6-60*q^17*z^7-12*q^16*z^8+2*q^19*z^4+11*q^18*z^5-17*q^17*z^6+4*q^16*z^7-8*q^15*z^8+5*q^18*z^4+26*q^17*z^5-42*q^16*z^6-13*q^15*z^7-q^14*z^8+8*q^17*z^4+54*q^16*z^5+16*q^15*z^6-24*q^14*z^7+12*q^16*z^4+61*q^15*z^5+85*q^14*z^6+25*q^15*z^4+63*q^14*z^5+51*q^13*z^6+8*q^12*z^7-2*q^15*z^3+38*q^14*z^4+82*q^13*z^5+11*q^12*z^6+2*q^11*z^7-6*q^14*z^3+10*q^13*z^4+47*q^12*z^5+4*q^11*z^6-q^10*z^7-10*q^13*z^3-40*q^12*z^4-29*q^11*z^5+q^10*z^6-q^9*z^7-18*q^12*z^3-71*q^11*z^4-53*q^10*z^5-4*q^9*z^6-37*q^11*z^3-76*q^10*z^4-22*q^9*z^5-3*q^8*z^6+q^11*z^2-32*q^10*z^3-41*q^9*z^4-2*q^8*z^5+6*q^10*z^2+10*q^9*z^3+5*q^8*z^4+3*q^7*z^5+q^6*z^6+14*q^9*z^2+34*q^8*z^3+23*q^7*z^4+2*q^6*z^5+19*q^8*z^2+35*q^7*z^3+18*q^6*z^4+2*q^5*z^5+19*q^7*z^2+22*q^6*z^3+5*q^5*z^4-q^7*z+8*q^6*z^2+2*q^5*z^3-4*q^6*z-4*q^5*z^2-9*q^4*z^3-2*q^3*z^4-6*q^5*z-10*q^4*z^2-5*q^3*z^3-5*q^4*z-8*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2-q^3+2*q*z^2+q^2+2*q*z+z^2+2*q)
+R1(1,1,3,2)/q^2/z^2*(q^22*z^8+q^22*z^7+q^21*z^8-q^21*z^6-q^20*z^7+q^19*z^8-q^20*z^6+2*q^18*z^8+q^17*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-6*q^16*z^6-2*q^15*z^7-3*q^16*z^5-2*q^15*z^6-q^14*z^7+q^16*z^4+2*q^15*z^5-2*q^14*z^6+3*q^15*z^4+9*q^14*z^5-q^13*z^6+q^15*z^3+4*q^14*z^4+12*q^13*z^5-2*q^12*z^6+2*q^14*z^3+q^13*z^4+3*q^12*z^5-6*q^11*z^6+q^13*z^3+q^12*z^4-4*q^10*z^6-q^12*z^3+2*q^11*z^4+3*q^10*z^5+q^9*z^6-3*q^11*z^3+4*q^10*z^4+q^8*z^6-3*q^10*z^3+11*q^9*z^4+q^8*z^5-q^10*z^2-3*q^9*z^3+9*q^8*z^4+q^7*z^5-2*q^9*z^2-4*q^8*z^3-2*q^7*z^4-q^6*z^5-3*q^8*z^2-8*q^7*z^3-7*q^6*z^4-q^5*z^5-6*q^7*z^2-9*q^6*z^3-2*q^5*z^4-6*q^6*z^2-5*q^5*z^3+q^4*z^4-q^5*z^2+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R1(1,1,4,2)*q^3*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-8*q^25*z^10+q^24*z^11+q^26*z^8-9*q^24*z^10-4*q^25*z^8-14*q^24*z^9-14*q^23*z^10-4*q^24*z^8+4*q^23*z^9-13*q^22*z^10+7*q^24*z^7+20*q^23*z^8+21*q^22*z^9-5*q^21*z^10+17*q^23*z^7+32*q^22*z^8+9*q^21*z^9-q^20*z^10+8*q^22*z^7+58*q^21*z^8+4*q^20*z^9-2*q^22*z^6-19*q^21*z^7+50*q^20*z^8+10*q^19*z^9-2*q^22*z^5-7*q^21*z^6-58*q^20*z^7+5*q^19*z^8+6*q^18*z^9-5*q^21*z^5-12*q^20*z^6-41*q^19*z^7+15*q^18*z^8+q^17*z^9-4*q^20*z^5-13*q^19*z^6-37*q^18*z^7+35*q^17*z^8+q^19*z^5-25*q^18*z^6-67*q^17*z^7+16*q^16*z^8+6*q^18*z^5-23*q^17*z^6-29*q^16*z^7-3*q^15*z^8+q^18*z^4+7*q^17*z^5-49*q^16*z^6-2*q^15*z^7-3*q^14*z^8+2*q^17*z^4+18*q^16*z^5-65*q^15*z^6-12*q^14*z^7-q^13*z^8+6*q^16*z^4+44*q^15*z^5-3*q^14*z^6-3*q^13*z^7+13*q^15*z^4+44*q^14*z^5+38*q^13*z^6+6*q^12*z^7+29*q^14*z^4+57*q^13*z^5+31*q^12*z^6+q^11*z^7-q^14*z^3+43*q^13*z^4+69*q^12*z^5+21*q^11*z^6-4*q^13*z^3+21*q^12*z^4+16*q^11*z^5-3*q^10*z^6-q^9*z^7-6*q^12*z^3-16*q^11*z^4-24*q^10*z^5-9*q^9*z^6-q^8*z^7-12*q^11*z^3-51*q^10*z^4-15*q^9*z^5-q^8*z^6-23*q^10*z^3-49*q^9*z^4-8*q^9*z^3+4*q^9*z^2+17*q^8*z^3+23*q^7*z^4+12*q^8*z^2+15*q^7*z^3+12*q^6*z^4+14*q^7*z^2+q^6*z^3-2*q^5*z^4+4*q^6*z^2-5*q^5*z^3-q^4*z^4-3*q^5*z^2-4*q^4*z^3+q^3*z^4+2*q^4*z^2+q^3*z^3+2*q^4*z+5*q^3*z^2+3*q^2*z^3+3*q^3*z+q^2*z^2+q*z^3-q*z^2-q^2-z^2-q)/z
-R1(1,2,-1,1)*q^2*z*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-2*q*z-q-z)
-R1(1,2,1,0)/q^4/z*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+3*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-16*q^9*z^4+2*q^10*z^2+8*q^9*z^3-5*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+10*q^7*z^4+2*q^6*z^5+6*q^8*z^2+12*q^7*z^3+8*q^6*z^4+q^5*z^5+11*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+4*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
+R1(1,2,1,1)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+23*q^24*z^10-7*q^23*z^11+15*q^25*z^8+32*q^24*z^9+13*q^23*z^10-q^22*z^11+8*q^24*z^8+57*q^23*z^9+6*q^22*z^10-2*q^24*z^7-19*q^23*z^8+56*q^22*z^9+14*q^21*z^10-2*q^24*z^6-9*q^23*z^7-53*q^22*z^8+9*q^21*z^9+12*q^20*z^10-5*q^23*z^6-13*q^22*z^7-49*q^21*z^8+4*q^20*z^9+3*q^19*z^10-2*q^22*z^6-21*q^21*z^7-50*q^20*z^8+32*q^19*z^9+2*q^21*z^6-29*q^20*z^7-82*q^19*z^8+18*q^18*z^9+6*q^20*z^6-19*q^19*z^7-57*q^18*z^8-7*q^17*z^9+q^20*z^5+8*q^19*z^6-33*q^18*z^7-7*q^17*z^8-7*q^16*z^9+4*q^19*z^5+23*q^18*z^6-49*q^17*z^7-11*q^16*z^8-q^15*z^9+15*q^18*z^5+50*q^17*z^6+5*q^16*z^7-19*q^15*z^8+19*q^17*z^5+56*q^16*z^6+64*q^15*z^7-4*q^14*z^8-2*q^17*z^4+25*q^16*z^5+83*q^15*z^6+52*q^14*z^7+5*q^13*z^8-5*q^16*z^4+34*q^15*z^5+97*q^14*z^6+11*q^13*z^7+2*q^12*z^8-2*q^16*z^3-7*q^15*z^4-q^14*z^5+45*q^13*z^6-4*q^12*z^7-q^11*z^8-3*q^15*z^3-5*q^14*z^4-40*q^13*z^5-10*q^12*z^6-3*q^11*z^7-q^10*z^8-q^14*z^3-19*q^13*z^4-59*q^12*z^5-22*q^11*z^6-2*q^10*z^7+q^13*z^3-40*q^12*z^4-62*q^11*z^5-15*q^10*z^6-2*q^9*z^7+4*q^12*z^3-29*q^11*z^4-30*q^10*z^5-6*q^9*z^6-q^12*z^2+8*q^11*z^3-10*q^10*z^4+8*q^9*z^5-q^8*z^6+16*q^10*z^3-5*q^9*z^4+15*q^8*z^5+q^7*z^6+4*q^10*z^2+18*q^9*z^3+4*q^8*z^4+11*q^7*z^5+q^10*z+q^9*z^2+16*q^8*z^3+16*q^7*z^4+7*q^6*z^5+q^9*z+6*q^8*z^2+23*q^7*z^3+10*q^6*z^4+2*q^5*z^5+14*q^7*z^2+14*q^6*z^3+6*q^6*z^2+2*q^5*z^3-2*q^4*z^4-3*q^5*z^2-6*q^4*z^3-q^3*z^4-4*q^5*z-8*q^4*z^2-7*q^3*z^3-6*q^4*z-5*q^3*z^2-3*q^2*z^3-3*q^3*z+q^2*z^2+q^3+q^2*z+3*q*z^2+2*q^2+q*z+z^2+q)/z/q^4
-R1(1,2,1,2)/z/q^3*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+7*q^23*z^8+56*q^22*z^9+6*q^21*z^10-3*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-4*q^22*z^6-12*q^21*z^7-50*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-50*q^19*z^8+31*q^18*z^9+2*q^20*z^6-30*q^19*z^7-80*q^18*z^8+18*q^17*z^9+q^20*z^5+6*q^19*z^6-22*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+11*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+7*q^18*z^5+28*q^17*z^6-46*q^16*z^7-8*q^15*z^8-q^14*z^9+20*q^17*z^5+44*q^16*z^6-q^15*z^7-18*q^14*z^8-q^17*z^4+20*q^16*z^5+52*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+19*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-q^16*z^3-9*q^15*z^4+29*q^14*z^5+82*q^13*z^6+9*q^12*z^7+2*q^11*z^8-5*q^15*z^3-8*q^14*z^4+14*q^13*z^5+46*q^12*z^6-6*q^11*z^7-q^10*z^8-5*q^14*z^3-5*q^13*z^4-30*q^12*z^5-7*q^11*z^6-3*q^10*z^7-q^9*z^8-q^14*z^2-q^13*z^3-21*q^12*z^4-59*q^11*z^5-32*q^10*z^6-2*q^9*z^7-q^13*z^2+2*q^12*z^3-26*q^11*z^4-47*q^10*z^5-21*q^9*z^6-2*q^8*z^7-29*q^10*z^4-20*q^9*z^5-4*q^8*z^6-q^11*z^2+q^10*z^3-13*q^9*z^4+3*q^8*z^5+14*q^9*z^3+11*q^8*z^4+17*q^7*z^5+q^6*z^6+4*q^9*z^2+6*q^8*z^3+12*q^7*z^4+13*q^6*z^5+3*q^9*z+3*q^8*z^2+14*q^7*z^3+6*q^6*z^4+5*q^5*z^5+3*q^8*z+7*q^7*z^2+16*q^6*z^3+q^5*z^4+q^4*z^5+4*q^6*z^2+q^5*z^3-2*q^4*z^4+q^6*z-3*q^5*z^2-5*q^4*z^3-q^3*z^4-2*q^5*z-6*q^4*z^2-5*q^3*z^3-6*q^4*z-3*q^3*z^2-3*q^2*z^3-2*q^3*z+2*q^2*z^2-q*z^3+q^3+2*q^2*z+3*q*z^2+2*q^2+q*z+z^2+q)
+R1(1,2,1,3)*(q^28*z^11+q^28*z^10-2*q^27*z^10-2*q^27*z^9+q^26*z^10+q^25*z^11+2*q^26*z^9-q^25*z^10+q^24*z^11+q^26*z^8-2*q^25*z^9-2*q^24*z^10-2*q^25*z^8-q^23*z^10-5*q^23*z^9-q^22*z^10+q^24*z^7-q^23*z^8-2*q^22*z^9-3*q^21*z^10+2*q^23*z^7+7*q^22*z^8+4*q^21*z^9-2*q^20*z^10+3*q^22*z^7+2*q^21*z^8-q^19*z^10-q^22*z^6-2*q^21*z^7+7*q^20*z^8-2*q^19*z^9+2*q^20*z^7+20*q^19*z^8+2*q^18*z^9+3*q^20*z^6-3*q^19*z^7+8*q^18*z^8+4*q^17*z^9-q^20*z^5+3*q^19*z^6+2*q^18*z^7+2*q^17*z^8+3*q^16*z^9-q^19*z^5-5*q^18*z^6+2*q^17*z^7+5*q^16*z^8+q^15*z^9-5*q^18*z^5-23*q^17*z^6-19*q^16*z^7+5*q^15*z^8-q^18*z^4-3*q^17*z^5-21*q^16*z^6-22*q^15*z^7-q^14*z^8-q^17*z^4-15*q^15*z^6-7*q^14*z^7-3*q^13*z^8+q^16*z^4+5*q^15*z^5-13*q^14*z^6-2*q^12*z^8+q^16*z^3+5*q^15*z^4+12*q^14*z^5-4*q^13*z^6-4*q^12*z^7+q^15*z^3+5*q^14*z^4+5*q^13*z^5+10*q^12*z^6-9*q^11*z^7+10*q^13*z^4+13*q^12*z^5+19*q^11*z^6-4*q^10*z^7+15*q^12*z^4+21*q^11*z^5+12*q^10*z^6+2*q^9*z^7+14*q^11*z^4+19*q^10*z^5-2*q^9*z^6+q^8*z^7+2*q^11*z^3+11*q^10*z^4+19*q^9*z^5-q^11*z^2-q^9*z^4+q^7*z^6-q^10*z^2-4*q^9*z^3-11*q^8*z^4-14*q^7*z^5-q^6*z^6-2*q^9*z^2-18*q^8*z^3-18*q^7*z^4-12*q^6*z^5-q^5*z^6-6*q^8*z^2-21*q^7*z^3-15*q^6*z^4-q^5*z^5-5*q^7*z^2-15*q^6*z^3-5*q^5*z^4+q^4*z^5-3*q^6*z^2+2*q^5*z^3+4*q^4*z^4+q^3*z^5+q^6*z+6*q^5*z^2+11*q^4*z^3+4*q^3*z^4+3*q^5*z+9*q^4*z^2+8*q^3*z^3+2*q^2*z^4+4*q^4*z+5*q^3*z^2+q^2*z^3-2*q^2*z^2-2*q*z^3-q^3-2*q^2*z-2*q*z^2-z^3-q^2-q*z)/z/q
+R1(1,2,2,2)/q^4/z^2*(q^32*z^12+q^32*z^11-2*q^31*z^11-2*q^31*z^10+q^29*z^12+q^30*z^10-q^29*z^11+q^28*z^12+q^30*z^9-q^28*z^11+2*q^28*z^10-3*q^27*z^10-q^26*z^11-4*q^27*z^9-3*q^26*z^10-2*q^25*z^11+q^26*z^9+4*q^25*z^10+q^24*z^11+3*q^26*z^8+5*q^25*z^9+2*q^23*z^11+4*q^25*z^8+5*q^24*z^9-4*q^23*z^10+q^22*z^11+q^25*z^7-3*q^24*z^8+10*q^23*z^9-2*q^22*z^10-q^24*z^7-10*q^23*z^8-5*q^22*z^9-3*q^21*z^10-q^24*z^6-11*q^22*z^8-6*q^21*z^9-6*q^20*z^10-q^23*z^6-q^22*z^7+8*q^21*z^8+9*q^20*z^9-4*q^19*z^10+3*q^21*z^7+13*q^20*z^8+9*q^19*z^9-q^18*z^10+6*q^21*z^6-3*q^20*z^7+18*q^19*z^8-2*q^18*z^9+3*q^20*z^6-5*q^19*z^7+36*q^18*z^8+q^17*z^9-q^20*z^5+5*q^19*z^6-19*q^18*z^7+26*q^17*z^8+4*q^16*z^9-2*q^19*z^5-6*q^18*z^6-26*q^17*z^7+13*q^16*z^8+2*q^15*z^9-q^19*z^4-3*q^18*z^5-13*q^17*z^6-2*q^16*z^7+19*q^15*z^8-q^18*z^4+3*q^17*z^5-29*q^16*z^6-5*q^15*z^7+13*q^14*z^8-2*q^17*z^4+6*q^16*z^5-46*q^15*z^6-12*q^14*z^7-2*q^16*z^4+11*q^15*z^5-37*q^14*z^6+3*q^13*z^7-3*q^12*z^8-11*q^14*z^5-37*q^13*z^6+7*q^12*z^7-q^11*z^8-q^15*z^3+6*q^14*z^4-13*q^13*z^5-17*q^12*z^6-q^11*z^7-q^10*z^8-q^14*z^3+23*q^13*z^4+12*q^12*z^5+27*q^11*z^6+3*q^10*z^7+26*q^12*z^4+15*q^11*z^5+24*q^10*z^6+q^9*z^7+6*q^12*z^3+39*q^11*z^4+18*q^10*z^5+10*q^9*z^6+q^8*z^7+15*q^11*z^3+28*q^10*z^4+17*q^9*z^5+13*q^10*z^3+8*q^9*z^4+4*q^8*z^5+q^10*z^2+11*q^9*z^3-11*q^8*z^4-10*q^7*z^5-q^6*z^6+2*q^9*z^2+2*q^8*z^3-8*q^7*z^4-6*q^6*z^5+2*q^8*z^2-2*q^7*z^3+q^6*z^4-2*q^5*z^5+3*q^7*z^2+2*q^6*z^3+q^5*z^4+6*q^6*z^2+4*q^5*z^3+q^6*z+q^5*z^2+q^4*z^3-3*q^4*z^2-q^3*z^3-q^4*z-3*q^3*z^2-q^2*z^3-2*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
+R1(1,2,3,0)/q^3/z*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-9*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-9*q^25*z^10-2*q^26*z^8-10*q^25*z^9-15*q^24*z^10-q^25*z^8+5*q^24*z^9-16*q^23*z^10+6*q^25*z^7+18*q^24*z^8+26*q^23*z^9-7*q^22*z^10+15*q^24*z^7+32*q^23*z^8+14*q^22*z^9-q^21*z^10+8*q^23*z^7+57*q^22*z^8+8*q^21*z^9-2*q^23*z^6-18*q^22*z^7+58*q^21*z^8+18*q^20*z^9-2*q^23*z^5-7*q^22*z^6-55*q^21*z^7+2*q^20*z^8+14*q^19*z^9-5*q^22*z^5-15*q^21*z^6-54*q^20*z^7-q^19*z^8+3*q^18*z^9-4*q^21*z^5-23*q^20*z^6-53*q^19*z^7+31*q^18*z^8+q^20*z^5-28*q^19*z^6-97*q^18*z^7+14*q^17*z^8+7*q^19*z^5-13*q^18*z^6-60*q^17*z^7-12*q^16*z^8+2*q^19*z^4+11*q^18*z^5-17*q^17*z^6+4*q^16*z^7-8*q^15*z^8+5*q^18*z^4+26*q^17*z^5-42*q^16*z^6-13*q^15*z^7-q^14*z^8+8*q^17*z^4+54*q^16*z^5+16*q^15*z^6-24*q^14*z^7+12*q^16*z^4+61*q^15*z^5+85*q^14*z^6+25*q^15*z^4+63*q^14*z^5+51*q^13*z^6+8*q^12*z^7-2*q^15*z^3+38*q^14*z^4+82*q^13*z^5+11*q^12*z^6+2*q^11*z^7-6*q^14*z^3+10*q^13*z^4+47*q^12*z^5+4*q^11*z^6-q^10*z^7-10*q^13*z^3-40*q^12*z^4-29*q^11*z^5+q^10*z^6-q^9*z^7-18*q^12*z^3-71*q^11*z^4-53*q^10*z^5-4*q^9*z^6-37*q^11*z^3-76*q^10*z^4-22*q^9*z^5-3*q^8*z^6+q^11*z^2-32*q^10*z^3-41*q^9*z^4-2*q^8*z^5+6*q^10*z^2+10*q^9*z^3+5*q^8*z^4+3*q^7*z^5+q^6*z^6+14*q^9*z^2+34*q^8*z^3+23*q^7*z^4+2*q^6*z^5+19*q^8*z^2+35*q^7*z^3+18*q^6*z^4+2*q^5*z^5+19*q^7*z^2+22*q^6*z^3+5*q^5*z^4-q^7*z+8*q^6*z^2+2*q^5*z^3-4*q^6*z-4*q^5*z^2-9*q^4*z^3-2*q^3*z^4-6*q^5*z-10*q^4*z^2-5*q^3*z^3-5*q^4*z-8*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2-q^3+2*q*z^2+q^2+2*q*z+z^2+2*q)
+R1(1,2,3,1)*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-9*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-9*q^25*z^10-2*q^26*z^8-10*q^25*z^9-15*q^24*z^10-q^25*z^8+5*q^24*z^9-16*q^23*z^10+6*q^25*z^7+18*q^24*z^8+26*q^23*z^9-7*q^22*z^10+15*q^24*z^7+32*q^23*z^8+14*q^22*z^9-q^21*z^10+8*q^23*z^7+57*q^22*z^8+8*q^21*z^9-2*q^23*z^6-19*q^22*z^7+58*q^21*z^8+18*q^20*z^9-2*q^23*z^5-7*q^22*z^6-55*q^21*z^7+2*q^20*z^8+14*q^19*z^9-5*q^22*z^5-14*q^21*z^6-54*q^20*z^7-q^19*z^8+3*q^18*z^9-4*q^21*z^5-23*q^20*z^6-54*q^19*z^7+31*q^18*z^8+q^20*z^5-28*q^19*z^6-98*q^18*z^7+14*q^17*z^8+7*q^19*z^5-13*q^18*z^6-60*q^17*z^7-12*q^16*z^8+2*q^19*z^4+11*q^18*z^5-16*q^17*z^6+4*q^16*z^7-8*q^15*z^8+5*q^18*z^4+30*q^17*z^5-41*q^16*z^6-13*q^15*z^7-q^14*z^8+8*q^17*z^4+56*q^16*z^5+15*q^15*z^6-24*q^14*z^7+11*q^16*z^4+59*q^15*z^5+85*q^14*z^6+23*q^15*z^4+63*q^14*z^5+53*q^13*z^6+8*q^12*z^7-3*q^15*z^3+37*q^14*z^4+82*q^13*z^5+12*q^12*z^6+2*q^11*z^7-7*q^14*z^3+12*q^13*z^4+47*q^12*z^5+4*q^11*z^6-q^10*z^7-10*q^13*z^3-41*q^12*z^4-29*q^11*z^5+q^10*z^6-q^9*z^7-19*q^12*z^3-73*q^11*z^4-53*q^10*z^5-4*q^9*z^6-38*q^11*z^3-77*q^10*z^4-22*q^9*z^5-3*q^8*z^6-33*q^10*z^3-41*q^9*z^4-2*q^8*z^5+5*q^10*z^2+12*q^9*z^3+5*q^8*z^4+3*q^7*z^5+q^6*z^6+15*q^9*z^2+35*q^8*z^3+23*q^7*z^4+2*q^6*z^5+q^9*z+18*q^8*z^2+35*q^7*z^3+18*q^6*z^4+2*q^5*z^5+q^8*z+19*q^7*z^2+22*q^6*z^3+5*q^5*z^4-q^7*z+8*q^6*z^2+2*q^5*z^3-4*q^6*z-4*q^5*z^2-9*q^4*z^3-2*q^3*z^4-6*q^5*z-10*q^4*z^2-5*q^3*z^3-5*q^4*z-8*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2-q^3+2*q*z^2+q^2+2*q*z+z^2+2*q)/q^2/z
+R1(1,2,3,2)*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-8*q^28*z^10-16*q^27*z^11+q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+20*q^27*z^9+30*q^26*z^10-10*q^25*z^11+15*q^27*z^8+30*q^26*z^9+19*q^25*z^10-2*q^24*z^11+6*q^26*z^8+59*q^25*z^9+13*q^24*z^10-3*q^26*z^7-15*q^25*z^8+67*q^24*z^9+26*q^23*z^10-2*q^26*z^6-7*q^25*z^7-53*q^24*z^8+4*q^23*z^9+23*q^22*z^10-5*q^25*z^6-18*q^24*z^7-61*q^23*z^8-11*q^22*z^9+8*q^21*z^10-4*q^24*z^6-31*q^23*z^7-72*q^22*z^8+25*q^21*z^9+q^20*z^10-39*q^22*z^7-135*q^21*z^8+13*q^20*z^9+4*q^22*z^6-9*q^21*z^7-97*q^20*z^8-17*q^19*z^9+3*q^22*z^5+13*q^21*z^6+8*q^20*z^7-9*q^19*z^8-14*q^18*z^9+8*q^21*z^5+35*q^20*z^6-26*q^19*z^7-20*q^18*z^8-3*q^17*z^9+12*q^20*z^5+69*q^19*z^6+35*q^18*z^7-45*q^17*z^8+q^20*z^4+10*q^19*z^5+85*q^18*z^6+121*q^17*z^7-16*q^16*z^8+q^19*z^4+22*q^18*z^5+91*q^17*z^6+76*q^16*z^7+8*q^15*z^8-q^18*z^4+42*q^17*z^5+125*q^16*z^6+13*q^15*z^7+6*q^14*z^8-6*q^17*z^4+12*q^16*z^5+97*q^15*z^6+6*q^14*z^7+q^17*z^3-13*q^16*z^4-57*q^15*z^5-14*q^14*z^6+4*q^13*z^7-q^12*z^8+q^16*z^3-33*q^15*z^4-92*q^14*z^5-71*q^13*z^6-3*q^12*z^7-q^15*z^3-63*q^14*z^4-109*q^13*z^5-49*q^12*z^6-4*q^11*z^7-2*q^14*z^3-66*q^13*z^4-92*q^12*z^5-18*q^11*z^6-q^10*z^7+3*q^13*z^3-21*q^12*z^4-26*q^11*z^5+4*q^10*z^6+q^9*z^7+q^13*z^2+10*q^12*z^3+23*q^11*z^4+25*q^10*z^5+7*q^9*z^6+q^8*z^7+q^12*z^2+19*q^11*z^3+56*q^10*z^4+26*q^9*z^5+2*q^8*z^6+36*q^10*z^3+53*q^9*z^4+10*q^8*z^5+q^7*z^6+q^10*z^2+27*q^9*z^3+14*q^8*z^4+2*q^7*z^5-2*q^9*z^2-12*q^7*z^4-9*q^8*z^2-10*q^7*z^3-11*q^6*z^4-q^8*z-13*q^7*z^2-5*q^6*z^3-3*q^5*z^4-3*q^7*z-9*q^6*z^2-4*q^5*z^3-q^4*z^4-3*q^6*z-3*q^5*z^2-2*q^4*z^3-q^3*z^4-2*q^5*z-3*q^4*z^2-q^3*z^3-2*q^4*z-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/q^2/z
-R1(1,2,4,0)*q^2*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-43*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-73*q^17*z^7+17*q^16*z^8+6*q^18*z^5-20*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-40*q^16*z^6-4*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-57*q^15*z^6-10*q^14*z^7-q^13*z^8+7*q^16*z^4+45*q^15*z^5-3*q^14*z^6-10*q^13*z^7+13*q^15*z^4+51*q^14*z^5+50*q^13*z^6+q^12*z^7+28*q^14*z^4+67*q^13*z^5+42*q^12*z^6+3*q^11*z^7-q^14*z^3+42*q^13*z^4+73*q^12*z^5+14*q^11*z^6+q^10*z^7-4*q^13*z^3+16*q^12*z^4+28*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-24*q^11*z^4-15*q^10*z^5-5*q^9*z^6-q^8*z^7-14*q^11*z^3-54*q^10*z^4-24*q^9*z^5-q^8*z^6-26*q^10*z^3-46*q^9*z^4-10*q^8*z^5-q^7*z^6+q^10*z^2-16*q^9*z^3-10*q^8*z^4-q^7*z^5+5*q^9*z^2+6*q^8*z^3+12*q^7*z^4+11*q^8*z^2+16*q^7*z^3+11*q^6*z^4+11*q^7*z^2+5*q^6*z^3+3*q^5*z^4+3*q^6*z^2+q^5*z^3+q^4*z^4+q^5*z^2+q^3*z^4+q^3*z^3+q^4*z+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
+R1(1,2,4,1)/z*q^2*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-42*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-73*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-40*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-57*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+45*q^15*z^5-3*q^14*z^6-10*q^13*z^7+13*q^15*z^4+51*q^14*z^5+49*q^13*z^6+q^12*z^7+28*q^14*z^4+63*q^13*z^5+41*q^12*z^6+3*q^11*z^7-q^14*z^3+42*q^13*z^4+71*q^12*z^5+15*q^11*z^6+q^10*z^7-4*q^13*z^3+17*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-22*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-53*q^10*z^4-24*q^9*z^5-2*q^8*z^6-25*q^10*z^3-48*q^9*z^4-10*q^8*z^5-q^7*z^6+q^10*z^2-16*q^9*z^3-9*q^8*z^4-q^7*z^5+5*q^9*z^2+7*q^8*z^3+14*q^7*z^4+11*q^8*z^2+17*q^7*z^3+12*q^6*z^4+12*q^7*z^2+6*q^6*z^3+3*q^5*z^4+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R1(1,2,4,3)*q^14*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)*z^2
-R1(1,3,0,1)*(q^31*z^13+q^31*z^12-2*q^30*z^12-2*q^30*z^11+q^28*z^13+q^29*z^11-q^28*z^12+q^27*z^13+q^29*z^10-2*q^27*z^12+q^27*z^11-q^26*z^12-3*q^26*z^11-2*q^25*z^12-3*q^26*z^10-2*q^25*z^11-3*q^24*z^12+4*q^25*z^10+6*q^24*z^11-q^23*z^12+4*q^25*z^9+5*q^24*z^10+2*q^23*z^11+2*q^24*z^9+7*q^23*z^10-q^22*z^11-q^23*z^9+14*q^22*z^10+2*q^21*z^11-q^23*z^8-11*q^22*z^9+q^21*z^10+2*q^20*z^11-q^23*z^7-4*q^22*z^8-10*q^21*z^9-2*q^20*z^10-2*q^22*z^7-q^21*z^8-q^20*z^9+8*q^19*z^10+q^21*z^7-5*q^20*z^8-12*q^19*z^9+5*q^18*z^10+q^21*z^6+2*q^20*z^7-7*q^19*z^8-13*q^18*z^9-2*q^17*z^10+q^20*z^6+q^19*z^7-8*q^18*z^8+2*q^17*z^9-q^16*z^10+q^18*z^7-14*q^17*z^8+q^18*z^6+11*q^17*z^7-6*q^16*z^8-2*q^15*z^9+10*q^17*z^6+12*q^16*z^7+7*q^15*z^8+q^14*z^9+3*q^17*z^5+10*q^16*z^6+10*q^15*z^7+10*q^14*z^8+q^13*z^9+2*q^16*z^5+9*q^15*z^6+14*q^14*z^7+2*q^13*z^8-q^16*z^4-5*q^15*z^5+9*q^14*z^6+7*q^13*z^7-2*q^12*z^8-4*q^15*z^4-13*q^14*z^5-2*q^13*z^6-2*q^12*z^7-2*q^11*z^8-q^15*z^3-5*q^14*z^4-13*q^13*z^5-6*q^12*z^6-3*q^11*z^7-2*q^14*z^3-q^13*z^4-8*q^12*z^5+q^11*z^6-2*q^10*z^7-q^13*z^3-2*q^12*z^4-6*q^11*z^5+6*q^10*z^6+q^12*z^3-3*q^11*z^4-4*q^10*z^5+2*q^9*z^6+2*q^11*z^3-5*q^10*z^4+3*q^9*z^5+2*q^10*z^3-12*q^9*z^4-q^8*z^5+q^10*z^2+4*q^9*z^3-11*q^8*z^4-q^7*z^5+3*q^9*z^2+6*q^8*z^3+q^7*z^4+q^6*z^5+5*q^8*z^2+10*q^7*z^3+7*q^6*z^4+q^5*z^5+7*q^7*z^2+9*q^6*z^3+2*q^5*z^4+6*q^6*z^2+5*q^5*z^3-q^4*z^4+q^5*z^2-q^3*z^4-q^5*z-4*q^4*z^2-3*q^3*z^3-2*q^4*z-4*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^5/z^2
-R1(1,3,0,3)/q^3/z*(2*q^35*z^13+2*q^35*z^12+3*q^34*z^13-q^34*z^12+q^33*z^13-4*q^34*z^11-5*q^33*z^12+2*q^32*z^13-4*q^33*z^11-4*q^32*z^12+5*q^31*z^13+2*q^33*z^10+q^32*z^11-8*q^31*z^12+4*q^30*z^13+3*q^32*z^10+2*q^31*z^11-10*q^30*z^12+q^29*z^13+q^31*z^10-2*q^30*z^11-9*q^29*z^12-4*q^30*z^10-10*q^29*z^11-14*q^28*z^12+4*q^28*z^11-15*q^27*z^12+7*q^29*z^9+18*q^28*z^10+23*q^27*z^11-7*q^26*z^12+15*q^28*z^9+32*q^27*z^10+13*q^26*z^11-q^25*z^12+8*q^27*z^9+56*q^26*z^10+6*q^25*z^11-2*q^27*z^8-20*q^26*z^9+56*q^25*z^10+14*q^24*z^11-2*q^27*z^7-9*q^26*z^8-51*q^25*z^9+9*q^24*z^10+12*q^23*z^11-5*q^26*z^7-11*q^25*z^8-49*q^24*z^9+3*q^23*z^10+3*q^22*z^11-2*q^25*z^7-22*q^24*z^8-48*q^23*z^9+31*q^22*z^10+q^24*z^7-28*q^23*z^8-80*q^22*z^9+18*q^21*z^10+6*q^23*z^7-22*q^22*z^8-56*q^21*z^9-7*q^20*z^10+q^23*z^6+6*q^22*z^7-30*q^21*z^8-4*q^20*z^9-7*q^19*z^10+4*q^22*z^6+27*q^21*z^7-48*q^20*z^8-7*q^19*z^9-q^18*z^10+16*q^21*z^6+45*q^20*z^7-3*q^19*z^8-18*q^18*z^9+15*q^20*z^6+50*q^19*z^7+61*q^18*z^8-4*q^17*z^9-2*q^20*z^5+25*q^19*z^6+71*q^18*z^7+51*q^17*z^8+5*q^16*z^9-5*q^19*z^5+35*q^18*z^6+80*q^17*z^7+6*q^16*z^8+2*q^15*z^9-2*q^19*z^4-7*q^18*z^5+17*q^17*z^6+47*q^16*z^7-7*q^15*z^8-q^14*z^9-2*q^18*z^4-22*q^16*z^6-10*q^15*z^7-3*q^14*z^8-q^13*z^9-18*q^16*z^5-45*q^15*z^6-33*q^14*z^7-2*q^13*z^8+q^16*z^4-34*q^15*z^5-33*q^14*z^6-18*q^13*z^7-2*q^12*z^8+2*q^15*z^4-31*q^14*z^5-16*q^13*z^6-2*q^12*z^7-2*q^15*z^3-6*q^13*z^5+7*q^12*z^6-q^14*z^3+8*q^13*z^4+9*q^12*z^5+24*q^11*z^6+q^10*z^7+3*q^13*z^3-6*q^12*z^4-7*q^11*z^5+15*q^10*z^6+q^13*z^2-q^12*z^3-7*q^11*z^4-6*q^10*z^5+2*q^9*z^6+2*q^12*z^2+3*q^11*z^3-2*q^10*z^4+5*q^9*z^5+2*q^11*z^2+6*q^10*z^3-14*q^9*z^4-2*q^8*z^5+4*q^10*z^2+12*q^9*z^3-2*q^8*z^4-2*q^7*z^5+6*q^9*z^2+10*q^8*z^3+10*q^7*z^4+2*q^6*z^5+6*q^8*z^2+11*q^7*z^3+7*q^6*z^4+q^5*z^5+8*q^7*z^2+13*q^6*z^3-q^7*z+7*q^6*z^2+5*q^5*z^3-q^4*z^4+q^6*z-q^5*z^2-2*q^4*z^3-q^3*z^4-6*q^4*z^2-4*q^3*z^3-4*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
-R1(1,3,1,0)/q^5/z^2*(q^22*z^8+q^22*z^7+q^21*z^8-q^21*z^6-q^20*z^7+q^19*z^8-q^20*z^6+2*q^18*z^8+q^17*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-6*q^16*z^6-2*q^15*z^7-3*q^16*z^5-2*q^15*z^6-q^14*z^7+q^16*z^4+2*q^15*z^5-2*q^14*z^6+3*q^15*z^4+9*q^14*z^5-q^13*z^6+q^15*z^3+4*q^14*z^4+12*q^13*z^5-2*q^12*z^6+2*q^14*z^3+q^13*z^4+3*q^12*z^5-6*q^11*z^6+q^13*z^3+q^12*z^4-4*q^10*z^6-q^12*z^3+2*q^11*z^4+3*q^10*z^5+q^9*z^6-3*q^11*z^3+4*q^10*z^4+q^8*z^6-3*q^10*z^3+11*q^9*z^4+q^8*z^5-q^10*z^2-3*q^9*z^3+9*q^8*z^4+q^7*z^5-2*q^9*z^2-4*q^8*z^3-2*q^7*z^4-q^6*z^5-3*q^8*z^2-8*q^7*z^3-7*q^6*z^4-q^5*z^5-6*q^7*z^2-9*q^6*z^3-2*q^5*z^4-6*q^6*z^2-5*q^5*z^3+q^4*z^4-q^5*z^2+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
-R1(1,3,1,3)*(2*q^34*z^12+2*q^34*z^11+5*q^33*z^12+q^33*z^11+4*q^32*z^12-4*q^33*z^10-6*q^32*z^11+q^31*z^12-8*q^32*z^10-11*q^31*z^11+4*q^30*z^12+2*q^32*z^9-3*q^31*z^10-11*q^30*z^11+8*q^29*z^12+5*q^31*z^9+7*q^30*z^10-12*q^29*z^11+3*q^28*z^12+4*q^30*z^9+5*q^29*z^10-15*q^28*z^11-4*q^27*z^12-5*q^29*z^9-15*q^28*z^10-15*q^27*z^11-4*q^26*z^12-9*q^28*z^9-7*q^27*z^10-18*q^26*z^11-q^25*z^12+7*q^28*z^8+19*q^27*z^9+29*q^26*z^10-12*q^25*z^11+23*q^27*z^8+53*q^26*z^9+44*q^25*z^10+6*q^24*z^11+21*q^26*z^8+87*q^25*z^9+15*q^24*z^10+14*q^23*z^11-2*q^26*z^7-18*q^25*z^8+90*q^24*z^9-3*q^23*z^10+7*q^22*z^11-2*q^26*z^6-7*q^25*z^7-87*q^24*z^8+28*q^23*z^9+11*q^22*z^10+q^21*z^11-7*q^25*z^6-19*q^24*z^7-101*q^23*z^8-41*q^22*z^9+8*q^21*z^10-10*q^24*z^6-27*q^23*z^7-71*q^22*z^8-23*q^21*z^9-11*q^20*z^10-q^23*z^6-44*q^22*z^7-72*q^21*z^8+34*q^20*z^9-12*q^19*z^10+11*q^22*z^6-39*q^21*z^7-65*q^20*z^8+6*q^19*z^9-3*q^18*z^10+q^22*z^5+19*q^21*z^6-30*q^20*z^7+q^19*z^8-44*q^18*z^9+4*q^21*z^5+29*q^20*z^6-49*q^19*z^7+69*q^18*z^8-26*q^17*z^9+8*q^20*z^5+56*q^19*z^6-13*q^18*z^7+41*q^17*z^8+6*q^16*z^9+19*q^19*z^5+67*q^18*z^6+88*q^17*z^7-7*q^16*z^8+7*q^15*z^9+34*q^18*z^5+64*q^17*z^6+145*q^16*z^7+9*q^15*z^8+q^14*z^9-q^18*z^4+56*q^17*z^5+89*q^16*z^6+71*q^15*z^7+24*q^14*z^8+q^18*z^3-2*q^17*z^4+47*q^16*z^5+44*q^15*z^6-48*q^14*z^7+5*q^13*z^8+q^17*z^3-3*q^16*z^4-32*q^15*z^5-73*q^14*z^6-65*q^13*z^7-7*q^12*z^8+q^16*z^3-5*q^15*z^4-120*q^14*z^5-123*q^13*z^6-20*q^12*z^7-3*q^11*z^8+3*q^15*z^3-30*q^14*z^4-132*q^13*z^5-81*q^12*z^6-q^11*z^7+q^10*z^8+3*q^14*z^3-35*q^13*z^4-51*q^12*z^5-14*q^11*z^6+q^9*z^8+7*q^13*z^3+24*q^12*z^4+57*q^11*z^5+27*q^10*z^6+2*q^9*z^7-q^13*z^2+19*q^12*z^3+65*q^11*z^4+94*q^10*z^5+23*q^9*z^6+2*q^8*z^7-q^12*z^2+31*q^11*z^3+63*q^10*z^4+54*q^9*z^5+6*q^8*z^6+24*q^10*z^3+33*q^9*z^4+7*q^8*z^5-5*q^10*z^2-6*q^9*z^3-5*q^8*z^4-13*q^7*z^5-q^6*z^6-10*q^9*z^2-18*q^8*z^3-21*q^7*z^4-12*q^6*z^5-2*q^9*z-4*q^8*z^2-29*q^7*z^3-14*q^6*z^4-5*q^5*z^5-2*q^8*z-8*q^7*z^2-20*q^6*z^3-3*q^5*z^4-q^4*z^5-5*q^6*z^2-q^5*z^3+2*q^4*z^4+4*q^5*z^2+3*q^4*z^3+q^3*z^4+3*q^5*z+6*q^4*z^2+4*q^3*z^3+6*q^4*z+3*q^3*z^2+3*q^2*z^3+2*q^3*z-2*q^2*z^2+q*z^3-q^3-2*q^2*z-3*q*z^2-2*q^2-q*z-z^2-q)/q^2/z
+R1(1,3,2,0)*(2*q^33*z^12+2*q^33*z^11+5*q^32*z^12+q^32*z^11+6*q^31*z^12-4*q^32*z^10-4*q^31*z^11+8*q^30*z^12-8*q^31*z^10-8*q^30*z^11+11*q^29*z^12+2*q^31*z^9-7*q^30*z^10-19*q^29*z^11+12*q^28*z^12+5*q^30*z^9-6*q^29*z^10-28*q^28*z^11+12*q^27*z^12+6*q^29*z^9-2*q^28*z^10-31*q^27*z^11+10*q^26*z^12+4*q^28*z^9-8*q^27*z^10-42*q^26*z^11+5*q^25*z^12-5*q^26*z^10-50*q^25*z^11+q^24*z^12+6*q^27*z^8+16*q^26*z^9+19*q^25*z^10-46*q^24*z^11+23*q^26*z^8+46*q^25*z^9+32*q^24*z^10-37*q^23*z^11+29*q^25*z^8+107*q^24*z^9+48*q^23*z^10-23*q^22*z^11-3*q^25*z^7+12*q^24*z^8+169*q^23*z^9+62*q^22*z^10-8*q^21*z^11-2*q^25*z^6-9*q^24*z^7-49*q^23*z^8+149*q^22*z^9+50*q^21*z^10-q^20*z^11-7*q^24*z^6-24*q^23*z^7-118*q^22*z^8+116*q^21*z^9+36*q^20*z^10-11*q^23*z^6-47*q^22*z^7-175*q^21*z^8+100*q^20*z^9+29*q^19*z^10-10*q^22*z^6-74*q^21*z^7-257*q^20*z^8+59*q^19*z^9+15*q^18*z^10-3*q^21*z^6-80*q^20*z^7-251*q^19*z^8+38*q^18*z^9+3*q^17*z^10+2*q^21*z^5+13*q^20*z^6-84*q^19*z^7-180*q^18*z^8+32*q^17*z^9+7*q^20*z^5+46*q^19*z^6-128*q^18*z^7-153*q^17*z^8+3*q^16*z^9+15*q^19*z^5+99*q^18*z^6-83*q^17*z^7-100*q^16*z^8-15*q^15*z^9+q^19*z^4+26*q^18*z^5+152*q^17*z^6+20*q^16*z^7-34*q^15*z^8-8*q^14*z^9+q^18*z^4+57*q^17*z^5+190*q^16*z^6+66*q^15*z^7-21*q^14*z^8-q^13*z^9-2*q^17*z^4+95*q^16*z^5+261*q^15*z^6+111*q^14*z^7-15*q^13*z^8-10*q^16*z^4+95*q^15*z^5+271*q^14*z^6+128*q^13*z^7+2*q^12*z^8-20*q^15*z^4+37*q^14*z^5+167*q^13*z^6+63*q^12*z^7+5*q^11*z^8-2*q^15*z^3-38*q^14*z^4-39*q^13*z^5+57*q^12*z^6-6*q^11*z^7-3*q^14*z^3-68*q^13*z^4-141*q^12*z^5-25*q^11*z^6-21*q^10*z^7-2*q^9*z^8-94*q^12*z^4-203*q^11*z^5-68*q^10*z^6-9*q^9*z^7-q^8*z^8+6*q^12*z^3-64*q^11*z^4-149*q^10*z^5-54*q^9*z^6-q^8*z^7+q^12*z^2+15*q^11*z^3-25*q^10*z^4-41*q^9*z^5-18*q^8*z^6-q^7*z^7+27*q^10*z^3+21*q^9*z^4+26*q^8*z^5+q^7*z^6-q^10*z^2+55*q^9*z^3+61*q^8*z^4+36*q^7*z^5-2*q^9*z^2+49*q^8*z^3+41*q^7*z^4+26*q^6*z^5+q^9*z-8*q^8*z^2+22*q^7*z^3+q^6*z^4+10*q^5*z^5+q^8*z-7*q^7*z^2+5*q^6*z^3-2*q^5*z^4+4*q^4*z^5-q^7*z-10*q^6*z^2-5*q^5*z^3+2*q^4*z^4+q^3*z^5-2*q^6*z-9*q^5*z^2-3*q^4*z^3+2*q^3*z^4-3*q^5*z-q^4*z^2-2*q^3*z^3+q^2*z^4-3*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/q^3/z
+R1(1,3,2,2)*(2*q^35*z^13+2*q^35*z^12+5*q^34*z^13+q^34*z^12+2*q^33*z^13-4*q^34*z^11-8*q^33*z^12-8*q^33*z^11-8*q^32*z^12+6*q^31*z^13+2*q^33*z^10+q^32*z^11-8*q^31*z^12+7*q^30*z^13+5*q^32*z^10+6*q^31*z^11-14*q^30*z^12+2*q^31*z^10+q^30*z^11-11*q^29*z^12-3*q^28*z^13-4*q^30*z^10-14*q^29*z^11-15*q^28*z^12-q^27*z^13-6*q^29*z^10-4*q^28*z^11-21*q^27*z^12+6*q^29*z^9+22*q^28*z^10+42*q^27*z^11-8*q^26*z^12+22*q^28*z^9+52*q^27*z^10+33*q^26*z^11+6*q^25*z^12+16*q^27*z^9+71*q^26*z^10-q^25*z^11+5*q^24*z^12-2*q^27*z^8-24*q^26*z^9+82*q^25*z^10+13*q^24*z^11+q^23*z^12-2*q^27*z^7-8*q^26*z^8-81*q^25*z^9+q^24*z^10+23*q^23*z^11-7*q^26*z^7-21*q^25*z^8-86*q^24*z^9-44*q^23*z^10+3*q^22*z^11-8*q^25*z^7-30*q^24*z^8-46*q^23*z^9+28*q^22*z^10-6*q^21*z^11+q^24*z^7-37*q^23*z^8-96*q^22*z^9+36*q^21*z^10-2*q^20*z^11+12*q^23*z^7-26*q^22*z^8-94*q^21*z^9-27*q^20*z^10+2*q^23*z^6+14*q^22*z^7-14*q^21*z^8+20*q^20*z^9-32*q^19*z^10+6*q^22*z^6+23*q^21*z^7-54*q^20*z^8+25*q^19*z^9-3*q^18*z^10+9*q^21*z^6+57*q^20*z^7+6*q^19*z^8-27*q^18*z^9+4*q^17*z^10+15*q^20*z^6+83*q^19*z^7+137*q^18*z^8-8*q^17*z^9+q^16*z^10+q^20*z^5+36*q^19*z^6+81*q^18*z^7+116*q^17*z^8+14*q^16*z^9+2*q^19*z^5+60*q^18*z^6+105*q^17*z^7+12*q^16*z^8+6*q^15*z^9+q^19*z^4-q^18*z^5+35*q^17*z^6+55*q^16*z^7-29*q^15*z^8-2*q^14*z^9+2*q^18*z^4-6*q^17*z^5-62*q^16*z^6-61*q^15*z^7-20*q^14*z^8-3*q^13*z^9+q^17*z^4-19*q^16*z^5-119*q^15*z^6-92*q^14*z^7-3*q^13*z^8-q^16*z^4-43*q^15*z^5-108*q^14*z^6-39*q^13*z^7+q^11*z^9-3*q^15*z^4-55*q^14*z^5-40*q^13*z^6-2*q^12*z^7-q^11*z^8-q^15*z^3+2*q^14*z^4+10*q^13*z^5+39*q^12*z^6+3*q^11*z^7+q^10*z^8-2*q^14*z^3+19*q^13*z^4+55*q^12*z^5+53*q^11*z^6+q^10*z^7-2*q^13*z^3+22*q^12*z^4+34*q^11*z^5+19*q^10*z^6+q^9*z^7+18*q^11*z^4+15*q^10*z^5-2*q^9*z^6+6*q^9*z^5+2*q^8*z^6-4*q^10*z^3-16*q^9*z^4-9*q^8*z^5+q^7*z^6-4*q^9*z^3-13*q^8*z^4-5*q^7*z^5-q^6*z^6-q^9*z^2-2*q^8*z^3-3*q^7*z^4+q^8*z^2+3*q^7*z^3-2*q^6*z^4+2*q^7*z^2+4*q^6*z^3-4*q^5*z^4+4*q^5*z^3-q^4*z^4+q^4*z^3-q^5*z-3*q^4*z^2-3*q^3*z^3-2*q^4*z-4*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z^2
-R1(1,3,2,3)*(2*q^35*z^13+2*q^35*z^12+5*q^34*z^13+q^34*z^12+3*q^33*z^13-4*q^34*z^11-7*q^33*z^12+2*q^32*z^13-8*q^33*z^11-7*q^32*z^12+7*q^31*z^13+2*q^33*z^10-9*q^31*z^12+8*q^30*z^13+5*q^32*z^10+3*q^31*z^11-15*q^30*z^12+3*q^29*z^13+q^31*z^10-q^30*z^11-13*q^29*z^12-5*q^30*z^10-15*q^29*z^11-17*q^28*z^12+q^30*z^9-6*q^29*z^10-10*q^28*z^11-23*q^27*z^12+8*q^29*z^9+18*q^28*z^10+25*q^27*z^11-13*q^26*z^12+22*q^28*z^9+47*q^27*z^10+24*q^26*z^11-q^25*z^12+19*q^27*z^9+76*q^26*z^10+q^24*z^12-q^27*z^8-15*q^26*z^9+98*q^25*z^10+7*q^24*z^11-2*q^27*z^7-5*q^26*z^8-68*q^25*z^9+42*q^24*z^10+13*q^23*z^11-7*q^26*z^7-12*q^25*z^8-78*q^24*z^9+q^23*z^10+q^22*z^11-8*q^25*z^7-25*q^24*z^8-40*q^23*z^9+47*q^22*z^10-4*q^21*z^11-2*q^24*z^7-43*q^23*z^8-65*q^22*z^9+54*q^21*z^10-q^20*z^11-q^24*z^6+10*q^23*z^7-56*q^22*z^8-74*q^21*z^9+4*q^20*z^10-q^23*z^6+10*q^22*z^7-68*q^21*z^8+8*q^20*z^9-10*q^19*z^10+2*q^22*z^6+17*q^21*z^7-111*q^20*z^8+30*q^19*z^9+q^18*z^10+9*q^21*z^6+40*q^20*z^7-88*q^19*z^8-5*q^18*z^9+2*q^17*z^10-q^21*z^5+17*q^20*z^6+61*q^19*z^7+27*q^18*z^8+4*q^17*z^9-q^20*z^5+42*q^19*z^6+58*q^18*z^7+68*q^17*z^8+16*q^16*z^9+69*q^18*z^6+63*q^17*z^7+20*q^16*z^8+4*q^15*z^9-2*q^18*z^5+71*q^17*z^6+47*q^16*z^7-13*q^15*z^8-4*q^14*z^9+8*q^16*z^6-11*q^15*z^7-12*q^14*z^8-3*q^13*z^9-q^17*z^4-2*q^16*z^5-48*q^15*z^6-39*q^14*z^7-6*q^13*z^8-q^12*z^9-q^16*z^4-6*q^15*z^5-45*q^14*z^6-8*q^13*z^7-q^15*z^4-18*q^14*z^5-4*q^13*z^6+15*q^12*z^7+q^11*z^8-q^15*z^3+3*q^14*z^4+13*q^13*z^5+38*q^12*z^6+11*q^11*z^7+q^10*z^8-q^14*z^3+18*q^13*z^4+37*q^12*z^5+38*q^11*z^6-q^10*z^7+17*q^12*z^4+8*q^11*z^5+11*q^10*z^6-2*q^9*z^7+2*q^12*z^3+7*q^11*z^4-16*q^10*z^5-8*q^9*z^6-q^8*z^7+2*q^11*z^3-8*q^10*z^4-11*q^9*z^5-5*q^8*z^6-18*q^9*z^4-4*q^8*z^5-q^7*z^6+q^10*z^2+3*q^9*z^3-8*q^8*z^4+3*q^7*z^5+q^9*z^2+9*q^8*z^3+8*q^7*z^4+5*q^6*z^5+3*q^8*z^2+12*q^7*z^3+7*q^6*z^4+2*q^5*z^5+6*q^7*z^2+8*q^6*z^3-q^5*z^4+4*q^6*z^2+4*q^5*z^3-2*q^4*z^4-q^3*z^4-q^5*z-4*q^4*z^2-3*q^3*z^3-2*q^4*z-4*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z^2
-R1(1,3,3,0)/q^2/z*(q^17*z^6+q^16*z^6-q^16*z^5+q^15*z^6-q^15*z^5+2*q^14*z^6-q^14*z^5+q^13*z^6-2*q^13*z^5+q^12*z^6-2*q^12*z^5+2*q^11*z^6-3*q^12*z^4-q^11*z^5-3*q^11*z^4+q^10*z^5-2*q^9*z^6+q^11*z^3-3*q^10*z^4-q^8*z^6+2*q^10*z^3-3*q^9*z^4-2*q^8*z^5+q^10*z^2+3*q^9*z^3+4*q^8*z^4+q^7*z^5+2*q^9*z^2+q^8*z^3+3*q^7*z^4+3*q^6*z^5+2*q^8*z^2+5*q^7*z^3+q^5*z^5+2*q^7*z^2+7*q^6*z^3-4*q^5*z^3-q^4*z^4-3*q^5*z^2-5*q^4*z^3-q^3*z^4-2*q^5*z-3*q^4*z^2-q^3*z^3-3*q^4*z-2*q^3*z^2-q^3*z+q^2*z^2+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q)
-R1(1,3,3,1)/z/q^2*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11-q^32*z^12-4*q^33*z^10-7*q^32*z^11-q^31*z^12-4*q^32*z^10-q^31*z^11+4*q^30*z^12+2*q^32*z^9+7*q^31*z^10-2*q^30*z^11+2*q^29*z^12+3*q^31*z^9+3*q^30*z^10-7*q^29*z^11-4*q^28*z^12-5*q^30*z^9-6*q^29*z^10-4*q^27*z^12-7*q^29*z^9-13*q^28*z^10-2*q^27*z^11-q^26*z^12+2*q^29*z^8+2*q^28*z^9-6*q^26*z^11+8*q^28*z^8+23*q^27*z^9+32*q^26*z^10+5*q^25*z^11+14*q^27*z^8+32*q^26*z^9+7*q^25*z^10+12*q^24*z^11-2*q^26*z^8+29*q^25*z^9-23*q^24*z^10+6*q^23*z^11-2*q^26*z^7-32*q^25*z^8+38*q^24*z^9-q^23*z^10+q^22*z^11-2*q^26*z^6-q^25*z^7-42*q^24*z^8-28*q^23*z^9+11*q^22*z^10-5*q^25*z^6-q^24*z^7-14*q^23*z^8-52*q^22*z^9-5*q^21*z^10-2*q^24*z^6-19*q^23*z^7+38*q^22*z^8+23*q^21*z^9-8*q^20*z^10+3*q^23*z^6-39*q^22*z^7-26*q^21*z^8+21*q^20*z^9-2*q^19*z^10-2*q^23*z^5+5*q^22*z^6-41*q^21*z^7-52*q^20*z^8-36*q^19*z^9-2*q^22*z^5-2*q^21*z^6-13*q^20*z^7+61*q^19*z^8-28*q^18*z^9+4*q^21*z^5+3*q^20*z^6-42*q^19*z^7+56*q^18*z^8+2*q^17*z^9+11*q^20*z^5+23*q^19*z^6-19*q^18*z^7-26*q^17*z^8+5*q^16*z^9+13*q^19*z^5+47*q^18*z^6+118*q^17*z^7-19*q^16*z^8+q^15*z^9+2*q^19*z^4+26*q^18*z^5+26*q^17*z^6+92*q^16*z^7+10*q^15*z^8+4*q^18*z^4+44*q^17*z^5+16*q^16*z^6-44*q^15*z^7+4*q^14*z^8+3*q^17*z^4+29*q^16*z^5+35*q^15*z^6-59*q^14*z^7-3*q^13*z^8+q^17*z^3+q^16*z^4-40*q^15*z^5-3*q^14*z^6-8*q^13*z^7-2*q^12*z^8+q^16*z^3+2*q^15*z^4-56*q^14*z^5-55*q^13*z^6+12*q^12*z^7+q^11*z^8-q^15*z^3-7*q^14*z^4-7*q^13*z^5-28*q^12*z^6+5*q^11*z^7+q^10*z^8-5*q^14*z^3-39*q^13*z^4+19*q^12*z^5+5*q^11*z^6-5*q^13*z^3-21*q^12*z^4+5*q^11*z^5+11*q^10*z^6+q^9*z^7-3*q^12*z^3-15*q^11*z^4-15*q^10*z^5+5*q^9*z^6+q^8*z^7-q^12*z^2-19*q^11*z^3-22*q^10*z^4-10*q^9*z^5+q^11*z^2-14*q^10*z^3+4*q^9*z^4-q^8*z^5+q^7*z^6+6*q^10*z^2+13*q^9*z^3+12*q^8*z^4+2*q^7*z^5+q^6*z^6+7*q^9*z^2+19*q^8*z^3+7*q^7*z^4-q^6*z^5-q^9*z+7*q^8*z^2+13*q^7*z^3+5*q^6*z^4-q^8*z+6*q^7*z^2+4*q^6*z^3+q^5*z^4-q^7*z-2*q^5*z^3-q^4*z^4-6*q^6*z-3*q^5*z^2-6*q^4*z^3-2*q^3*z^4-5*q^5*z-6*q^4*z^2-2*q^3*z^3-q^4*z-7*q^3*z^2-q^2*z^3-2*q^3*z-q^2*z^2-q^3+2*q*z^2+q^2+2*q*z+z^2+2*q)
-R1(1,3,3,3)/q*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-8*q^28*z^10-16*q^27*z^11+q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+20*q^27*z^9+30*q^26*z^10-10*q^25*z^11+15*q^27*z^8+30*q^26*z^9+19*q^25*z^10-2*q^24*z^11+6*q^26*z^8+59*q^25*z^9+13*q^24*z^10-3*q^26*z^7-15*q^25*z^8+67*q^24*z^9+26*q^23*z^10-2*q^26*z^6-7*q^25*z^7-53*q^24*z^8+4*q^23*z^9+23*q^22*z^10-5*q^25*z^6-18*q^24*z^7-61*q^23*z^8-11*q^22*z^9+8*q^21*z^10-4*q^24*z^6-31*q^23*z^7-72*q^22*z^8+25*q^21*z^9+q^20*z^10-38*q^22*z^7-135*q^21*z^8+13*q^20*z^9+4*q^22*z^6-8*q^21*z^7-97*q^20*z^8-17*q^19*z^9+3*q^22*z^5+12*q^21*z^6+10*q^20*z^7-9*q^19*z^8-14*q^18*z^9+8*q^21*z^5+34*q^20*z^6-24*q^19*z^7-20*q^18*z^8-3*q^17*z^9+12*q^20*z^5+66*q^19*z^6+36*q^18*z^7-45*q^17*z^8+q^20*z^4+10*q^19*z^5+83*q^18*z^6+123*q^17*z^7-16*q^16*z^8+q^19*z^4+23*q^18*z^5+87*q^17*z^6+79*q^16*z^7+8*q^15*z^8-q^18*z^4+39*q^17*z^5+122*q^16*z^6+13*q^15*z^7+6*q^14*z^8-6*q^17*z^4+11*q^16*z^5+97*q^15*z^6+4*q^14*z^7+q^17*z^3-12*q^16*z^4-62*q^15*z^5-16*q^14*z^6+3*q^13*z^7-q^12*z^8+q^16*z^3-31*q^15*z^4-96*q^14*z^5-75*q^13*z^6-3*q^12*z^7-56*q^14*z^4-102*q^13*z^5-48*q^12*z^6-4*q^11*z^7-63*q^13*z^4-88*q^12*z^5-15*q^11*z^6-q^10*z^7+5*q^13*z^3-10*q^12*z^4-25*q^11*z^5+5*q^10*z^6+q^9*z^7+q^13*z^2+12*q^12*z^3+33*q^11*z^4+26*q^10*z^5+7*q^9*z^6+q^8*z^7+16*q^11*z^3+49*q^10*z^4+25*q^9*z^5+2*q^8*z^6-q^11*z^2+31*q^10*z^3+46*q^9*z^4+9*q^8*z^5+q^7*z^6-3*q^10*z^2+19*q^9*z^3+13*q^8*z^4+2*q^7*z^5-7*q^9*z^2-4*q^8*z^3-12*q^7*z^4-9*q^8*z^2-8*q^7*z^3-11*q^6*z^4-q^8*z-10*q^7*z^2-2*q^6*z^3-3*q^5*z^4-q^7*z-7*q^6*z^2-3*q^5*z^3-q^4*z^4-q^6*z-3*q^5*z^2-2*q^4*z^3-q^3*z^4-2*q^5*z-3*q^4*z^2-q^3*z^3-2*q^4*z-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z
+R1(1,3,4,1)*q^3*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-54*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-18*q^19*z^6-43*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-72*q^17*z^7+17*q^16*z^8+6*q^18*z^5-20*q^17*z^6-42*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-41*q^16*z^6-4*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-57*q^15*z^6-10*q^14*z^7-q^13*z^8+7*q^16*z^4+42*q^15*z^5-2*q^14*z^6-10*q^13*z^7+13*q^15*z^4+49*q^14*z^5+49*q^13*z^6+q^12*z^7+29*q^14*z^4+67*q^13*z^5+41*q^12*z^6+3*q^11*z^7-q^14*z^3+43*q^13*z^4+74*q^12*z^5+15*q^11*z^6+q^10*z^7-3*q^13*z^3+17*q^12*z^4+29*q^11*z^5-5*q^10*z^6-q^9*z^7-6*q^12*z^3-23*q^11*z^4-16*q^10*z^5-7*q^9*z^6-q^8*z^7-14*q^11*z^3-54*q^10*z^4-24*q^9*z^5-2*q^8*z^6-26*q^10*z^3-48*q^9*z^4-10*q^8*z^5-q^7*z^6+q^10*z^2-16*q^9*z^3-9*q^8*z^4-q^7*z^5+5*q^9*z^2+7*q^8*z^3+14*q^7*z^4+11*q^8*z^2+17*q^7*z^3+12*q^6*z^4+12*q^7*z^2+6*q^6*z^3+3*q^5*z^4+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
-R1(1,3,4,2)*q^3/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+52*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-56*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-44*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-16*q^19*z^6-42*q^18*z^7+32*q^17*z^8+q^19*z^5-27*q^18*z^6-74*q^17*z^7+16*q^16*z^8+6*q^18*z^5-21*q^17*z^6-42*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-39*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-53*q^15*z^6-10*q^14*z^7-q^13*z^8+7*q^16*z^4+48*q^15*z^5-2*q^14*z^6-9*q^13*z^7+13*q^15*z^4+50*q^14*z^5+50*q^13*z^6+2*q^12*z^7+27*q^14*z^4+62*q^13*z^5+44*q^12*z^6+2*q^11*z^7-q^14*z^3+40*q^13*z^4+68*q^12*z^5+16*q^11*z^6-5*q^13*z^3+15*q^12*z^4+23*q^11*z^5-4*q^10*z^6-q^9*z^7-8*q^12*z^3-22*q^11*z^4-16*q^10*z^5-3*q^9*z^6-q^8*z^7-13*q^11*z^3-59*q^10*z^4-25*q^9*z^5+q^8*z^6-25*q^10*z^3-50*q^9*z^4-12*q^8*z^5-q^7*z^6+q^10*z^2-13*q^9*z^3-7*q^8*z^4+5*q^9*z^2+11*q^8*z^3+9*q^7*z^4+13*q^8*z^2+19*q^7*z^3+7*q^6*z^4-q^5*z^5+13*q^7*z^2+8*q^6*z^3+5*q^5*z^4-q^4*z^5+4*q^6*z^2+2*q^5*z^3+4*q^4*z^4+3*q^5*z^2+q^4*z^3+q^3*z^4-q^5*z+3*q^4*z^2+4*q^3*z^3+3*q^3*z^2+3*q^2*z^3+2*q^3*z-q^2*z^2-q*z^3-q^2*z-3*q*z^2-z^3-q^2-2*q*z-2*z^2-q-z)
-R1(2,0,0,3)/q^2*(q^26*z^10+q^26*z^9-2*q^25*z^9-2*q^25*z^8+q^23*z^10+q^24*z^8-2*q^23*z^9+q^22*z^10+q^24*z^7-q^23*z^8-2*q^22*z^9+3*q^22*z^8-q^21*z^9+2*q^22*z^7-3*q^21*z^8-3*q^20*z^9-4*q^21*z^7-q^20*z^8-4*q^19*z^9-q^21*z^6+4*q^20*z^7+8*q^19*z^8-q^18*z^9+4*q^20*z^6+4*q^19*z^7+3*q^18*z^8+2*q^19*z^6+10*q^18*z^7+q^17*z^8+2*q^18*z^6+16*q^17*z^7+5*q^16*z^8-q^18*z^5-15*q^17*z^6-5*q^16*z^7+3*q^15*z^8-q^18*z^4-6*q^17*z^5-15*q^16*z^6-4*q^15*z^7-q^17*z^4-2*q^16*z^5-8*q^15*z^6+9*q^14*z^7-4*q^15*z^5-26*q^14*z^6+3*q^13*z^7+2*q^15*z^4+5*q^14*z^5-14*q^13*z^6-4*q^12*z^7+q^15*z^3+3*q^14*z^4+4*q^13*z^5+4*q^12*z^6-q^11*z^7+q^14*z^3+2*q^13*z^4-13*q^12*z^5-8*q^11*z^6+q^13*z^3+16*q^12*z^4+5*q^11*z^5-7*q^10*z^6+q^12*z^3+16*q^11*z^4+18*q^10*z^5+3*q^9*z^6+q^11*z^3+15*q^10*z^4+6*q^9*z^5+2*q^8*z^6+7*q^10*z^3+28*q^9*z^4+q^8*z^5-2*q^10*z^2+12*q^8*z^4-4*q^9*z^2-10*q^8*z^3-11*q^7*z^4-3*q^6*z^5-6*q^8*z^2-16*q^7*z^3-12*q^6*z^4-q^5*z^5-13*q^7*z^2-18*q^6*z^3-3*q^5*z^4-10*q^6*z^2-5*q^5*z^3+q^4*z^4+q^5*z^2+4*q^4*z^3+q^3*z^4+2*q^5*z+6*q^4*z^2+5*q^3*z^3+4*q^4*z+5*q^3*z^2+2*q^2*z^3+4*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z
-R1(2,0,1,3)*q^3*(q^3*z-1)*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
-R1(2,0,2,3)/q^2*(q^24*z^9+q^24*z^8-q^23*z^8-q^23*z^7+q^22*z^8+q^21*z^9+q^22*z^7+q^20*z^9-q^21*z^7-q^21*z^6+q^19*z^8-4*q^19*z^7-3*q^19*z^6-2*q^18*z^7-q^17*z^8+2*q^17*z^7+q^18*z^5-2*q^17*z^6-2*q^16*z^7-q^17*z^5+3*q^16*z^6-2*q^15*z^7+q^17*z^4+2*q^16*z^5+4*q^15*z^6+2*q^16*z^4+q^15*z^5-5*q^14*z^6-q^13*z^7+2*q^15*z^4+9*q^14*z^5-q^13*z^6-q^12*z^7+q^15*z^3+q^14*z^4+8*q^13*z^5+q^14*z^3-3*q^13*z^4-2*q^12*z^5-6*q^11*z^6+q^12*z^4+3*q^11*z^5-3*q^10*z^6-2*q^12*z^3-q^11*z^4+6*q^10*z^5+2*q^9*z^6-3*q^11*z^3+2*q^10*z^4-2*q^9*z^5+q^8*z^6-q^10*z^3+11*q^9*z^4-q^10*z^2-3*q^9*z^3+6*q^8*z^4+q^7*z^5-q^9*z^2-4*q^8*z^3-4*q^7*z^4-q^6*z^5-2*q^8*z^2-7*q^7*z^3-6*q^6*z^4-q^5*z^5-6*q^7*z^2-8*q^6*z^3-q^5*z^4-5*q^6*z^2-4*q^5*z^3+q^4*z^4+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^2
+R1(2,0,3,2)/q^2/z^2*(q^22*z^8+q^22*z^7+q^21*z^8-q^21*z^6-q^20*z^7+q^19*z^8-q^20*z^6+2*q^18*z^8+q^17*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-6*q^16*z^6-2*q^15*z^7-3*q^16*z^5-2*q^15*z^6-q^14*z^7+q^16*z^4+2*q^15*z^5-2*q^14*z^6+3*q^15*z^4+9*q^14*z^5-q^13*z^6+q^15*z^3+4*q^14*z^4+12*q^13*z^5-2*q^12*z^6+2*q^14*z^3+q^13*z^4+3*q^12*z^5-6*q^11*z^6+q^13*z^3+q^12*z^4-4*q^10*z^6-q^12*z^3+2*q^11*z^4+3*q^10*z^5+q^9*z^6-3*q^11*z^3+4*q^10*z^4+q^8*z^6-3*q^10*z^3+11*q^9*z^4+q^8*z^5-q^10*z^2-3*q^9*z^3+9*q^8*z^4+q^7*z^5-2*q^9*z^2-4*q^8*z^3-2*q^7*z^4-q^6*z^5-3*q^8*z^2-8*q^7*z^3-7*q^6*z^4-q^5*z^5-6*q^7*z^2-9*q^6*z^3-2*q^5*z^4-6*q^6*z^2-5*q^5*z^3+q^4*z^4-q^5*z^2+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R1(2,1,0,2)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+7*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-10*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^12*z^6-q^14*z^3-q^13*z^4-2*q^12*z^5+8*q^11*z^6-10*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-10*q^11*z^4-10*q^10*z^5-2*q^9*z^6+3*q^11*z^3-6*q^10*z^4+3*q^9*z^5-q^8*z^6+3*q^10*z^3-15*q^9*z^4+2*q^10*z^2+8*q^9*z^3-6*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+9*q^7*z^4+2*q^6*z^5+4*q^8*z^2+11*q^7*z^3+8*q^6*z^4+q^5*z^5+10*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+4*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z/q^4
-R1(2,1,1,0)/q^4/z*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+3*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-16*q^9*z^4+2*q^10*z^2+8*q^9*z^3-5*q^8*z^4-q^7*z^5+4*q^9*z^2+9*q^8*z^3+10*q^7*z^4+2*q^6*z^5+6*q^8*z^2+12*q^7*z^3+8*q^6*z^4+q^5*z^5+11*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+4*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
+R1(2,1,1,2)*(q^22*z^8+q^22*z^7-q^21*z^7-q^21*z^6+q^19*z^8+q^18*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-2*q^16*z^6-q^15*z^7+q^16*z^4+2*q^15*z^5-4*q^14*z^6+2*q^15*z^4+7*q^14*z^5+q^15*z^3+2*q^14*z^4+7*q^13*z^5-q^12*z^6+q^14*z^3-q^13*z^4-q^12*z^5-6*q^11*z^6+2*q^12*z^4+2*q^11*z^5-3*q^10*z^6-q^12*z^3+4*q^10*z^5+2*q^9*z^6-2*q^11*z^3+2*q^10*z^4-q^9*z^5+q^8*z^6-q^10*z^3+12*q^9*z^4+2*q^8*z^5-q^10*z^2-2*q^9*z^3+7*q^8*z^4+2*q^7*z^5-q^9*z^2-3*q^8*z^3-5*q^7*z^4-q^6*z^5-2*q^8*z^2-7*q^7*z^3-6*q^6*z^4-q^5*z^5-6*q^7*z^2-11*q^6*z^3-q^5*z^4-5*q^6*z^2-6*q^5*z^3+q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4+q^5*z+5*q^4*z^2+4*q^3*z^3+3*q^4*z+5*q^3*z^2+2*q^2*z^3+4*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
+R1(2,1,2,2)/q^4*(q^32*z^12+q^32*z^11-2*q^31*z^11-2*q^31*z^10+q^29*z^12+q^30*z^10-2*q^29*z^11+q^28*z^12+q^30*z^9-q^29*z^10-2*q^28*z^11+3*q^28*z^10-q^27*z^11+2*q^28*z^9-3*q^27*z^10-3*q^26*z^11-4*q^27*z^9-q^26*z^10-4*q^25*z^11-q^27*z^8+4*q^26*z^9+8*q^25*z^10-q^24*z^11+4*q^26*z^8+4*q^25*z^9+3*q^24*z^10+2*q^25*z^8+9*q^24*z^9+q^23*z^10+q^24*z^8+16*q^23*z^9+5*q^22*z^10-q^24*z^7-13*q^23*z^8-5*q^22*z^9+3*q^21*z^10-q^24*z^6-5*q^23*z^7-15*q^22*z^8-5*q^21*z^9-q^23*z^6-4*q^22*z^7-7*q^21*z^8+8*q^20*z^9-4*q^21*z^7-25*q^20*z^8+3*q^19*z^9+3*q^21*z^6+4*q^20*z^7-13*q^19*z^8-4*q^18*z^9+q^21*z^5+3*q^20*z^6+7*q^19*z^7+6*q^18*z^8-q^17*z^9+q^20*z^5+5*q^19*z^6-13*q^18*z^7-6*q^17*z^8+q^19*z^5+12*q^18*z^6+2*q^17*z^7-7*q^16*z^8+15*q^17*z^6+21*q^16*z^7+3*q^15*z^8+4*q^17*z^5+9*q^16*z^6+7*q^15*z^7+2*q^14*z^8-q^17*z^4+6*q^16*z^5+23*q^15*z^6-3*q^16*z^4+q^15*z^5+19*q^14*z^6+2*q^13*z^7-4*q^15*z^4-17*q^14*z^5-8*q^13*z^6-q^12*z^7-q^15*z^3-5*q^14*z^4-18*q^13*z^5-13*q^12*z^6-q^11*z^7-q^14*z^3-8*q^13*z^4-15*q^12*z^5+3*q^11*z^6-13*q^12*z^4-11*q^11*z^5+4*q^10*z^6+2*q^12*z^3+2*q^11*z^4-3*q^10*z^5-q^9*z^6+4*q^11*z^3+3*q^10*z^4+7*q^9*z^5-q^8*z^6+4*q^10*z^3-6*q^9*z^4+2*q^8*z^5+q^10*z^2+7*q^9*z^3-5*q^8*z^4-q^7*z^5+q^9*z^2+4*q^8*z^3+2*q^7*z^4+q^6*z^5+q^8*z^2+6*q^7*z^3+5*q^6*z^4+q^5*z^5+5*q^7*z^2+8*q^6*z^3+q^5*z^4+5*q^6*z^2+4*q^5*z^3-q^4*z^4-q^3*z^4-q^5*z-4*q^4*z^2-3*q^3*z^3-2*q^4*z-4*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z^2
+R1(2,1,2,3)*q^7*z*(q^11*z^5-q^10*z^4+q^8*z^5-q^8*z^4+q^7*z^5-q^7*z^4+q^7*z^3-3*q^6*z^3-q^5*z^4-2*q^5*z^3-q^4*z^4+q^5*z^2+2*q^4*z^3+q^4*z^2+q^3*z^3+q^4*z+4*q^3*z^2+q^3*z+2*q^2*z^2-q^2*z-q*z^2-q*z-z^2-q-z-1)
-R1(2,1,3,1)/q/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-42*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-73*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-40*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-57*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+45*q^15*z^5-3*q^14*z^6-10*q^13*z^7+13*q^15*z^4+51*q^14*z^5+49*q^13*z^6+q^12*z^7+28*q^14*z^4+63*q^13*z^5+41*q^12*z^6+3*q^11*z^7-q^14*z^3+42*q^13*z^4+71*q^12*z^5+15*q^11*z^6+q^10*z^7-4*q^13*z^3+17*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-22*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-53*q^10*z^4-24*q^9*z^5-2*q^8*z^6-25*q^10*z^3-48*q^9*z^4-10*q^8*z^5-q^7*z^6+q^10*z^2-16*q^9*z^3-9*q^8*z^4-q^7*z^5+5*q^9*z^2+7*q^8*z^3+14*q^7*z^4+11*q^8*z^2+17*q^7*z^3+12*q^6*z^4+12*q^7*z^2+6*q^6*z^3+3*q^5*z^4+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R1(2,1,3,3)*q^7*z*(q^18*z^6+q^18*z^5-q^17*z^5+q^16*z^6-q^17*z^4+q^16*z^5+q^15*z^6-q^15*z^5+q^14*z^6-q^15*z^4+q^14*z^5+q^13*z^6+q^12*z^6-5*q^13*z^4-q^12*z^5-3*q^13*z^3-2*q^12*z^4-2*q^11*z^4+q^12*z^2-q^11*z^3-4*q^10*z^4-q^9*z^5+2*q^11*z^2+5*q^10*z^3+q^9*z^4+q^11*z+3*q^10*z^2+3*q^9*z^3-q^8*z^4+q^10*z+q^9*z^2+2*q^8*z^3-2*q^7*z^4+q^9*z+5*q^8*z^2+4*q^7*z^3-q^6*z^4+q^7*z^2+q^6*z^3-q^5*z^4-q^7*z+2*q^6*z^2-q^5*z^3-q^4*z^4-q^6*z+3*q^5*z^2+q^4*z^3-q^6-3*q^5*z+q^4*z^2-q^5-2*q^4*z+q^3*z^2-q^4-2*q^3*z+q^2*z^2-2*q^3-2*q^2*z-q*z^2-q^2-q*z-z^2-q-z-1)
+R1(2,1,4,0)/q/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-42*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-73*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-40*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-57*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+45*q^15*z^5-3*q^14*z^6-10*q^13*z^7+13*q^15*z^4+51*q^14*z^5+49*q^13*z^6+q^12*z^7+28*q^14*z^4+63*q^13*z^5+41*q^12*z^6+3*q^11*z^7-q^14*z^3+42*q^13*z^4+71*q^12*z^5+15*q^11*z^6+q^10*z^7-4*q^13*z^3+17*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-22*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-53*q^10*z^4-24*q^9*z^5-2*q^8*z^6-25*q^10*z^3-48*q^9*z^4-10*q^8*z^5-q^7*z^6+q^10*z^2-16*q^9*z^3-9*q^8*z^4-q^7*z^5+5*q^9*z^2+7*q^8*z^3+14*q^7*z^4+11*q^8*z^2+17*q^7*z^3+12*q^6*z^4+12*q^7*z^2+6*q^6*z^3+3*q^5*z^4+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R1(2,1,4,2)*q^9*z*(q^16*z^6+q^16*z^5-q^15*z^5-q^15*z^4+q^13*z^6+q^12*z^6-4*q^11*z^4-q^10*z^5-3*q^11*z^3-2*q^10*z^4-q^9*z^5+2*q^9*z^4+q^10*z^2+2*q^9*z^3-q^8*z^4+2*q^9*z^2+5*q^8*z^3-q^7*z^4+q^9*z+2*q^8*z^2+4*q^7*z^3+q^8*z-q^7*z^2-q^6*z^3-q^5*z^4+2*q^6*z^2-q^5*z^3-q^4*z^4-q^6*z+q^5*z^2+q^4*z^3-2*q^5*z-q^4*z^2-q^4*z+2*q^3*z^2-q^4-q^3*z+2*q^2*z^2-q^3-q^2*z-q*z^2-q*z-z^2-q-z-1)
+R1(2,1,4,3)*q^14*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)*z^2
-R1(2,2,-1,0)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+2*q^11*z^3-9*q^10*z^4+4*q^9*z^5-q^8*z^6+2*q^10*z^3-15*q^9*z^4+2*q^10*z^2+8*q^9*z^3-4*q^8*z^4-2*q^7*z^5+4*q^9*z^2+6*q^8*z^3+10*q^7*z^4+q^6*z^5+6*q^8*z^2+10*q^7*z^3+9*q^6*z^4+q^5*z^5+10*q^7*z^2+12*q^6*z^3+q^5*z^4+7*q^6*z^2+6*q^5*z^3-q^4*z^4+q^6*z-q^5*z^2-2*q^4*z^3-q^3*z^4-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z
+R1(2,2,-1,1)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-q^14*z^3-q^13*z^4-3*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-8*q^11*z^4-10*q^10*z^5-2*q^9*z^6+2*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-15*q^9*z^4-q^8*z^5+2*q^10*z^2+8*q^9*z^3-3*q^8*z^4-2*q^7*z^5+4*q^9*z^2+5*q^8*z^3+10*q^7*z^4+q^6*z^5+6*q^8*z^2+11*q^7*z^3+9*q^6*z^4+q^5*z^5+11*q^7*z^2+14*q^6*z^3+q^5*z^4+8*q^6*z^2+5*q^5*z^3-q^4*z^4+q^6*z-2*q^5*z^2-3*q^4*z^3-q^3*z^4-q^5*z-6*q^4*z^2-4*q^3*z^3-4*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z
+R1(2,2,0,1)*(q^22*z^8+q^22*z^7-q^21*z^7-q^21*z^6+q^19*z^8+q^18*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-2*q^16*z^6-q^15*z^7+q^16*z^4+2*q^15*z^5-2*q^14*z^6+2*q^15*z^4+7*q^14*z^5+q^15*z^3+2*q^14*z^4+5*q^13*z^5-2*q^12*z^6+q^14*z^3-q^13*z^4-q^12*z^5-4*q^11*z^6+2*q^12*z^4+2*q^11*z^5-q^10*z^6-q^12*z^3+2*q^10*z^5+q^9*z^6-2*q^11*z^3+3*q^10*z^4-q^9*z^5-q^10*z^3+8*q^9*z^4+2*q^8*z^5-q^10*z^2-2*q^9*z^3+3*q^8*z^4+q^7*z^5-q^9*z^2-3*q^8*z^3-3*q^7*z^4-q^6*z^5-2*q^8*z^2-5*q^7*z^3-3*q^6*z^4-q^5*z^5-4*q^7*z^2-6*q^6*z^3-3*q^6*z^2-4*q^5*z^3+q^4*z^4+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^5/z^2
-R1(3,3,3,1)*q^13*(q^5*z-q^4*z-q^3*z-1)*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)*z^2
-R1(-2,1,4,0)*q*(q^6*z^3-2*q^5*z^2+q^3*z^3+q^4*z+q^2*z^3-2*q^2*z^2-2*q*z^2-z^2+2*z-1)/z
+R1(-1,2,3,1)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+23*q^24*z^10-7*q^23*z^11+15*q^25*z^8+33*q^24*z^9+13*q^23*z^10-q^22*z^11+9*q^24*z^8+56*q^23*z^9+6*q^22*z^10-2*q^24*z^7-19*q^23*z^8+56*q^22*z^9+14*q^21*z^10-2*q^24*z^6-8*q^23*z^7-49*q^22*z^8+9*q^21*z^9+12*q^20*z^10-5*q^23*z^6-12*q^22*z^7-48*q^21*z^8+4*q^20*z^9+3*q^19*z^10-4*q^22*z^6-23*q^21*z^7-45*q^20*z^8+31*q^19*z^9-30*q^20*z^7-74*q^19*z^8+17*q^18*z^9+5*q^20*z^6-24*q^19*z^7-54*q^18*z^8-8*q^17*z^9+q^20*z^5+6*q^19*z^6-35*q^18*z^7-4*q^17*z^8-7*q^16*z^9+4*q^19*z^5+17*q^18*z^6-48*q^17*z^7-4*q^16*z^8-q^15*z^9+9*q^18*z^5+34*q^17*z^6-2*q^16*z^7-15*q^15*z^8+13*q^17*z^5+53*q^16*z^6+60*q^15*z^7-5*q^14*z^8+q^17*z^4+30*q^16*z^5+75*q^15*z^6+47*q^14*z^7+5*q^13*z^8+2*q^16*z^4+47*q^15*z^5+66*q^14*z^6+4*q^13*z^7+4*q^12*z^8+2*q^15*z^4+25*q^14*z^5+37*q^13*z^6-8*q^12*z^7+q^15*z^3-3*q^14*z^4-18*q^13*z^5-3*q^12*z^6-5*q^11*z^7-q^10*z^8+2*q^14*z^3-15*q^13*z^4-53*q^12*z^5-37*q^11*z^6-6*q^10*z^7+q^13*z^3-24*q^12*z^4-49*q^11*z^5-24*q^10*z^6-4*q^9*z^7-18*q^11*z^4-15*q^10*z^5-2*q^9*z^6+4*q^11*z^3+5*q^10*z^4+10*q^9*z^5+9*q^10*z^3+24*q^9*z^4+18*q^8*z^5-2*q^10*z^2+5*q^9*z^3+17*q^8*z^4+9*q^7*z^5-5*q^9*z^2+2*q^8*z^3+4*q^7*z^4+3*q^6*z^5-5*q^8*z^2-4*q^7*z^3-9*q^6*z^4+q^5*z^5-6*q^7*z^2-9*q^6*z^3-3*q^5*z^4-7*q^6*z^2+2*q^4*z^4-q^4*z^3+q^3*z^4+q^5*z+3*q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^3/q^4
-R1(-1,2,3,2)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11-4*q^31*z^10-6*q^30*z^11+q^29*z^12-4*q^30*z^10-3*q^29*z^11+5*q^28*z^12+2*q^30*z^9+3*q^29*z^10-6*q^28*z^11+3*q^27*z^12+3*q^29*z^9+3*q^28*z^10-9*q^27*z^11-q^26*z^12-3*q^27*z^10-6*q^26*z^11-q^25*z^12-5*q^27*z^9-11*q^26*z^10-11*q^25*z^11+6*q^25*z^10-12*q^24*z^11+7*q^26*z^8+21*q^25*z^9+28*q^24*z^10-2*q^23*z^11+15*q^25*z^8+32*q^24*z^9+9*q^23*z^10+3*q^22*z^11+5*q^24*z^8+47*q^23*z^9-2*q^22*z^10+q^21*z^11-2*q^24*z^7-25*q^23*z^8+44*q^22*z^9+13*q^21*z^10-2*q^24*z^6-8*q^23*z^7-50*q^22*z^8-11*q^21*z^9+11*q^20*z^10-5*q^23*z^6-11*q^22*z^7-37*q^21*z^8-11*q^20*z^9-q^19*z^10-3*q^22*z^6-20*q^21*z^7-27*q^20*z^8+32*q^19*z^9-2*q^18*z^10+2*q^21*z^6-27*q^20*z^7-66*q^19*z^8+12*q^18*z^9+6*q^20*z^6-17*q^19*z^7-42*q^18*z^8-20*q^17*z^9+q^20*z^5+5*q^19*z^6-22*q^18*z^7+18*q^17*z^8-10*q^16*z^9+4*q^19*z^5+15*q^18*z^6-37*q^17*z^7+q^16*z^8+2*q^15*z^9+9*q^18*z^5+32*q^17*z^6+14*q^16*z^7-21*q^15*z^8+q^14*z^9+12*q^17*z^5+46*q^16*z^6+79*q^15*z^7-2*q^14*z^8+q^17*z^4+27*q^16*z^5+63*q^15*z^6+49*q^14*z^7+6*q^13*z^8+2*q^16*z^4+41*q^15*z^5+62*q^14*z^6-11*q^13*z^7+2*q^15*z^4+14*q^14*z^5+19*q^13*z^6-21*q^12*z^7-2*q^11*z^8+q^15*z^3-3*q^14*z^4-37*q^13*z^5-29*q^12*z^6-5*q^11*z^7-q^10*z^8+2*q^14*z^3-15*q^13*z^4-62*q^12*z^5-40*q^11*z^6+q^10*z^7+q^13*z^3-25*q^12*z^4-41*q^11*z^5-15*q^10*z^6-16*q^11*z^4+4*q^10*z^5+3*q^9*z^6+4*q^11*z^3+13*q^10*z^4+19*q^9*z^5+2*q^8*z^6+9*q^10*z^3+24*q^9*z^4+13*q^8*z^5-2*q^10*z^2+3*q^9*z^3+11*q^8*z^4+5*q^7*z^5-5*q^9*z^2-5*q^8*z^3+2*q^6*z^5-5*q^8*z^2-8*q^7*z^3-6*q^6*z^4+q^5*z^5-5*q^7*z^2-9*q^6*z^3-2*q^5*z^4-5*q^6*z^2-q^5*z^3+2*q^4*z^4+q^5*z^2-q^4*z^3+q^3*z^4+q^5*z+3*q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^3/q^4
+R1(-1,2,3,3)*q^2*(q^15*z^6+q^14*z^6-q^14*z^5-q^13*z^5+q^12*z^6+2*q^11*z^6-q^11*z^5+q^10*z^6-2*q^10*z^5-3*q^10*z^4-4*q^9*z^4+q^9*z^3-q^7*z^5+2*q^8*z^3+3*q^7*z^4-q^6*z^5+q^8*z^2+q^7*z^3+2*q^6*z^4+2*q^7*z^2+q^5*z^4+q^6*z^2+2*q^5*z^3+2*q^4*z^4+q^5*z^2+q^3*z^4-3*q^3*z^3-q^3*z^2-3*q^2*z^3-2*q^2*z^2-2*q^2*z-3*q*z^2-q^2-q*z-z^2-q)/z
-R1(-1,2,4,0)*q/z*(q^14*z^6-q^13*z^5+q^11*z^6+q^10*z^6-q^9*z^5-4*q^9*z^4-q^8*z^5-2*q^8*z^4+q^7*z^5+q^8*z^3+2*q^7*z^4+2*q^7*z^3-2*q^5*z^5+q^7*z^2+q^6*z^3-q^4*z^5+q^6*z^2-2*q^5*z^3+q^4*z^3+q^4*z^2+2*q^3*z^3+q^3*z^2+q^2*z^3+q^3*z+q^2*z^2+q^2*z-2*q*z^2-q*z-z^2-q+z-1)
-R1(-1,2,4,1)*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-10*q^28*z^11+7*q^27*z^12+2*q^29*z^9-4*q^28*z^10-13*q^27*z^11+9*q^26*z^12+5*q^28*z^9+4*q^27*z^10-18*q^26*z^11+5*q^25*z^12+6*q^27*z^9+2*q^26*z^10-20*q^25*z^11+q^24*z^12-2*q^26*z^9-11*q^25*z^10-25*q^24*z^11-q^26*z^8-5*q^25*z^9-3*q^24*z^10-30*q^23*z^11+6*q^25*z^8+17*q^24*z^9+30*q^23*z^10-22*q^22*z^11+22*q^24*z^8+52*q^23*z^9+39*q^22*z^10-8*q^21*z^11+26*q^23*z^8+93*q^22*z^9+24*q^21*z^10-q^20*z^11-2*q^23*z^7-13*q^22*z^8+108*q^21*z^9+24*q^20*z^10-2*q^23*z^6-15*q^22*z^7-79*q^21*z^8+57*q^20*z^9+27*q^19*z^10-7*q^22*z^6-24*q^21*z^7-112*q^20*z^8+11*q^19*z^9+15*q^18*z^10-7*q^21*z^6-35*q^20*z^7-117*q^19*z^8+33*q^18*z^9+3*q^17*z^10-2*q^20*z^6-39*q^19*z^7-143*q^18*z^8+45*q^17*z^9+q^20*z^5+10*q^19*z^6-31*q^18*z^7-135*q^17*z^8+9*q^16*z^9+3*q^19*z^5+16*q^18*z^6-39*q^17*z^7-65*q^16*z^8-14*q^15*z^9+6*q^18*z^5+41*q^17*z^6-63*q^16*z^7-24*q^15*z^8-8*q^14*z^9+18*q^17*z^5+77*q^16*z^6-26*q^15*z^7-30*q^14*z^8-q^13*z^9+21*q^16*z^5+103*q^15*z^6+66*q^14*z^7-20*q^13*z^8-2*q^16*z^4+35*q^15*z^5+141*q^14*z^6+110*q^13*z^7+2*q^12*z^8-6*q^15*z^4+53*q^14*z^5+171*q^13*z^6+67*q^12*z^7+7*q^11*z^8-2*q^15*z^3-10*q^14*z^4+37*q^13*z^5+127*q^12*z^6+5*q^11*z^7+q^10*z^8-2*q^14*z^3-11*q^13*z^4-25*q^12*z^5+18*q^11*z^6-16*q^10*z^7-2*q^9*z^8-33*q^12*z^4-108*q^11*z^5-56*q^10*z^6-8*q^9*z^7-q^8*z^8+2*q^12*z^3-58*q^11*z^4-133*q^10*z^5-56*q^9*z^6-2*q^8*z^7+5*q^11*z^3-57*q^10*z^4-76*q^9*z^5-22*q^8*z^6-q^7*z^7-q^11*z^2+8*q^10*z^3-18*q^9*z^4-3*q^8*z^5-2*q^7*z^6+25*q^9*z^3+33*q^8*z^4+28*q^7*z^5+2*q^9*z^2+32*q^8*z^3+37*q^7*z^4+25*q^6*z^5+q^9*z-2*q^8*z^2+23*q^7*z^3+11*q^6*z^4+11*q^5*z^5+q^8*z-2*q^7*z^2+10*q^6*z^3+3*q^5*z^4+4*q^4*z^5-4*q^6*z^2+3*q^4*z^4+q^3*z^5-q^6*z-4*q^5*z^2-2*q^4*z^3+2*q^3*z^4-2*q^5*z-2*q^3*z^3+q^2*z^4-3*q^4*z+2*q^3*z^2-3*q^2*z^3-3*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/q/z^2
-R1(-1,2,4,2)/z*q^3*(q^23*z^10+q^23*z^9-2*q^22*z^9-2*q^22*z^8+q^20*z^10+q^21*z^8-q^20*z^9+q^19*z^10+q^21*z^7-2*q^19*z^9+q^19*z^8-q^18*z^9-3*q^18*z^8-2*q^17*z^9-3*q^18*z^7-2*q^17*z^8-3*q^16*z^9+4*q^17*z^7+6*q^16*z^8-q^15*z^9+4*q^17*z^6+5*q^16*z^7+2*q^15*z^8+2*q^16*z^6+7*q^15*z^7-q^14*z^8-2*q^15*z^6+14*q^14*z^7+2*q^13*z^8-q^15*z^5-10*q^14*z^6+q^13*z^7+2*q^12*z^8-q^15*z^4-q^14*z^5-9*q^13*z^6-2*q^12*z^7-q^14*z^4-q^13*z^5-2*q^12*z^6+8*q^11*z^7-6*q^12*z^5-12*q^11*z^6+5*q^10*z^7+q^12*z^4-5*q^11*z^5-11*q^10*z^6-2*q^9*z^7+q^11*z^4-5*q^10*z^5+3*q^9*z^6-q^8*z^7+5*q^10*z^4-15*q^9*z^5+q^10*z^3+8*q^9*z^4-7*q^8*z^5-2*q^7*z^6+q^9*z^3+5*q^8*z^4+8*q^7*z^5+q^6*z^6+2*q^8*z^3+8*q^7*z^4+10*q^6*z^5+q^5*z^6-q^8*z^2+9*q^7*z^3+13*q^6*z^4+q^5*z^5-q^7*z^2+10*q^6*z^3+7*q^5*z^4-q^4*z^5-2*q^5*z^3-3*q^4*z^4-q^3*z^5-2*q^5*z^2-5*q^4*z^3-5*q^3*z^4-4*q^4*z^2-3*q^3*z^3-2*q^2*z^4-q^4*z-5*q^3*z^2-2*q^2*z^3-q^3*z+2*q^2*z^2+q*z^3+q^2*z+q*z^2+z^3+q^2-q*z+z^2+q-z)
-R1(-1,2,4,3)*q^3/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-18*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-54*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-13*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-18*q^19*z^6-41*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-71*q^17*z^7+17*q^16*z^8+6*q^18*z^5-22*q^17*z^6-42*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-42*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+16*q^16*z^5-59*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+40*q^15*z^5-4*q^14*z^6-10*q^13*z^7+14*q^15*z^4+51*q^14*z^5+48*q^13*z^6+q^12*z^7+31*q^14*z^4+66*q^13*z^5+38*q^12*z^6+3*q^11*z^7+45*q^13*z^4+73*q^12*z^5+12*q^11*z^6+q^10*z^7-2*q^13*z^3+19*q^12*z^4+31*q^11*z^5-6*q^10*z^6-q^9*z^7-6*q^12*z^3-18*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-50*q^10*z^4-23*q^9*z^5-2*q^8*z^6-26*q^10*z^3-47*q^9*z^4-8*q^8*z^5-q^7*z^6+q^10*z^2-15*q^9*z^3-9*q^8*z^4+5*q^9*z^2+8*q^8*z^3+14*q^7*z^4+9*q^8*z^2+12*q^7*z^3+12*q^6*z^4-q^8*z+9*q^7*z^2+2*q^6*z^3+3*q^5*z^4-2*q^7*z+4*q^6*z^2-2*q^5*z^3+q^4*z^4-2*q^6*z-q^5*z^2-q^4*z^3+q^3*z^4-2*q^5*z+3*q^4*z^2+q^3*z^3+q^4*z+4*q^3*z^2+q^2*z^3+q^4+q^3*z+q^3-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R1(-1,3,-1,2)*(q^8*z^2+q^7*z^2-q^7*z-q^6*z+q^5*z^2+2*q^4*z^2-q^4*z+q^3*z^2-q^3*z-q^3-2*q^2-2*q-1)/q*z
+R1(-1,3,1,1)*z*(q^26*z^9+q^26*z^8-2*q^25*z^8-2*q^25*z^7+q^23*z^9+q^24*z^7-q^23*z^8+q^22*z^9+q^24*z^6-2*q^22*z^8+q^22*z^7-q^21*z^8-3*q^21*z^7-2*q^20*z^8-3*q^21*z^6-2*q^20*z^7-3*q^19*z^8+4*q^20*z^6+6*q^19*z^7-q^18*z^8+4*q^20*z^5+5*q^19*z^6+2*q^18*z^7+2*q^19*z^5+7*q^18*z^6-q^17*z^7-q^18*z^5+14*q^17*z^6+2*q^16*z^7-q^18*z^4-11*q^17*z^5+q^16*z^6+2*q^15*z^7-q^18*z^3-2*q^17*z^4-10*q^16*z^5-2*q^15*z^6-q^17*z^3-q^15*z^5+8*q^14*z^6-5*q^15*z^4-12*q^14*z^5+5*q^13*z^6+q^15*z^3-5*q^14*z^4-13*q^13*z^5-2*q^12*z^6+q^14*z^3-5*q^13*z^4+2*q^12*z^5-q^11*z^6+q^13*z^3-13*q^12*z^4+q^13*z^2+10*q^12*z^3-6*q^11*z^4-2*q^10*z^5+2*q^12*z^2+10*q^11*z^3+7*q^10*z^4+q^9*z^5+2*q^11*z^2+9*q^10*z^3+10*q^9*z^4+q^8*z^5+8*q^10*z^2+12*q^9*z^3+2*q^8*z^4-q^10*z+9*q^9*z^2+5*q^8*z^3-2*q^7*z^4-2*q^9*z-q^8*z^2-2*q^7*z^3-2*q^6*z^4-5*q^8*z-8*q^7*z^2-4*q^6*z^3-5*q^7*z-5*q^6*z^2-3*q^5*z^3-4*q^6*z+6*q^5*z^2+q^4*z^3-2*q^5*z+5*q^4*z^2+q^3*z^3+2*q^5+3*q^4*z+q^3*z^2-q^4+q^3*z-3*q^3-4*q^2-2*q*z-2*q-z)/q
-R1(-1,3,2,1)*(2*q^33*z^12+2*q^33*z^11+3*q^32*z^12-q^32*z^11-q^31*z^12-4*q^32*z^10-7*q^31*z^11-3*q^30*z^12-4*q^31*z^10-5*q^30*z^11+q^29*z^12+2*q^31*z^9+5*q^30*z^10-2*q^29*z^11+q^28*z^12+3*q^30*z^9+10*q^29*z^10-q^28*z^11-6*q^27*z^12-q^29*z^9+q^28*z^10+3*q^27*z^11-9*q^26*z^12-9*q^28*z^9-13*q^27*z^10+4*q^26*z^11-5*q^25*z^12-4*q^27*z^9+4*q^26*z^10+4*q^25*z^11-q^24*z^12+7*q^27*z^8+21*q^26*z^9+35*q^25*z^10+16*q^24*z^11+15*q^26*z^8+36*q^25*z^9+20*q^24*z^10+28*q^23*z^11+q^25*z^8+39*q^24*z^9-21*q^23*z^10+22*q^22*z^11-2*q^25*z^7-42*q^24*z^8+4*q^23*z^9-22*q^22*z^10+8*q^21*z^11-2*q^25*z^6-9*q^24*z^7-76*q^23*z^8-79*q^22*z^9-6*q^21*z^10+q^20*z^11-5*q^24*z^6-9*q^23*z^7-36*q^22*z^8-110*q^21*z^9-16*q^20*z^10-10*q^22*z^7+22*q^21*z^8-36*q^20*z^9-26*q^19*z^10+8*q^22*z^6-11*q^21*z^7+20*q^20*z^8+5*q^19*z^9-15*q^18*z^10+13*q^21*z^6+13*q^20*z^7+36*q^19*z^8-43*q^18*z^9-3*q^17*z^10+q^21*z^5+11*q^20*z^6+18*q^19*z^7+122*q^18*z^8-59*q^17*z^9+4*q^20*z^5+19*q^19*z^6+10*q^18*z^7+134*q^17*z^8-13*q^16*z^9+14*q^19*z^5+36*q^18*z^6+54*q^17*z^7+41*q^16*z^8+14*q^15*z^9+10*q^18*z^5+16*q^17*z^6+144*q^16*z^7+5*q^15*z^8+8*q^14*z^9-2*q^18*z^4+5*q^17*z^5+3*q^16*z^6+117*q^15*z^7+34*q^14*z^8+q^13*z^9-5*q^17*z^4+12*q^16*z^5-18*q^15*z^6-42*q^14*z^7+27*q^13*z^8-2*q^17*z^3-5*q^16*z^4-28*q^15*z^5-81*q^14*z^6-119*q^13*z^7-2*q^12*z^8-2*q^16*z^3+q^15*z^4-92*q^14*z^5-161*q^13*z^6-62*q^12*z^7-8*q^11*z^8+2*q^15*z^3-10*q^14*z^4-122*q^13*z^5-175*q^12*z^6-q^10*z^8+3*q^14*z^3-23*q^13*z^4-57*q^12*z^5-67*q^11*z^6+13*q^10*z^7+2*q^9*z^8+3*q^13*z^3+2*q^12*z^4+56*q^11*z^5+45*q^10*z^6+7*q^9*z^7+q^8*z^8-q^13*z^2+3*q^12*z^3+43*q^11*z^4+107*q^10*z^5+55*q^9*z^6+2*q^8*z^7+12*q^11*z^3+75*q^10*z^4+80*q^9*z^5+19*q^8*z^6+q^7*z^7+3*q^11*z^2+9*q^10*z^3+42*q^9*z^4+27*q^8*z^5+q^7*z^6+q^11*z-3*q^10*z^2-8*q^9*z^3-11*q^8*z^4-12*q^7*z^5+q^10*z-3*q^9*z^2-6*q^8*z^3-12*q^7*z^4-22*q^6*z^5-q^9*z+5*q^8*z^2-13*q^7*z^3+2*q^6*z^4-12*q^5*z^5-q^8*z+2*q^7*z^2-11*q^6*z^3-q^5*z^4-5*q^4*z^5-q^7*z+3*q^6*z^2-8*q^5*z^3-4*q^4*z^4-q^3*z^5-2*q^6*z+2*q^5*z^2-8*q^4*z^3-3*q^3*z^4-q^5*z-3*q^4*z^2-q^3*z^3-q^2*z^4+3*q^4*z+q^3*z^2+5*q^2*z^3+q^4+4*q^3*z+2*q^2*z^2+4*q*z^3+q^3+q^2*z-q*z^2+z^3-q^2-z^2-q)/z^2/q^4
+R1(-1,3,2,2)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+6*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+8*q^15*z^6-q^14*z^7-2*q^15*z^5+16*q^14*z^6+2*q^13*z^7-q^15*z^4-12*q^14*z^5+4*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^14*z^3-2*q^12*z^5+9*q^11*z^6-12*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-10*q^11*z^4-11*q^10*z^5-2*q^9*z^6+2*q^11*z^3-10*q^10*z^4+4*q^9*z^5-q^8*z^6+2*q^10*z^3-12*q^9*z^4+q^8*z^5+3*q^10*z^2+14*q^9*z^3-2*q^8*z^4-q^7*z^5+5*q^9*z^2+7*q^8*z^3+9*q^7*z^4+q^6*z^5+6*q^8*z^2+10*q^7*z^3+8*q^6*z^4+q^5*z^5+10*q^7*z^2+13*q^6*z^3+q^5*z^4-q^7*z+4*q^6*z^2+3*q^5*z^3-q^4*z^4-2*q^5*z^2-3*q^4*z^3-q^3*z^4-2*q^5*z-5*q^4*z^2-4*q^3*z^3-4*q^4*z-4*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z
+R1(-1,3,2,3)*(2*q^32*z^12+2*q^32*z^11+5*q^31*z^12+q^31*z^11+4*q^30*z^12-4*q^31*z^10-6*q^30*z^11+3*q^29*z^12-8*q^30*z^10-9*q^29*z^11+7*q^28*z^12+2*q^30*z^9-3*q^29*z^10-12*q^28*z^11+9*q^27*z^12+5*q^29*z^9+3*q^28*z^10-18*q^27*z^11+5*q^26*z^12+4*q^28*z^9-19*q^26*z^11+q^25*z^12-3*q^27*z^9-12*q^26*z^10-23*q^25*z^11-4*q^26*z^9-6*q^25*z^10-29*q^24*z^11+7*q^26*z^8+18*q^25*z^9+27*q^24*z^10-22*q^23*z^11+22*q^25*z^8+50*q^24*z^9+36*q^23*z^10-8*q^22*z^11+23*q^24*z^8+88*q^23*z^9+19*q^22*z^10-q^21*z^11-2*q^24*z^7-10*q^23*z^8+112*q^22*z^9+20*q^21*z^10-2*q^24*z^6-9*q^23*z^7-70*q^22*z^8+65*q^21*z^9+26*q^20*z^10-7*q^23*z^6-22*q^22*z^7-99*q^21*z^8+12*q^20*z^9+15*q^19*z^10-9*q^22*z^6-33*q^21*z^7-96*q^20*z^8+34*q^19*z^9+3*q^18*z^10-q^21*z^6-52*q^20*z^7-125*q^19*z^8+49*q^18*z^9+6*q^20*z^6-48*q^19*z^7-133*q^18*z^8+11*q^17*z^9+q^20*z^5+15*q^19*z^6-51*q^18*z^7-60*q^17*z^8-14*q^16*z^9+5*q^19*z^5+25*q^18*z^6-81*q^17*z^7-12*q^16*z^8-8*q^15*z^9+12*q^18*z^5+61*q^17*z^6-51*q^16*z^7-24*q^15*z^8-q^14*z^9+29*q^17*z^5+95*q^16*z^6+61*q^15*z^7-21*q^14*z^8+43*q^16*z^5+126*q^15*z^6+113*q^14*z^7+q^13*z^8-2*q^16*z^4+70*q^15*z^5+152*q^14*z^6+57*q^13*z^7+7*q^12*z^8-5*q^15*z^4+52*q^14*z^5+116*q^13*z^6+q^11*z^8-2*q^15*z^3-10*q^14*z^4-20*q^13*z^5+32*q^12*z^6-10*q^11*z^7-2*q^10*z^8-q^14*z^3-16*q^13*z^4-84*q^12*z^5-38*q^11*z^6-7*q^10*z^7-q^9*z^8+q^13*z^3-44*q^12*z^4-102*q^11*z^5-50*q^10*z^6-7*q^9*z^7+3*q^12*z^3-45*q^11*z^4-68*q^10*z^5-26*q^9*z^6-4*q^8*z^7+11*q^11*z^3-16*q^10*z^4-10*q^9*z^5-5*q^8*z^6-q^7*z^7-q^11*z^2+16*q^10*z^3+14*q^9*z^4+24*q^8*z^5+3*q^7*z^6-q^10*z^2+21*q^9*z^3+25*q^8*z^4+24*q^7*z^5+2*q^6*z^6-2*q^9*z^2+14*q^8*z^3+20*q^7*z^4+16*q^6*z^5+q^9*z-6*q^8*z^2+10*q^7*z^3+7*q^6*z^4+9*q^5*z^5+q^8*z-q^7*z^2+8*q^6*z^3-q^5*z^4+2*q^4*z^5-3*q^5*z^3-3*q^4*z^4-4*q^5*z^2-6*q^4*z^3-2*q^3*z^4-q^5*z-3*q^4*z^2-8*q^3*z^3-4*q^4*z-4*q^3*z^2-5*q^2*z^3-4*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2/q^2
+R1(-1,3,3,0)*(2*q^33*z^12+2*q^33*z^11+3*q^32*z^12-q^32*z^11-q^31*z^12-4*q^32*z^10-7*q^31*z^11-3*q^30*z^12-4*q^31*z^10-5*q^30*z^11+q^29*z^12+2*q^31*z^9+5*q^30*z^10-2*q^29*z^11+q^28*z^12+3*q^30*z^9+10*q^29*z^10-6*q^27*z^12-q^29*z^9+2*q^28*z^10+3*q^27*z^11-9*q^26*z^12-9*q^28*z^9-15*q^27*z^10+4*q^26*z^11-5*q^25*z^12-6*q^27*z^9+4*q^26*z^10+5*q^25*z^11-q^24*z^12+7*q^27*z^8+22*q^26*z^9+34*q^25*z^10+17*q^24*z^11+16*q^26*z^8+36*q^25*z^9+17*q^24*z^10+28*q^23*z^11+q^25*z^8+39*q^24*z^9-22*q^23*z^10+22*q^22*z^11-2*q^25*z^7-42*q^24*z^8+3*q^23*z^9-24*q^22*z^10+8*q^21*z^11-2*q^25*z^6-9*q^24*z^7-77*q^23*z^8-81*q^22*z^9-10*q^21*z^10+q^20*z^11-5*q^24*z^6-9*q^23*z^7-33*q^22*z^8-103*q^21*z^9-18*q^20*z^10-7*q^22*z^7+27*q^21*z^8-32*q^20*z^9-26*q^19*z^10+8*q^22*z^6-9*q^21*z^7+26*q^20*z^8+5*q^19*z^9-15*q^18*z^10+13*q^21*z^6+12*q^20*z^7+53*q^19*z^8-39*q^18*z^9-3*q^17*z^10+q^21*z^5+10*q^20*z^6+11*q^19*z^7+125*q^18*z^8-54*q^17*z^9+3*q^20*z^5+17*q^19*z^6-4*q^18*z^7+126*q^17*z^8-12*q^16*z^9+13*q^19*z^5+31*q^18*z^6+48*q^17*z^7+47*q^16*z^8+14*q^15*z^9+10*q^18*z^5+9*q^17*z^6+125*q^16*z^7+11*q^15*z^8+8*q^14*z^9-2*q^18*z^4+6*q^17*z^5-q^16*z^6+91*q^15*z^7+30*q^14*z^8+q^13*z^9-5*q^17*z^4+14*q^16*z^5-13*q^15*z^6-41*q^14*z^7+24*q^13*z^8-2*q^17*z^3-4*q^16*z^4-25*q^15*z^5-86*q^14*z^6-118*q^13*z^7-2*q^12*z^8-2*q^16*z^3+3*q^15*z^4-85*q^14*z^5-166*q^13*z^6-73*q^12*z^7-8*q^11*z^8+2*q^15*z^3-8*q^14*z^4-105*q^13*z^5-155*q^12*z^6-4*q^11*z^7-q^10*z^8+3*q^14*z^3-20*q^13*z^4-42*q^12*z^5-47*q^11*z^6+16*q^10*z^7+2*q^9*z^8+3*q^13*z^3+8*q^12*z^4+78*q^11*z^5+44*q^10*z^6+8*q^9*z^7+q^8*z^8-q^13*z^2+3*q^12*z^3+49*q^11*z^4+130*q^10*z^5+54*q^9*z^6+2*q^8*z^7+10*q^11*z^3+65*q^10*z^4+83*q^9*z^5+20*q^8*z^6+q^7*z^7+3*q^11*z^2+5*q^10*z^3+29*q^9*z^4+14*q^8*z^5+q^7*z^6+q^11*z-3*q^10*z^2-16*q^9*z^3-29*q^8*z^4-21*q^7*z^5+q^10*z-3*q^9*z^2-22*q^8*z^3-28*q^7*z^4-23*q^6*z^5-q^9*z+5*q^8*z^2-18*q^7*z^3-2*q^6*z^4-11*q^5*z^5-q^8*z+3*q^7*z^2-10*q^6*z^3+q^5*z^4-4*q^4*z^5-q^7*z+5*q^6*z^2-4*q^5*z^3-2*q^4*z^4-q^3*z^5-2*q^6*z+5*q^5*z^2-5*q^4*z^3-2*q^3*z^4-q^5*z+q^4*z^2-q^2*z^4+3*q^4*z+q^3*z^2+3*q^2*z^3+q^4+3*q^3*z+q^2*z^2+3*q*z^3+q^3-q*z^2+z^3-q^2-z^2-q)/z^2/q^4
-R1(-1,3,3,1)*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+50*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+24*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+36*q^14*z^5+82*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+42*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-32*q^12*z^5-10*q^11*z^6-3*q^10*z^7-q^9*z^8-18*q^12*z^4-56*q^11*z^5-30*q^10*z^6-2*q^9*z^7+q^12*z^3-28*q^11*z^4-50*q^10*z^5-20*q^9*z^6-2*q^8*z^7+3*q^11*z^3-21*q^10*z^4-25*q^9*z^5-4*q^8*z^6-q^11*z^2+5*q^10*z^3-q^9*z^4+4*q^8*z^5+q^7*z^6+14*q^9*z^3+15*q^8*z^4+16*q^7*z^5+2*q^6*z^6+2*q^9*z^2+10*q^8*z^3+10*q^7*z^4+9*q^6*z^5+q^9*z-3*q^8*z^2+8*q^7*z^3+6*q^6*z^4+2*q^5*z^5+q^8*z-q^7*z^2+9*q^6*z^3+3*q^5*z^4+3*q^6*z^2-q^5*z^3+q^4*z^4-q^5*z^2-3*q^4*z^3-q^3*z^4-q^5*z-q^4*z^2-2*q^3*z^3-2*q^4*z-2*q^3*z^2-2*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2/q^2
-R1(-1,3,3,2)*(2*q^33*z^13+2*q^33*z^12+3*q^32*z^13+q^32*z^12+q^31*z^13-2*q^32*z^11-2*q^31*z^12+2*q^30*z^13-5*q^31*z^11-3*q^30*z^12+5*q^29*z^13-2*q^31*z^10-4*q^30*z^11-5*q^29*z^12+4*q^28*z^13-q^30*z^10-q^29*z^11-4*q^28*z^12+q^27*z^13+2*q^30*z^9+2*q^29*z^10-11*q^28*z^11-5*q^27*z^12+3*q^29*z^9-4*q^28*z^10-22*q^27*z^11-12*q^26*z^12+q^28*z^9-3*q^27*z^10-6*q^26*z^11-13*q^25*z^12+4*q^27*z^9+9*q^26*z^10+6*q^25*z^11-6*q^24*z^12+16*q^26*z^9+38*q^25*z^10-5*q^24*z^11-q^23*z^12+7*q^26*z^8+27*q^25*z^9+77*q^24*z^10-4*q^23*z^11+13*q^25*z^8+11*q^24*z^9+64*q^23*z^10+8*q^22*z^11-2*q^25*z^7+q^24*z^8+6*q^23*z^9+19*q^22*z^10+8*q^21*z^11-7*q^24*z^7-28*q^23*z^8+16*q^22*z^9+26*q^21*z^10+2*q^20*z^11-2*q^24*z^6-12*q^23*z^7-65*q^22*z^8-24*q^21*z^9+44*q^20*z^10-5*q^23*z^6-11*q^22*z^7-76*q^21*z^8-51*q^20*z^9+21*q^19*z^10-4*q^22*z^6-18*q^21*z^7-80*q^20*z^8-10*q^19*z^9-4*q^18*z^10-27*q^20*z^7-129*q^19*z^8+11*q^18*z^9-5*q^17*z^10+7*q^20*z^6-10*q^19*z^7-112*q^18*z^8-6*q^17*z^9-q^16*z^10+q^20*z^5+14*q^19*z^6+q^18*z^7-16*q^17*z^8-8*q^16*z^9+4*q^19*z^5+34*q^18*z^6+2*q^17*z^7+34*q^16*z^8-2*q^15*z^9+10*q^18*z^5+68*q^17*z^6+62*q^16*z^7+24*q^15*z^8+2*q^14*z^9+14*q^17*z^5+98*q^16*z^6+108*q^15*z^7+3*q^14*z^8+3*q^13*z^9+q^17*z^4+29*q^16*z^5+97*q^15*z^6+63*q^14*z^7-5*q^13*z^8+2*q^16*z^4+42*q^15*z^5+54*q^14*z^6+4*q^13*z^7-q^12*z^8-q^11*z^9+2*q^15*z^4+15*q^14*z^5-5*q^13*z^6-20*q^12*z^7-4*q^11*z^8+q^15*z^3-3*q^14*z^4-32*q^13*z^5-33*q^12*z^6-11*q^11*z^7-6*q^10*z^8+2*q^14*z^3-14*q^13*z^4-57*q^12*z^5-38*q^11*z^6-5*q^10*z^7-q^9*z^8+q^13*z^3-19*q^12*z^4-43*q^11*z^5-15*q^10*z^6-6*q^9*z^7-9*q^11*z^4-7*q^10*z^5+7*q^9*z^6+3*q^11*z^3+11*q^10*z^4+2*q^8*z^6+q^7*z^7+7*q^10*z^3+24*q^9*z^4+13*q^8*z^5+2*q^7*z^6-2*q^10*z^2+4*q^9*z^3+21*q^8*z^4+9*q^7*z^5+3*q^6*z^6-5*q^9*z^2+3*q^8*z^3+9*q^7*z^4+4*q^6*z^5-5*q^8*z^2+q^5*z^5-6*q^7*z^2-3*q^6*z^3-4*q^5*z^4-q^4*z^5-7*q^6*z^2-2*q^5*z^3-4*q^4*z^4-3*q^5*z^2-4*q^4*z^3-2*q^3*z^4+q^5*z-q^3*z^3+2*q^3*z^2+q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^3/q^3
-R1(-1,3,3,3)*(q^32*z^13-q^32*z^12+q^31*z^13-2*q^32*z^11-4*q^31*z^12+q^30*z^13-q^31*z^11-q^30*z^12+q^29*z^13+4*q^31*z^10+5*q^30*z^11-5*q^29*z^12+2*q^28*z^13+5*q^30*z^10+q^29*z^11-9*q^28*z^12+2*q^27*z^13-2*q^30*z^9-2*q^29*z^10+8*q^28*z^11-8*q^27*z^12+q^26*z^13-3*q^29*z^9-q^28*z^10+8*q^27*z^11-5*q^26*z^12+3*q^27*z^10+5*q^26*z^11-7*q^25*z^12+6*q^27*z^9+13*q^26*z^10+14*q^25*z^11-8*q^24*z^12+2*q^26*z^9-q^25*z^10+21*q^24*z^11-5*q^23*z^12-8*q^26*z^8-16*q^25*z^9-8*q^24*z^10+14*q^23*z^11-q^22*z^12-15*q^25*z^8-25*q^24*z^9+22*q^23*z^10+6*q^22*z^11-6*q^24*z^8-55*q^23*z^9+25*q^22*z^10+8*q^21*z^11+q^24*z^7+21*q^23*z^8-71*q^22*z^9-3*q^21*z^10+8*q^20*z^11+2*q^24*z^6+6*q^23*z^7+37*q^22*z^8-35*q^21*z^9-10*q^20*z^10+3*q^19*z^11+5*q^23*z^6+5*q^22*z^7+22*q^21*z^8-42*q^20*z^9+9*q^19*z^10+3*q^22*z^6+19*q^21*z^7+22*q^20*z^8-81*q^19*z^9+10*q^18*z^10-q^21*z^6+32*q^20*z^7+62*q^19*z^8-53*q^18*z^9-2*q^17*z^10-3*q^20*z^6+33*q^19*z^7+40*q^18*z^8-4*q^17*z^9-5*q^16*z^10+48*q^18*z^7-16*q^17*z^8-4*q^16*z^9-q^15*z^10-3*q^19*z^5-11*q^18*z^6+74*q^17*z^7+10*q^16*z^8-15*q^15*z^9-9*q^18*z^5-22*q^17*z^6+48*q^16*z^7+48*q^15*z^8-3*q^14*z^9-13*q^17*z^5-36*q^16*z^6-9*q^15*z^7+29*q^14*z^8+5*q^13*z^9-q^17*z^4-30*q^16*z^5-54*q^15*z^6+6*q^14*z^7+5*q^13*z^8+2*q^12*z^9-2*q^16*z^4-48*q^15*z^5-59*q^14*z^6+35*q^13*z^7-3*q^15*z^4-33*q^14*z^5-46*q^13*z^6+2*q^12*z^7-3*q^11*z^8-q^15*z^3+2*q^14*z^4+5*q^13*z^5-24*q^12*z^6-23*q^11*z^7-3*q^10*z^8-2*q^14*z^3+13*q^13*z^4+22*q^12*z^5-10*q^11*z^6-15*q^10*z^7-q^9*z^8-q^13*z^3+20*q^12*z^4+14*q^11*z^5-4*q^10*z^6+14*q^11*z^4-6*q^10*z^5+3*q^9*z^6+2*q^8*z^7-4*q^11*z^3-6*q^10*z^4-2*q^9*z^5+12*q^8*z^6+q^7*z^7-8*q^10*z^3-10*q^9*z^4+q^8*z^5+7*q^7*z^6+2*q^10*z^2-2*q^9*z^3+2*q^6*z^6+5*q^9*z^2+5*q^8*z^3+5*q^7*z^4-4*q^6*z^5+5*q^8*z^2+6*q^7*z^3+4*q^6*z^4-4*q^5*z^5+5*q^7*z^2+5*q^6*z^3-q^4*z^5+5*q^6*z^2-2*q^4*z^4-q^5*z^2+q^4*z^3-q^3*z^4-q^5*z-3*q^4*z^2+q^3*z^3-2*q^3*z^2-q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z^3/q^3
+R1(-1,3,4,1)*q*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-9*q^26*z^10+4*q^25*z^11+3*q^27*z^8+q^26*z^9-10*q^25*z^10+q^24*z^11+q^26*z^8-9*q^24*z^10-2*q^25*z^8-10*q^24*z^9-15*q^23*z^10-q^24*z^8+5*q^23*z^9-16*q^22*z^10+6*q^24*z^7+18*q^23*z^8+25*q^22*z^9-7*q^21*z^10+15*q^23*z^7+31*q^22*z^8+14*q^21*z^9-q^20*z^10+8*q^22*z^7+59*q^21*z^8+8*q^20*z^9-2*q^22*z^6-15*q^21*z^7+58*q^20*z^8+17*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+3*q^19*z^8+13*q^18*z^9-5*q^21*z^5-17*q^20*z^6-55*q^19*z^7+q^18*z^8+3*q^17*z^9-4*q^20*z^5-24*q^19*z^6-53*q^18*z^7+32*q^17*z^8+q^19*z^5-27*q^18*z^6-91*q^17*z^7+16*q^16*z^8+7*q^18*z^5-10*q^17*z^6-58*q^16*z^7-9*q^15*z^8+2*q^18*z^4+11*q^17*z^5-23*q^16*z^6-3*q^15*z^7-7*q^14*z^8+5*q^17*z^4+18*q^16*z^5-48*q^15*z^6-14*q^14*z^7-q^13*z^8+8*q^16*z^4+46*q^15*z^5+10*q^14*z^6-22*q^13*z^7+13*q^15*z^4+65*q^14*z^5+73*q^13*z^6-2*q^12*z^7+29*q^14*z^4+79*q^13*z^5+46*q^12*z^6+6*q^11*z^7+42*q^13*z^4+86*q^12*z^5+9*q^11*z^6+2*q^10*z^7-3*q^13*z^3+6*q^12*z^4+46*q^11*z^5-q^10*z^6-q^9*z^7-10*q^12*z^3-36*q^11*z^4-16*q^10*z^5-5*q^9*z^6-q^8*z^7-19*q^11*z^3-62*q^10*z^4-41*q^9*z^5-6*q^8*z^6-35*q^10*z^3-69*q^9*z^4-22*q^8*z^5-3*q^7*z^6+2*q^10*z^2-29*q^9*z^3-29*q^8*z^4-5*q^7*z^5+7*q^9*z^2+2*q^8*z^3+13*q^7*z^4-q^6*z^5+11*q^8*z^2+19*q^7*z^3+22*q^6*z^4-q^8*z+14*q^7*z^2+21*q^6*z^3+10*q^5*z^4-2*q^7*z+15*q^6*z^2+15*q^5*z^3+3*q^4*z^4+5*q^5*z^2+2*q^4*z^3+q^3*z^4-q^5*z-2*q^4*z^2-2*q^3*z^3-4*q^4*z+q^3*z^2-2*q^3*z-4*q^2*z^2-2*q^2*z-3*q*z^2-2*q^2-z^2-2*q)/z
-R1(-1,3,4,2)*q^2/z*(2*q^31*z^11+2*q^31*z^10+4*q^30*z^11+2*q^29*z^11-4*q^30*z^9-6*q^29*z^10+2*q^28*z^11-6*q^29*z^9-6*q^28*z^10+6*q^27*z^11+2*q^29*z^8-10*q^27*z^10+6*q^26*z^11+4*q^28*z^8+2*q^27*z^9-14*q^26*z^10+2*q^25*z^11+2*q^27*z^8-12*q^25*z^10-2*q^26*z^8-10*q^25*z^9-18*q^24*z^10-2*q^25*z^8-22*q^23*z^10+6*q^25*z^7+18*q^24*z^8+31*q^23*z^9-12*q^22*z^10+18*q^24*z^7+41*q^23*z^8+24*q^22*z^9-2*q^21*z^10+14*q^23*z^7+68*q^22*z^8+10*q^21*z^9-2*q^23*z^6-17*q^22*z^7+82*q^21*z^8+21*q^20*z^9-2*q^23*z^5-8*q^22*z^6-65*q^21*z^7+19*q^20*z^8+21*q^19*z^9-6*q^22*z^5-20*q^21*z^6-77*q^20*z^7-8*q^19*z^8+6*q^18*z^9-6*q^21*z^5-28*q^20*z^6-68*q^19*z^7+35*q^18*z^8+2*q^20*z^5-37*q^19*z^6-118*q^18*z^7+28*q^17*z^8+8*q^19*z^5-23*q^18*z^6-98*q^17*z^7-11*q^16*z^8+2*q^19*z^4+14*q^18*z^5-18*q^17*z^6-6*q^16*z^7-13*q^15*z^8+6*q^18*z^4+30*q^17*z^5-52*q^16*z^6-9*q^15*z^7-2*q^14*z^8+10*q^17*z^4+70*q^16*z^5-33*q^14*z^7+21*q^16*z^4+82*q^15*z^5+99*q^14*z^6-8*q^13*z^7+31*q^15*z^4+76*q^14*z^5+80*q^13*z^6+10*q^12*z^7-4*q^15*z^3+46*q^14*z^4+112*q^13*z^5+23*q^12*z^6+4*q^11*z^7-11*q^14*z^3+18*q^13*z^4+82*q^12*z^5+3*q^11*z^6-q^10*z^7-2*q^14*z^2-15*q^13*z^3-46*q^12*z^4-20*q^11*z^5-3*q^10*z^6-2*q^9*z^7-2*q^13*z^2-20*q^12*z^3-86*q^11*z^4-65*q^10*z^5-6*q^9*z^6-48*q^11*z^3-103*q^10*z^4-35*q^9*z^5-5*q^8*z^6+3*q^11*z^2-46*q^10*z^3-65*q^9*z^4-3*q^8*z^5+9*q^10*z^2+8*q^9*z^3+5*q^7*z^5+q^6*z^6+17*q^9*z^2+42*q^8*z^3+33*q^7*z^4+4*q^6*z^5+q^9*z+28*q^8*z^2+38*q^7*z^3+23*q^6*z^4+2*q^5*z^5+q^8*z+28*q^7*z^2+25*q^6*z^3+5*q^5*z^4+q^8-5*q^7*z+13*q^6*z^2+3*q^5*z^3-q^4*z^4+q^7-7*q^6*z-6*q^5*z^2-10*q^4*z^3-2*q^3*z^4-7*q^5*z-7*q^4*z^2-6*q^3*z^3-q^5-6*q^4*z-2*q^3*z^2-2*q^2*z^3-5*q^3*z-2*q^2*z-z-1)
+R1(-1,3,4,3)*q^3/z*(q^24*z^10+q^24*z^9-2*q^23*z^9-2*q^23*z^8+q^21*z^10+q^22*z^8-q^21*z^9+q^20*z^10+q^22*z^7-2*q^20*z^9+q^20*z^8-q^19*z^9-3*q^19*z^8-2*q^18*z^9-3*q^19*z^7-2*q^18*z^8-3*q^17*z^9+4*q^18*z^7+6*q^17*z^8-q^16*z^9+4*q^18*z^6+5*q^17*z^7+2*q^16*z^8+3*q^17*z^6+7*q^16*z^7-q^15*z^8-q^16*z^6+14*q^15*z^7+2*q^14*z^8-2*q^16*z^5-9*q^15*z^6+q^14*z^7+2*q^13*z^8-q^16*z^4-2*q^15*z^5-7*q^14*z^6-2*q^13*z^7-q^15*z^4-2*q^14*z^5-q^13*z^6+8*q^12*z^7-8*q^13*z^5-11*q^12*z^6+5*q^11*z^7+q^13*z^4-7*q^12*z^5-9*q^11*z^6-2*q^10*z^7-2*q^12*z^4-6*q^11*z^5+3*q^10*z^6-q^9*z^7+2*q^11*z^4-14*q^10*z^5-2*q^9*z^6+2*q^11*z^3+5*q^10*z^4-7*q^9*z^5-3*q^8*z^6+3*q^10*z^3+2*q^9*z^4+6*q^8*z^5+q^7*z^6+q^10*z^2+5*q^9*z^3+12*q^8*z^4+11*q^7*z^5+q^6*z^6+q^9*z^2+10*q^8*z^3+16*q^7*z^4+4*q^6*z^5+q^8*z^2+15*q^7*z^3+7*q^6*z^4+2*q^7*z^2+5*q^6*z^3-3*q^5*z^4-q^4*z^5-2*q^6*z^2-9*q^5*z^3-6*q^4*z^4-7*q^5*z^2-8*q^4*z^3-3*q^3*z^4-3*q^5*z-8*q^4*z^2-3*q^3*z^3-4*q^4*z+q^2*z^3+2*q^2*z^2+q*z^3+q^3+q^2*z+3*q*z^2+2*q^2+z^2+q)
-R1(0,1,2,1)/q^4*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+44*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+49*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+25*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+37*q^14*z^5+81*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+40*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-30*q^12*z^5-11*q^11*z^6-3*q^10*z^7-q^9*z^8-18*q^12*z^4-55*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-26*q^11*z^4-50*q^10*z^5-20*q^9*z^6-2*q^8*z^7+3*q^11*z^3-16*q^10*z^4-21*q^9*z^5-4*q^8*z^6-q^11*z^2+4*q^10*z^3+5*q^8*z^5+12*q^9*z^3+10*q^8*z^4+16*q^7*z^5+q^6*z^6+q^9*z^2+8*q^8*z^3+7*q^7*z^4+12*q^6*z^5+q^9*z-5*q^8*z^2+7*q^7*z^3+5*q^6*z^4+5*q^5*z^5+q^8*z-2*q^7*z^2+8*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^6*z^2-q^4*z^4-q^4*z^3-q^3*z^4-q^5*z-q^4*z^2-3*q^3*z^3-2*q^4*z-2*q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
+R1(0,1,2,2)/q^4*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+44*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+49*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+25*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+37*q^14*z^5+81*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+40*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-30*q^12*z^5-11*q^11*z^6-3*q^10*z^7-q^9*z^8-18*q^12*z^4-55*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-26*q^11*z^4-50*q^10*z^5-20*q^9*z^6-2*q^8*z^7+3*q^11*z^3-16*q^10*z^4-21*q^9*z^5-4*q^8*z^6-q^11*z^2+4*q^10*z^3+5*q^8*z^5+12*q^9*z^3+10*q^8*z^4+16*q^7*z^5+q^6*z^6+q^9*z^2+8*q^8*z^3+7*q^7*z^4+12*q^6*z^5+q^9*z-5*q^8*z^2+7*q^7*z^3+5*q^6*z^4+5*q^5*z^5+q^8*z-2*q^7*z^2+8*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^6*z^2-q^4*z^4-q^4*z^3-q^3*z^4-q^5*z-q^4*z^2-3*q^3*z^3-2*q^4*z-2*q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
-R1(0,1,3,3)*q*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+44*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+49*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+25*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+37*q^14*z^5+81*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+40*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-30*q^12*z^5-11*q^11*z^6-3*q^10*z^7-q^9*z^8-18*q^12*z^4-55*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-26*q^11*z^4-50*q^10*z^5-20*q^9*z^6-2*q^8*z^7+3*q^11*z^3-16*q^10*z^4-21*q^9*z^5-4*q^8*z^6-q^11*z^2+4*q^10*z^3+5*q^8*z^5+12*q^9*z^3+10*q^8*z^4+16*q^7*z^5+q^6*z^6+q^9*z^2+8*q^8*z^3+7*q^7*z^4+12*q^6*z^5+q^9*z-5*q^8*z^2+7*q^7*z^3+5*q^6*z^4+5*q^5*z^5+q^8*z-2*q^7*z^2+8*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^6*z^2-q^4*z^4-q^4*z^3-q^3*z^4-q^5*z-q^4*z^2-3*q^3*z^3-2*q^4*z-2*q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z
-R1(0,1,4,2)/z^2/q^3*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-7*q^28*z^10-16*q^27*z^11+2*q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+18*q^27*z^9+30*q^26*z^10-10*q^25*z^11+13*q^27*z^8+30*q^26*z^9+20*q^25*z^10-2*q^24*z^11+7*q^26*z^8+58*q^25*z^9+14*q^24*z^10-2*q^26*z^7-15*q^25*z^8+65*q^24*z^9+26*q^23*z^10-2*q^26*z^6-7*q^25*z^7-53*q^24*z^8+3*q^23*z^9+23*q^22*z^10-5*q^25*z^6-19*q^24*z^7-64*q^23*z^8-13*q^22*z^9+8*q^21*z^10-4*q^24*z^6-33*q^23*z^7-74*q^22*z^8+22*q^21*z^9+q^20*z^10+q^23*z^6-35*q^22*z^7-130*q^21*z^8+12*q^20*z^9+8*q^22*z^6-3*q^21*z^7-96*q^20*z^8-17*q^19*z^9+3*q^22*z^5+15*q^21*z^6+15*q^20*z^7-10*q^19*z^8-14*q^18*z^9+8*q^21*z^5+32*q^20*z^6-12*q^19*z^7-18*q^18*z^8-3*q^17*z^9+11*q^20*z^5+62*q^19*z^6+38*q^18*z^7-43*q^17*z^8+12*q^19*z^5+78*q^18*z^6+121*q^17*z^7-16*q^16*z^8+22*q^18*z^5+86*q^17*z^6+84*q^16*z^7+8*q^15*z^8-2*q^18*z^4+34*q^17*z^5+112*q^16*z^6+18*q^15*z^7+6*q^14*z^8-7*q^17*z^4+86*q^15*z^6+4*q^14*z^7-14*q^16*z^4-66*q^15*z^5-11*q^14*z^6+3*q^13*z^7-q^12*z^8-27*q^15*z^4-104*q^14*z^5-71*q^13*z^6-3*q^12*z^7-54*q^14*z^4-113*q^13*z^5-51*q^12*z^6-4*q^11*z^7+q^14*z^3-59*q^13*z^4-82*q^12*z^5-17*q^11*z^6-q^10*z^7+8*q^13*z^3-13*q^12*z^4-15*q^11*z^5+5*q^10*z^6+q^9*z^7+18*q^12*z^3+35*q^11*z^4+27*q^10*z^5+7*q^9*z^6+q^8*z^7+26*q^11*z^3+61*q^10*z^4+26*q^9*z^5+2*q^8*z^6+31*q^10*z^3+51*q^9*z^4+10*q^8*z^5+q^7*z^6+17*q^9*z^3+9*q^8*z^4+2*q^7*z^5-4*q^9*z^2-6*q^8*z^3-14*q^7*z^4-11*q^8*z^2-12*q^7*z^3-11*q^6*z^4-11*q^7*z^2-4*q^6*z^3-3*q^5*z^4-6*q^6*z^2-2*q^5*z^3-q^4*z^4-q^6*z-2*q^5*z^2-q^4*z^3-q^3*z^4-q^5*z-2*q^4*z^2-q^3*z^3-q^4*z-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R1(0,2,1,1)*q*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+2*q^17*z^5+7*q^16*z^6-q^15*z^7-q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-11*q^15*z^5+q^14*z^6+2*q^13*z^7-q^16*z^3-2*q^15*z^4-10*q^14*z^5-2*q^13*z^6-q^15*z^3-q^13*z^5+8*q^12*z^6-5*q^13*z^4-12*q^12*z^5+5*q^11*z^6+q^13*z^3-5*q^12*z^4-13*q^11*z^5-2*q^10*z^6+q^12*z^3-5*q^11*z^4+2*q^10*z^5-q^9*z^6+q^11*z^3-13*q^10*z^4+q^11*z^2+10*q^10*z^3-6*q^9*z^4-2*q^8*z^5+2*q^10*z^2+10*q^9*z^3+7*q^8*z^4+q^7*z^5+2*q^9*z^2+9*q^8*z^3+10*q^7*z^4+q^6*z^5+8*q^8*z^2+12*q^7*z^3+2*q^6*z^4-q^8*z+7*q^7*z^2+5*q^6*z^3-2*q^5*z^4-2*q^7*z-2*q^6*z^2-3*q^5*z^3-2*q^4*z^4-3*q^6*z-9*q^5*z^2-4*q^4*z^3-4*q^5*z-6*q^4*z^2-3*q^3*z^3-3*q^4*z+3*q^3*z^2+3*q^2*z^2+2*q^3+4*q^2*z+q*z^2+q^2+2*q*z+z-1)*z
+R1(0,2,2,1)*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-7*q^24*z^10-29*q^23*z^11+7*q^25*z^8+17*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+52*q^23*z^9+36*q^22*z^10-8*q^21*z^11+25*q^23*z^8+88*q^22*z^9+18*q^21*z^10-q^20*z^11-2*q^23*z^7-13*q^22*z^8+113*q^21*z^9+19*q^20*z^10-2*q^23*z^6-12*q^22*z^7-70*q^21*z^8+67*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-101*q^20*z^8+13*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-93*q^19*z^8+36*q^18*z^9+3*q^17*z^10-3*q^20*z^6-48*q^19*z^7-126*q^18*z^8+52*q^17*z^9+7*q^19*z^6-56*q^18*z^7-142*q^17*z^8+12*q^16*z^9+q^19*z^5+10*q^18*z^6-56*q^17*z^7-61*q^16*z^8-14*q^15*z^9+5*q^18*z^5+34*q^17*z^6-84*q^16*z^7-10*q^15*z^8-8*q^14*z^9+19*q^17*z^5+69*q^16*z^6-65*q^15*z^7-29*q^14*z^8-q^13*z^9+24*q^16*z^5+103*q^15*z^6+53*q^14*z^7-25*q^13*z^8-q^16*z^4+39*q^15*z^5+132*q^14*z^6+112*q^13*z^7+q^12*z^8-4*q^15*z^4+65*q^14*z^5+155*q^13*z^6+56*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+65*q^13*z^5+142*q^12*z^6-q^11*z^7+q^10*z^8-2*q^14*z^3-7*q^13*z^4+46*q^11*z^6-12*q^10*z^7-2*q^9*z^8-26*q^12*z^4-77*q^11*z^5-46*q^10*z^6-6*q^9*z^7-q^8*z^8+q^12*z^3-45*q^11*z^4-101*q^10*z^5-52*q^9*z^6-2*q^8*z^7+q^11*z^3-60*q^10*z^4-70*q^9*z^5-20*q^8*z^6-q^7*z^7-q^11*z^2+q^10*z^3-35*q^9*z^4-22*q^8*z^5-4*q^7*z^6+13*q^9*z^3+5*q^8*z^4+14*q^7*z^5-q^6*z^6+2*q^9*z^2+13*q^8*z^3+10*q^7*z^4+22*q^6*z^5+q^9*z-3*q^8*z^2+14*q^7*z^3+3*q^6*z^4+12*q^5*z^5+q^8*z-2*q^7*z^2+15*q^6*z^3+7*q^5*z^4+5*q^4*z^5+q^6*z^2+9*q^5*z^3+8*q^4*z^4+q^3*z^5+q^5*z^2+7*q^4*z^3+4*q^3*z^4-q^5*z+5*q^4*z^2+q^2*z^4-2*q^4*z+q^3*z^2-5*q^2*z^3-3*q^3*z-q^2*z^2-4*q*z^3-q^2*z+q*z^2-z^3+q^2+z^2+q)/z^2/q^4
+R1(0,2,2,2)*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+24*q^23*z^10-7*q^22*z^11+15*q^24*z^8+33*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+54*q^22*z^9+6*q^21*z^10-2*q^23*z^7-22*q^22*z^8+56*q^21*z^9+15*q^20*z^10-2*q^23*z^6-9*q^22*z^7-50*q^21*z^8+8*q^20*z^9+13*q^19*z^10-5*q^22*z^6-10*q^21*z^7-49*q^20*z^8+q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-47*q^19*z^8+30*q^18*z^9+q^20*z^6-29*q^19*z^7-83*q^18*z^8+16*q^17*z^9+6*q^19*z^6-24*q^18*z^7-58*q^17*z^8-10*q^16*z^9+q^19*z^5+8*q^18*z^6-24*q^17*z^7+2*q^16*z^8-8*q^15*z^9+4*q^18*z^5+30*q^17*z^6-40*q^16*z^7-5*q^15*z^8-q^14*z^9+15*q^17*z^5+44*q^16*z^6+7*q^15*z^7-19*q^14*z^8+15*q^16*z^5+46*q^15*z^6+77*q^14*z^7-2*q^13*z^8-2*q^16*z^4+24*q^15*z^5+60*q^14*z^6+57*q^13*z^7+7*q^12*z^8-6*q^15*z^4+35*q^14*z^5+69*q^13*z^6+11*q^12*z^7+2*q^11*z^8-2*q^15*z^3-7*q^14*z^4+10*q^13*z^5+39*q^12*z^6+3*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-41*q^12*z^5-22*q^11*z^6-q^9*z^8-16*q^12*z^4-68*q^11*z^5-40*q^10*z^6-5*q^9*z^7+q^12*z^3-22*q^11*z^4-63*q^10*z^5-16*q^9*z^6-3*q^8*z^7+3*q^11*z^3-12*q^10*z^4-34*q^9*z^5-3*q^8*z^6-q^11*z^2+7*q^10*z^3+11*q^9*z^4+4*q^8*z^5+18*q^9*z^3+19*q^8*z^4+27*q^7*z^5+3*q^6*z^6+q^9*z^2+17*q^8*z^3+22*q^7*z^4+19*q^6*z^5+q^5*z^6+q^9*z-5*q^8*z^2+19*q^7*z^3+16*q^6*z^4+6*q^5*z^5+q^8*z-2*q^7*z^2+11*q^6*z^3+q^5*z^4+2*q^6*z^2-3*q^5*z^3-5*q^4*z^4-q^3*z^5-2*q^5*z^2-7*q^4*z^3-5*q^3*z^4-q^5*z-5*q^4*z^2-8*q^3*z^3-2*q^2*z^4-2*q^4*z-6*q^3*z^2-4*q^2*z^3-2*q^3*z+q*z^3+2*q^2*z+3*q*z^2+z^3+q^2+2*q*z+z^2+q)/q^3/z^2
+R1(0,2,2,3)*(2*q^33*z^12+2*q^33*z^11+3*q^32*z^12-q^32*z^11-q^31*z^12-4*q^32*z^10-7*q^31*z^11-q^30*z^12-4*q^31*z^10-3*q^30*z^11+4*q^29*z^12+2*q^31*z^9+5*q^30*z^10-3*q^29*z^11+2*q^28*z^12+3*q^30*z^9+6*q^29*z^10-6*q^28*z^11-4*q^27*z^12-q^29*z^9-3*q^28*z^10-q^27*z^11-4*q^26*z^12-7*q^28*z^9-12*q^27*z^10-4*q^26*z^11-q^25*z^12-q^27*z^9+6*q^26*z^10-6*q^25*z^11+7*q^27*z^8+22*q^26*z^9+33*q^25*z^10+7*q^24*z^11+15*q^26*z^8+32*q^25*z^9+9*q^24*z^10+14*q^23*z^11+q^25*z^8+38*q^24*z^9-17*q^23*z^10+7*q^22*z^11-2*q^25*z^7-33*q^24*z^8+24*q^23*z^9+q^22*z^10+q^21*z^11-2*q^25*z^6-7*q^24*z^7-58*q^23*z^8-47*q^22*z^9+6*q^21*z^10-5*q^24*z^6-11*q^23*z^7-28*q^22*z^8-53*q^21*z^9-11*q^20*z^10-2*q^23*z^6-13*q^22*z^7+5*q^21*z^8+22*q^20*z^9-12*q^19*z^10+6*q^22*z^6-19*q^21*z^7-27*q^20*z^8+15*q^19*z^9-3*q^18*z^10+7*q^21*z^6+2*q^20*z^7-5*q^19*z^8-38*q^18*z^9+q^21*z^5+8*q^20*z^6-3*q^19*z^7+77*q^18*z^8-25*q^17*z^9+4*q^20*z^5+11*q^19*z^6-30*q^18*z^7+50*q^17*z^8+6*q^16*z^9+7*q^19*z^5+28*q^18*z^6+26*q^17*z^7-12*q^16*z^8+7*q^15*z^9+10*q^18*z^5+24*q^17*z^6+107*q^16*z^7+4*q^15*z^8+q^14*z^9+13*q^17*z^5+28*q^16*z^6+50*q^15*z^7+23*q^14*z^8+31*q^16*z^5+28*q^15*z^6-56*q^14*z^7+6*q^13*z^8+2*q^16*z^4-8*q^15*z^5-34*q^14*z^6-61*q^13*z^7-6*q^12*z^8+q^15*z^4-63*q^14*z^5-87*q^13*z^6-15*q^12*z^7-3*q^11*z^8+3*q^15*z^3-6*q^14*z^4-62*q^13*z^5-69*q^12*z^6+q^11*z^7+q^10*z^8+3*q^14*z^3-23*q^13*z^4-23*q^12*z^5-8*q^11*z^6+q^9*z^8+2*q^13*z^3+36*q^11*z^5+28*q^10*z^6+2*q^9*z^7+6*q^12*z^3+30*q^11*z^4+65*q^10*z^5+21*q^9*z^6+2*q^8*z^7+7*q^11*z^3+29*q^10*z^4+38*q^9*z^5+5*q^8*z^6+4*q^10*z^3+10*q^9*z^4+2*q^8*z^5-4*q^10*z^2-8*q^9*z^3-4*q^8*z^4-12*q^7*z^5-q^6*z^6-4*q^9*z^2-7*q^8*z^3-11*q^7*z^4-10*q^6*z^5-q^9*z+5*q^8*z^2-9*q^7*z^3-9*q^6*z^4-5*q^5*z^5-q^8*z-6*q^6*z^3-2*q^5*z^4-q^4*z^5-2*q^6*z^2-q^5*z^3+q^4*z^4-q^5*z^2-3*q^4*z^3+q^3*z^4-q^5*z-q^4*z^2+q^3*z^3+2*q^3*z^2+3*q^2*z^3+2*q^3*z+q*z^3-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/q^3/z^2
-R1(0,2,3,0)*(2*q^32*z^12+2*q^32*z^11+5*q^31*z^12+q^31*z^11+6*q^30*z^12-4*q^31*z^10-4*q^30*z^11+6*q^29*z^12-8*q^30*z^10-10*q^29*z^11+8*q^28*z^12+2*q^30*z^9-7*q^29*z^10-18*q^28*z^11+11*q^27*z^12+5*q^29*z^9-2*q^28*z^10-22*q^27*z^11+10*q^26*z^12+6*q^28*z^9+3*q^27*z^10-27*q^26*z^11+5*q^25*z^12+2*q^27*z^9-10*q^26*z^10-34*q^25*z^11+q^24*z^12-4*q^26*z^9-7*q^25*z^10-39*q^24*z^11+6*q^26*z^8+14*q^25*z^9+19*q^24*z^10-36*q^23*z^11+22*q^25*z^8+49*q^24*z^9+41*q^23*z^10-23*q^22*z^11+30*q^24*z^8+109*q^23*z^9+44*q^22*z^10-8*q^21*z^11-2*q^24*z^7+7*q^23*z^8+146*q^22*z^9+36*q^21*z^10-q^20*z^11-2*q^24*z^6-9*q^23*z^7-67*q^22*z^8+115*q^21*z^9+33*q^20*z^10-7*q^23*z^6-27*q^22*z^7-124*q^21*z^8+66*q^20*z^9+29*q^19*z^10-11*q^22*z^6-42*q^21*z^7-154*q^20*z^8+44*q^19*z^9+15*q^18*z^10-6*q^21*z^6-62*q^20*z^7-189*q^19*z^8+50*q^18*z^9+3*q^17*z^10+4*q^20*z^6-61*q^19*z^7-185*q^18*z^8+40*q^17*z^9+2*q^20*z^5+18*q^19*z^6-72*q^18*z^7-138*q^17*z^8+4*q^16*z^9+6*q^19*z^5+36*q^18*z^6-98*q^17*z^7-74*q^16*z^8-15*q^15*z^9+13*q^18*z^5+83*q^17*z^6-68*q^16*z^7-34*q^15*z^8-8*q^14*z^9+31*q^17*z^5+127*q^16*z^6+22*q^15*z^7-29*q^14*z^8-q^13*z^9+50*q^16*z^5+168*q^15*z^6+105*q^14*z^7-17*q^13*z^8-3*q^16*z^4+79*q^15*z^5+214*q^14*z^6+122*q^13*z^7+3*q^12*z^8-9*q^15*z^4+75*q^14*z^5+202*q^13*z^6+61*q^12*z^7+6*q^11*z^8-2*q^15*z^3-16*q^14*z^4+18*q^13*z^5+112*q^12*z^6-2*q^11*z^7-2*q^14*z^3-25*q^13*z^4-74*q^12*z^5-5*q^11*z^6-18*q^10*z^7-2*q^9*z^8-60*q^12*z^4-153*q^11*z^5-65*q^10*z^6-9*q^9*z^7-q^8*z^8+2*q^12*z^3-75*q^11*z^4-144*q^10*z^5-56*q^9*z^6-2*q^8*z^7+9*q^11*z^3-50*q^10*z^4-63*q^9*z^5-20*q^8*z^6-q^7*z^7-q^11*z^2+18*q^10*z^3-5*q^9*z^4+8*q^8*z^5-q^7*z^6+34*q^9*z^3+39*q^8*z^4+31*q^7*z^5+q^9*z^2+36*q^8*z^3+34*q^7*z^4+26*q^6*z^5+q^9*z-4*q^8*z^2+22*q^7*z^3+8*q^6*z^4+12*q^5*z^5+q^8*z-4*q^7*z^2+12*q^6*z^3+3*q^5*z^4+4*q^4*z^5-4*q^6*z^2+3*q^5*z^3+4*q^4*z^4+q^3*z^5-4*q^5*z^2+2*q^3*z^4-q^5*z-3*q^3*z^3+q^2*z^4-3*q^4*z-4*q^2*z^3-3*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/z^2/q^4
+R1(0,2,3,1)*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-10*q^25*z^10+q^24*z^11+q^26*z^8-2*q^25*z^9-9*q^24*z^10-4*q^25*z^8-10*q^24*z^9-14*q^23*z^10+4*q^23*z^9-15*q^22*z^10+7*q^24*z^7+18*q^23*z^8+23*q^22*z^9-7*q^21*z^10+15*q^23*z^7+32*q^22*z^8+13*q^21*z^9-q^20*z^10+8*q^22*z^7+56*q^21*z^8+6*q^20*z^9-2*q^22*z^6-19*q^21*z^7+56*q^20*z^8+14*q^19*z^9-2*q^22*z^5-7*q^21*z^6-51*q^20*z^7+9*q^19*z^8+12*q^18*z^9-5*q^21*z^5-12*q^20*z^6-49*q^19*z^7+3*q^18*z^8+3*q^17*z^9-4*q^20*z^5-22*q^19*z^6-48*q^18*z^7+31*q^17*z^8+q^19*z^5-29*q^18*z^6-79*q^17*z^7+18*q^16*z^8+6*q^18*z^5-20*q^17*z^6-56*q^16*z^7-7*q^15*z^8+q^18*z^4+9*q^17*z^5-30*q^16*z^6-5*q^15*z^7-7*q^14*z^8+4*q^17*z^4+22*q^16*z^5-49*q^15*z^6-8*q^14*z^7-q^13*z^8+8*q^16*z^4+42*q^15*z^5-4*q^14*z^6-18*q^13*z^7+13*q^15*z^4+55*q^14*z^5+61*q^13*z^6-4*q^12*z^7+28*q^14*z^4+75*q^13*z^5+53*q^12*z^6+5*q^11*z^7-q^14*z^3+43*q^13*z^4+80*q^12*z^5+9*q^11*z^6+2*q^10*z^7-3*q^13*z^3+19*q^12*z^4+43*q^11*z^5-6*q^10*z^6-q^9*z^7-7*q^12*z^3-31*q^11*z^4-10*q^10*z^5-3*q^9*z^6-q^8*z^7-17*q^11*z^3-60*q^10*z^4-31*q^9*z^5-2*q^8*z^6-30*q^10*z^3-52*q^9*z^4-18*q^8*z^5-2*q^7*z^6-26*q^9*z^3-23*q^8*z^4-3*q^7*z^5+5*q^9*z^2-q^8*z^3+6*q^7*z^4+12*q^8*z^2+12*q^7*z^3+15*q^6*z^4+q^5*z^5+11*q^7*z^2+7*q^6*z^3+8*q^5*z^4-q^7*z+8*q^6*z^2+5*q^5*z^3+3*q^4*z^4-q^6*z+6*q^5*z^2+3*q^4*z^3+q^3*z^4+q^5*z+2*q^4*z^2+q^4*z+2*q^3*z^2+q^3*z-q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
-R1(0,2,3,2)/z/q*(2*q^31*z^11+2*q^31*z^10+q^30*z^11-3*q^30*z^10-2*q^29*z^11-4*q^30*z^9-4*q^29*z^10+q^28*z^11+q^28*z^10+3*q^27*z^11+2*q^29*z^8+5*q^28*z^9-4*q^27*z^10-q^26*z^11+q^28*z^8+q^27*z^9-2*q^26*z^10-3*q^25*z^11-2*q^27*z^8-4*q^26*z^9-q^24*z^11-5*q^26*z^8-9*q^25*z^9-5*q^24*z^10+4*q^25*z^8+16*q^24*z^9-q^23*z^10+7*q^25*z^7+20*q^24*z^8+19*q^23*z^9+7*q^22*z^10+8*q^24*z^7+14*q^23*z^8-9*q^22*z^9+5*q^21*z^10-7*q^23*z^7+24*q^22*z^8-5*q^21*z^9+q^20*z^10-2*q^23*z^6-27*q^22*z^7-q^21*z^8+9*q^20*z^9-2*q^23*z^5-6*q^22*z^6-32*q^21*z^7-43*q^20*z^8-3*q^22*z^5-6*q^21*z^6+5*q^20*z^7-3*q^19*z^8-6*q^18*z^9+q^21*z^5-10*q^20*z^6-q^19*z^7+22*q^18*z^8-2*q^17*z^9+5*q^20*z^5-11*q^19*z^6-35*q^18*z^7-15*q^17*z^8+5*q^19*z^5+3*q^18*z^6+15*q^17*z^7-24*q^16*z^8+q^19*z^4-12*q^17*z^6+37*q^16*z^7-2*q^15*z^8+3*q^18*z^4+9*q^17*z^5-7*q^16*z^6-3*q^15*z^7+4*q^14*z^8+6*q^17*z^4+22*q^16*z^5+54*q^15*z^6-8*q^14*z^7+q^13*z^8+9*q^16*z^4+20*q^15*z^5+65*q^14*z^6+6*q^13*z^7+q^16*z^3+19*q^15*z^4+27*q^14*z^5+2*q^13*z^6+4*q^12*z^7+q^15*z^3+14*q^14*z^4+7*q^13*z^5-34*q^12*z^6-q^11*z^7-q^14*z^3-28*q^13*z^4-31*q^12*z^5-20*q^11*z^6-2*q^10*z^7-5*q^13*z^3-49*q^12*z^4-35*q^11*z^5+2*q^10*z^6-10*q^12*z^3-37*q^11*z^4-16*q^10*z^5+3*q^9*z^6+q^8*z^7-13*q^11*z^3+q^10*z^4+5*q^9*z^5-q^8*z^6+q^11*z^2+4*q^10*z^3+29*q^9*z^4+7*q^8*z^5+q^7*z^6+6*q^10*z^2+17*q^9*z^3+18*q^8*z^4+6*q^9*z^2+4*q^8*z^3-2*q^7*z^4-q^9*z-2*q^8*z^2-8*q^7*z^3-6*q^6*z^4-2*q^8*z-4*q^7*z^2+q^6*z^3+2*q^5*z^4+2*q^4*z^4+2*q^6*z+4*q^5*z^2+q^4*z^3-q^3*z^4+2*q^5*z+4*q^4*z^2+q^3*z^3+3*q^4*z-4*q^3*z^2-q^2*z^3-q^4-2*q^3*z-6*q^2*z^2-4*q^3-2*q^2*z-q*z^2-2*q^2+q*z+z^2+q)
-R1(0,2,4,1)/q/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-18*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-54*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-13*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-18*q^19*z^6-41*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-71*q^17*z^7+17*q^16*z^8+6*q^18*z^5-22*q^17*z^6-42*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-42*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+16*q^16*z^5-59*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+40*q^15*z^5-4*q^14*z^6-10*q^13*z^7+14*q^15*z^4+51*q^14*z^5+48*q^13*z^6+q^12*z^7+31*q^14*z^4+66*q^13*z^5+38*q^12*z^6+3*q^11*z^7+45*q^13*z^4+73*q^12*z^5+12*q^11*z^6+q^10*z^7-2*q^13*z^3+19*q^12*z^4+31*q^11*z^5-6*q^10*z^6-q^9*z^7-6*q^12*z^3-18*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-50*q^10*z^4-23*q^9*z^5-2*q^8*z^6-26*q^10*z^3-47*q^9*z^4-8*q^8*z^5-q^7*z^6+q^10*z^2-15*q^9*z^3-9*q^8*z^4+5*q^9*z^2+8*q^8*z^3+14*q^7*z^4+9*q^8*z^2+12*q^7*z^3+12*q^6*z^4-q^8*z+9*q^7*z^2+2*q^6*z^3+3*q^5*z^4-2*q^7*z+4*q^6*z^2-2*q^5*z^3+q^4*z^4-2*q^6*z-q^5*z^2-q^4*z^3+q^3*z^4-2*q^5*z+3*q^4*z^2+q^3*z^3+q^4*z+4*q^3*z^2+q^2*z^3+q^4+q^3*z+q^3-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R1(0,2,4,2)*(q^34*z^12+q^34*z^11-q^33*z^12-3*q^33*z^11-3*q^32*z^12-2*q^33*z^10-q^32*z^11+3*q^32*z^10+4*q^31*z^11+q^32*z^9+5*q^31*z^10-2*q^30*z^11-4*q^29*z^12-q^31*z^9-3*q^30*z^10+2*q^29*z^11-4*q^28*z^12-3*q^30*z^9-q^29*z^10+5*q^28*z^11-q^27*z^12+2*q^29*z^9+q^28*z^10+q^27*z^11+8*q^28*z^9+21*q^27*z^10+4*q^26*z^11+q^28*z^8+10*q^27*z^9+14*q^26*z^10+9*q^25*z^11-4*q^27*z^8-10*q^26*z^9-11*q^25*z^10+5*q^24*z^11-16*q^26*z^8-7*q^25*z^9+q^24*z^10+q^23*z^11-q^26*z^7-13*q^25*z^8-28*q^24*z^9+16*q^23*z^10-q^26*z^6-q^25*z^7-3*q^24*z^8-64*q^23*z^9+5*q^22*z^10-6*q^24*z^7+20*q^23*z^8-25*q^22*z^9-3*q^21*z^10+4*q^24*z^6-12*q^23*z^7-7*q^22*z^8-6*q^21*z^9-q^20*z^10+5*q^23*z^6-53*q^21*z^8-37*q^20*z^9+4*q^22*z^6+46*q^21*z^7+8*q^20*z^8-34*q^19*z^9+3*q^22*z^5+5*q^21*z^6+66*q^20*z^7+39*q^19*z^8-5*q^18*z^9+6*q^21*z^5+15*q^20*z^6+69*q^19*z^7-15*q^18*z^8+3*q^17*z^9+4*q^20*z^5+21*q^19*z^6+113*q^18*z^7-32*q^17*z^8+q^16*z^9-4*q^19*z^5+4*q^18*z^6+105*q^17*z^7-5*q^16*z^8-9*q^18*z^5+6*q^16*z^7+6*q^15*z^8-2*q^18*z^4-23*q^17*z^5+7*q^16*z^6-36*q^15*z^7+2*q^14*z^8-5*q^17*z^4-65*q^16*z^5-6*q^15*z^6-7*q^14*z^7-q^13*z^8-8*q^16*z^4-79*q^15*z^5-37*q^14*z^6+14*q^13*z^7+q^12*z^8-15*q^15*z^4-60*q^14*z^5-47*q^13*z^6+4*q^12*z^7+q^11*z^8-31*q^14*z^4-38*q^13*z^5-20*q^12*z^6-q^11*z^7+q^14*z^3-26*q^13*z^4-29*q^12*z^5-4*q^11*z^6+5*q^13*z^3+q^12*z^4-11*q^11*z^5+8*q^10*z^6+q^9*z^7+8*q^12*z^3+23*q^11*z^4+7*q^10*z^5+7*q^9*z^6+q^8*z^7+11*q^11*z^3+45*q^10*z^4+13*q^9*z^5+2*q^8*z^6+18*q^10*z^3+44*q^9*z^4+6*q^8*z^5+q^7*z^6+q^10*z^2+12*q^9*z^3+9*q^8*z^4-4*q^9*z^2-8*q^8*z^3-14*q^7*z^4-q^6*z^5-11*q^8*z^2-15*q^7*z^3-13*q^6*z^4-12*q^7*z^2-7*q^6*z^3-4*q^5*z^4-7*q^6*z^2-q^4*z^4+2*q^4*z^3-q^3*z^4+q^5*z-q^4*z^2-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/q^3/z^2
+R1(0,2,4,3)*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-7*q^28*z^10-16*q^27*z^11+2*q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+18*q^27*z^9+30*q^26*z^10-10*q^25*z^11+13*q^27*z^8+30*q^26*z^9+20*q^25*z^10-2*q^24*z^11+7*q^26*z^8+58*q^25*z^9+14*q^24*z^10-2*q^26*z^7-15*q^25*z^8+65*q^24*z^9+26*q^23*z^10-2*q^26*z^6-7*q^25*z^7-53*q^24*z^8+3*q^23*z^9+23*q^22*z^10-5*q^25*z^6-19*q^24*z^7-64*q^23*z^8-13*q^22*z^9+8*q^21*z^10-4*q^24*z^6-33*q^23*z^7-74*q^22*z^8+22*q^21*z^9+q^20*z^10+q^23*z^6-34*q^22*z^7-130*q^21*z^8+12*q^20*z^9+8*q^22*z^6-2*q^21*z^7-96*q^20*z^8-17*q^19*z^9+3*q^22*z^5+14*q^21*z^6+16*q^20*z^7-10*q^19*z^8-14*q^18*z^9+8*q^21*z^5+31*q^20*z^6-10*q^19*z^7-18*q^18*z^8-3*q^17*z^9+11*q^20*z^5+61*q^19*z^6+39*q^18*z^7-43*q^17*z^8+12*q^19*z^5+76*q^18*z^6+122*q^17*z^7-16*q^16*z^8+22*q^18*z^5+84*q^17*z^6+86*q^16*z^7+8*q^15*z^8-2*q^18*z^4+31*q^17*z^5+111*q^16*z^6+18*q^15*z^7+6*q^14*z^8-7*q^17*z^4-3*q^16*z^5+87*q^15*z^6+2*q^14*z^7-13*q^16*z^4-69*q^15*z^5-11*q^14*z^6+2*q^13*z^7-q^12*z^8-25*q^15*z^4-107*q^14*z^5-73*q^13*z^6-3*q^12*z^7+q^15*z^3-51*q^14*z^4-109*q^13*z^5-50*q^12*z^6-4*q^11*z^7+3*q^14*z^3-58*q^13*z^4-79*q^12*z^5-14*q^11*z^6-q^10*z^7+10*q^13*z^3-8*q^12*z^4-15*q^11*z^5+6*q^10*z^6+q^9*z^7+20*q^12*z^3+42*q^11*z^4+27*q^10*z^5+7*q^9*z^6+q^8*z^7+26*q^11*z^3+57*q^10*z^4+25*q^9*z^5+2*q^8*z^6+28*q^10*z^3+46*q^9*z^4+9*q^8*z^5+q^7*z^6-2*q^10*z^2+14*q^9*z^3+8*q^8*z^4+2*q^7*z^5-7*q^9*z^2-8*q^8*z^3-14*q^7*z^4-12*q^8*z^2-11*q^7*z^3-11*q^6*z^4-9*q^7*z^2-2*q^6*z^3-3*q^5*z^4+q^7*z-5*q^6*z^2-q^5*z^3-q^4*z^4-2*q^5*z^2-q^4*z^3-q^3*z^4-q^5*z-2*q^4*z^2-q^3*z^3-q^4*z-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2/q^2
+R1(0,3,0,1)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-11*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-11*q^10*z^5-2*q^9*z^6+4*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-16*q^9*z^4+2*q^10*z^2+8*q^9*z^3-6*q^8*z^4-2*q^7*z^5+4*q^9*z^2+10*q^8*z^3+10*q^7*z^4+q^6*z^5+6*q^8*z^2+12*q^7*z^3+9*q^6*z^4+q^5*z^5+12*q^7*z^2+13*q^6*z^3+q^5*z^4+8*q^6*z^2+5*q^5*z^3-q^4*z^4+q^6*z-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z/q^4
-R1(0,3,0,2)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-10*q^10*z^5-2*q^9*z^6+2*q^11*z^3-10*q^10*z^4+4*q^9*z^5-q^8*z^6+2*q^10*z^3-14*q^9*z^4+q^8*z^5+2*q^10*z^2+8*q^9*z^3-4*q^8*z^4-q^7*z^5+4*q^9*z^2+5*q^8*z^3+9*q^7*z^4+q^6*z^5+6*q^8*z^2+10*q^7*z^3+9*q^6*z^4+q^5*z^5+10*q^7*z^2+11*q^6*z^3+q^5*z^4+6*q^6*z^2+3*q^5*z^3-q^4*z^4-3*q^5*z^2-3*q^4*z^3-q^3*z^4-2*q^5*z-6*q^4*z^2-4*q^3*z^3-4*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z/q^4
-R1(0,3,1,0)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-11*q^10*z^5-2*q^9*z^6+3*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-15*q^9*z^4+2*q^10*z^2+8*q^9*z^3-5*q^8*z^4-2*q^7*z^5+4*q^9*z^2+9*q^8*z^3+10*q^7*z^4+q^6*z^5+6*q^8*z^2+12*q^7*z^3+9*q^6*z^4+q^5*z^5+11*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+5*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z/q^4
+R1(0,3,1,1)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-q^14*z^3-q^13*z^4-3*q^12*z^5+9*q^11*z^6-11*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-8*q^11*z^4-9*q^10*z^5-2*q^9*z^6+3*q^11*z^3-10*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-17*q^9*z^4+2*q^10*z^2+8*q^9*z^3-4*q^8*z^4+4*q^9*z^2+8*q^8*z^3+10*q^7*z^4+2*q^6*z^5+7*q^8*z^2+14*q^7*z^3+8*q^6*z^4+q^5*z^5+11*q^7*z^2+14*q^6*z^3-q^5*z^4+7*q^6*z^2+5*q^5*z^3-2*q^4*z^4+q^6*z-3*q^5*z^2-q^4*z^3-q^3*z^4-2*q^5*z-7*q^4*z^2-4*q^3*z^3-4*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z/q^4
-R1(0,3,1,2)/q^2*(q^28*z^12+q^28*z^11-2*q^27*z^11-2*q^27*z^10+q^25*z^12+q^26*z^10-q^25*z^11+q^24*z^12+q^26*z^9-2*q^24*z^11+q^24*z^10-q^23*z^11-3*q^23*z^10-2*q^22*z^11-3*q^23*z^9-2*q^22*z^10-3*q^21*z^11+4*q^22*z^9+6*q^21*z^10-q^20*z^11+3*q^22*z^8+5*q^21*z^9+2*q^20*z^10-q^22*z^7+2*q^21*z^8+7*q^20*z^9-q^19*z^10-q^20*z^8+14*q^19*z^9+2*q^18*z^10+q^21*z^6-2*q^20*z^7-11*q^19*z^8+q^18*z^9+2*q^17*z^10-q^20*z^6-2*q^19*z^7-11*q^18*z^8-2*q^17*z^9-2*q^18*z^7-q^17*z^8+8*q^16*z^9+q^19*z^5-8*q^17*z^7-11*q^16*z^8+5*q^15*z^9+4*q^17*z^6-5*q^16*z^7-12*q^15*z^8-2*q^14*z^9+3*q^17*z^5+4*q^16*z^6-4*q^15*z^7+2*q^14*z^8-q^13*z^9+5*q^16*z^5-15*q^14*z^7-q^16*z^4+6*q^15*z^5+8*q^14*z^6-8*q^13*z^7-2*q^12*z^8-3*q^14*z^5+9*q^13*z^6+8*q^12*z^7+q^11*z^8-q^15*z^3-4*q^14*z^4-4*q^13*z^5+12*q^12*z^6+10*q^11*z^7+q^10*z^8-3*q^14*z^3-2*q^13*z^4+16*q^12*z^5+18*q^11*z^6-3*q^13*z^3-2*q^12*z^4+10*q^11*z^5+9*q^10*z^6-3*q^9*z^7-q^13*z^2-q^12*z^3-4*q^11*z^4-10*q^10*z^5-3*q^9*z^6-2*q^8*z^7-q^12*z^2+q^11*z^3-q^10*z^4-8*q^9*z^5-2*q^8*z^6-4*q^10*z^3-12*q^9*z^4-5*q^8*z^5-5*q^9*z^3-13*q^8*z^4+q^6*z^6+q^8*z^3-q^7*z^4+3*q^6*z^5+2*q^8*z^2-q^7*z^3+4*q^6*z^4+2*q^5*z^5+2*q^8*z+6*q^7*z^2+7*q^6*z^3-q^5*z^4+2*q^7*z+7*q^6*z^2+7*q^5*z^3-3*q^4*z^4+q^5*z^2+3*q^4*z^3-2*q^3*z^4+q^5*z-q^3*z^3-q^4*z-5*q^3*z^2-q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/z
+R1(0,3,1,3)*(q^28*z^11+q^28*z^10-2*q^27*z^10-2*q^27*z^9+q^26*z^10+q^25*z^11+2*q^26*z^9-q^25*z^10+q^24*z^11+q^26*z^8-2*q^25*z^9-2*q^24*z^10-2*q^25*z^8-q^23*z^10-5*q^23*z^9-q^22*z^10+q^24*z^7-q^23*z^8-2*q^22*z^9-3*q^21*z^10+2*q^23*z^7+7*q^22*z^8+4*q^21*z^9-2*q^20*z^10+3*q^22*z^7+2*q^21*z^8-q^19*z^10-q^22*z^6-2*q^21*z^7+7*q^20*z^8-2*q^19*z^9+2*q^20*z^7+20*q^19*z^8+2*q^18*z^9+3*q^20*z^6-3*q^19*z^7+8*q^18*z^8+4*q^17*z^9-q^20*z^5+3*q^19*z^6+2*q^18*z^7+2*q^17*z^8+3*q^16*z^9-q^19*z^5-5*q^18*z^6+2*q^17*z^7+5*q^16*z^8+q^15*z^9-5*q^18*z^5-23*q^17*z^6-19*q^16*z^7+5*q^15*z^8-q^18*z^4-3*q^17*z^5-21*q^16*z^6-22*q^15*z^7-q^14*z^8-q^17*z^4-15*q^15*z^6-7*q^14*z^7-3*q^13*z^8+q^16*z^4+5*q^15*z^5-13*q^14*z^6-2*q^12*z^8+q^16*z^3+5*q^15*z^4+12*q^14*z^5-4*q^13*z^6-4*q^12*z^7+q^15*z^3+5*q^14*z^4+5*q^13*z^5+10*q^12*z^6-9*q^11*z^7+10*q^13*z^4+13*q^12*z^5+19*q^11*z^6-4*q^10*z^7+15*q^12*z^4+21*q^11*z^5+12*q^10*z^6+2*q^9*z^7+14*q^11*z^4+19*q^10*z^5-2*q^9*z^6+q^8*z^7+2*q^11*z^3+11*q^10*z^4+19*q^9*z^5-q^11*z^2-q^9*z^4+q^7*z^6-q^10*z^2-4*q^9*z^3-11*q^8*z^4-14*q^7*z^5-q^6*z^6-2*q^9*z^2-18*q^8*z^3-18*q^7*z^4-12*q^6*z^5-q^5*z^6-6*q^8*z^2-21*q^7*z^3-15*q^6*z^4-q^5*z^5-5*q^7*z^2-15*q^6*z^3-5*q^5*z^4+q^4*z^5-3*q^6*z^2+2*q^5*z^3+4*q^4*z^4+q^3*z^5+q^6*z+6*q^5*z^2+10*q^4*z^3+4*q^3*z^4+3*q^5*z+9*q^4*z^2+8*q^3*z^3+2*q^2*z^4+4*q^4*z+5*q^3*z^2+q^2*z^3-2*q^2*z^2-2*q*z^3-q^3-2*q^2*z-2*q*z^2-z^3-q^2-q*z)/z/q
-R1(0,3,2,1)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+23*q^24*z^10-7*q^23*z^11+15*q^25*z^8+33*q^24*z^9+13*q^23*z^10-q^22*z^11+9*q^24*z^8+56*q^23*z^9+6*q^22*z^10-2*q^24*z^7-19*q^23*z^8+56*q^22*z^9+14*q^21*z^10-2*q^24*z^6-8*q^23*z^7-49*q^22*z^8+9*q^21*z^9+12*q^20*z^10-5*q^23*z^6-12*q^22*z^7-48*q^21*z^8+4*q^20*z^9+3*q^19*z^10-4*q^22*z^6-23*q^21*z^7-45*q^20*z^8+31*q^19*z^9-30*q^20*z^7-74*q^19*z^8+17*q^18*z^9+5*q^20*z^6-24*q^19*z^7-54*q^18*z^8-8*q^17*z^9+q^20*z^5+6*q^19*z^6-35*q^18*z^7-4*q^17*z^8-7*q^16*z^9+4*q^19*z^5+17*q^18*z^6-48*q^17*z^7-4*q^16*z^8-q^15*z^9+9*q^18*z^5+34*q^17*z^6-2*q^16*z^7-15*q^15*z^8+13*q^17*z^5+53*q^16*z^6+60*q^15*z^7-5*q^14*z^8+q^17*z^4+30*q^16*z^5+75*q^15*z^6+47*q^14*z^7+5*q^13*z^8+2*q^16*z^4+47*q^15*z^5+66*q^14*z^6+4*q^13*z^7+4*q^12*z^8+2*q^15*z^4+25*q^14*z^5+37*q^13*z^6-8*q^12*z^7+q^15*z^3-3*q^14*z^4-18*q^13*z^5-3*q^12*z^6-5*q^11*z^7-q^10*z^8+2*q^14*z^3-15*q^13*z^4-53*q^12*z^5-37*q^11*z^6-6*q^10*z^7+q^13*z^3-24*q^12*z^4-49*q^11*z^5-24*q^10*z^6-4*q^9*z^7-18*q^11*z^4-15*q^10*z^5-2*q^9*z^6+4*q^11*z^3+5*q^10*z^4+10*q^9*z^5+9*q^10*z^3+24*q^9*z^4+18*q^8*z^5-2*q^10*z^2+5*q^9*z^3+17*q^8*z^4+9*q^7*z^5-5*q^9*z^2+2*q^8*z^3+4*q^7*z^4+3*q^6*z^5-5*q^8*z^2-4*q^7*z^3-9*q^6*z^4+q^5*z^5-6*q^7*z^2-9*q^6*z^3-3*q^5*z^4-7*q^6*z^2+2*q^4*z^4-q^4*z^3+q^3*z^4+q^5*z+3*q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^2/q^4
+R1(0,3,2,2)/q^2/z*(2*q^32*z^11+2*q^32*z^10+4*q^31*z^11+2*q^30*z^11-4*q^31*z^9-6*q^30*z^10-6*q^30*z^9-8*q^29*z^10+4*q^28*z^11+2*q^30*z^8-8*q^28*z^10+5*q^27*z^11+4*q^29*z^8+6*q^28*z^9-12*q^27*z^10+2*q^28*z^8+q^27*z^9-8*q^26*z^10-4*q^25*z^11-4*q^27*z^8-8*q^26*z^9-11*q^25*z^10-3*q^24*z^11-2*q^26*z^8-q^25*z^9-15*q^24*z^10-q^23*z^11+6*q^26*z^7+17*q^25*z^8+35*q^24*z^9-5*q^23*z^10+17*q^25*z^7+43*q^24*z^8+34*q^23*z^9+10*q^22*z^10+12*q^24*z^7+65*q^23*z^8+6*q^22*z^9+12*q^21*z^10-2*q^24*z^6-23*q^23*z^7+68*q^22*z^8+7*q^21*z^9+6*q^20*z^10-2*q^24*z^5-7*q^23*z^6-75*q^22*z^7-8*q^21*z^8+14*q^20*z^9+q^19*z^10-6*q^23*z^5-20*q^22*z^6-85*q^21*z^7-65*q^20*z^8+q^19*z^9-6*q^22*z^5-29*q^21*z^6-56*q^20*z^7-13*q^19*z^8-12*q^18*z^9+4*q^21*z^5-36*q^20*z^6-80*q^19*z^7+17*q^18*z^8-10*q^17*z^9+12*q^20*z^5-10*q^19*z^6-64*q^18*z^7-21*q^17*z^8-3*q^16*z^9+2*q^20*z^4+22*q^19*z^5+10*q^18*z^6+44*q^17*z^7-41*q^16*z^8+7*q^19*z^4+33*q^18*z^5-13*q^17*z^6+74*q^16*z^7-16*q^15*z^8+11*q^18*z^4+69*q^17*z^5+31*q^16*z^6+17*q^15*z^7+5*q^14*z^8+19*q^17*z^4+71*q^16*z^5+139*q^15*z^6+q^14*z^7+6*q^13*z^8-q^17*z^3+24*q^16*z^4+43*q^15*z^5+135*q^14*z^6+25*q^13*z^7+q^12*z^8-5*q^16*z^3+36*q^15*z^4+51*q^14*z^5+25*q^13*z^6+23*q^12*z^7-12*q^15*z^3+q^14*z^4+6*q^13*z^5-42*q^12*z^6-2*q^15*z^2-16*q^14*z^3-77*q^13*z^4-97*q^12*z^5-31*q^11*z^6-8*q^10*z^7-2*q^14*z^2-18*q^13*z^3-135*q^12*z^4-149*q^11*z^5-11*q^10*z^6-2*q^9*z^7-40*q^12*z^3-133*q^11*z^4-86*q^10*z^5-5*q^9*z^6+4*q^12*z^2-27*q^11*z^3-56*q^10*z^4+10*q^9*z^5+5*q^8*z^6+11*q^11*z^2+33*q^10*z^3+34*q^9*z^4+35*q^8*z^5+5*q^7*z^6+23*q^10*z^2+90*q^9*z^3+82*q^8*z^4+22*q^7*z^5+q^6*z^6+q^10*z+41*q^9*z^2+87*q^8*z^3+57*q^7*z^4+6*q^6*z^5+q^9*z+41*q^8*z^2+58*q^7*z^3+8*q^6*z^4-q^5*z^5+q^9-5*q^8*z+21*q^7*z^2+9*q^6*z^3-13*q^5*z^4-q^4*z^5+q^8-7*q^7*z-15*q^6*z^2-21*q^5*z^3-10*q^4*z^4-9*q^6*z-27*q^5*z^2-17*q^4*z^3-3*q^3*z^4-q^6-14*q^5*z-16*q^4*z^2-5*q^3*z^3-q^5-9*q^4*z-4*q^3*z^2+q^2*z^3-3*q^3*z+q^2*z^2+q*z^3+q^3+q^2*z+2*q*z^2+q^2+z^2)
+R1(0,3,3,0)*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-9*q^26*z^10+4*q^25*z^11+3*q^27*z^8+q^26*z^9-10*q^25*z^10+q^24*z^11+q^26*z^8-9*q^24*z^10-2*q^25*z^8-10*q^24*z^9-15*q^23*z^10-q^24*z^8+5*q^23*z^9-16*q^22*z^10+6*q^24*z^7+18*q^23*z^8+25*q^22*z^9-7*q^21*z^10+15*q^23*z^7+31*q^22*z^8+14*q^21*z^9-q^20*z^10+8*q^22*z^7+59*q^21*z^8+8*q^20*z^9-2*q^22*z^6-16*q^21*z^7+58*q^20*z^8+17*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+3*q^19*z^8+13*q^18*z^9-5*q^21*z^5-16*q^20*z^6-54*q^19*z^7+q^18*z^8+3*q^17*z^9-4*q^20*z^5-24*q^19*z^6-54*q^18*z^7+32*q^17*z^8+q^19*z^5-28*q^18*z^6-92*q^17*z^7+16*q^16*z^8+7*q^18*z^5-10*q^17*z^6-57*q^16*z^7-9*q^15*z^8+2*q^18*z^4+11*q^17*z^5-22*q^16*z^6-2*q^15*z^7-7*q^14*z^8+5*q^17*z^4+22*q^16*z^5-48*q^15*z^6-14*q^14*z^7-q^13*z^8+8*q^16*z^4+48*q^15*z^5+8*q^14*z^6-22*q^13*z^7+12*q^15*z^4+60*q^14*z^5+72*q^13*z^6-2*q^12*z^7+27*q^14*z^4+76*q^13*z^5+48*q^12*z^6+6*q^11*z^7-q^14*z^3+42*q^13*z^4+88*q^12*z^5+9*q^11*z^6+2*q^10*z^7-4*q^13*z^3+11*q^12*z^4+47*q^11*z^5-3*q^10*z^6-q^9*z^7-9*q^12*z^3-36*q^11*z^4-16*q^10*z^5-6*q^9*z^6-q^8*z^7-19*q^11*z^3-63*q^10*z^4-41*q^9*z^5-6*q^8*z^6-36*q^10*z^3-66*q^9*z^4-22*q^8*z^5-3*q^7*z^6+q^10*z^2-31*q^9*z^3-29*q^8*z^4-4*q^7*z^5+6*q^9*z^2+2*q^8*z^3+13*q^7*z^4+q^6*z^5+13*q^8*z^2+22*q^7*z^3+22*q^6*z^4+q^5*z^5+15*q^7*z^2+23*q^6*z^3+10*q^5*z^4-q^7*z+13*q^6*z^2+12*q^5*z^3+3*q^4*z^4-q^6*z+3*q^5*z^2-q^4*z^3+q^3*z^4-2*q^5*z-3*q^4*z^2-3*q^3*z^3-5*q^4*z-3*q^3*z-2*q^2*z^2-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
+R1(0,3,3,1)/z/q*(2*q^33*z^12+2*q^33*z^11+5*q^32*z^12+q^32*z^11+6*q^31*z^12-4*q^32*z^10-6*q^31*z^11+8*q^30*z^12-10*q^31*z^10-10*q^30*z^11+11*q^29*z^12+2*q^31*z^9-5*q^30*z^10-18*q^29*z^11+12*q^28*z^12+9*q^30*z^9-q^29*z^10-29*q^28*z^11+12*q^27*z^12+8*q^29*z^9-q^28*z^10-35*q^27*z^11+10*q^26*z^12-2*q^29*z^8-2*q^27*z^10-43*q^26*z^11+5*q^25*z^12-2*q^28*z^8-q^27*z^9+q^26*z^10-48*q^25*z^11+q^24*z^12+7*q^27*z^8+18*q^26*z^9+22*q^25*z^10-45*q^24*z^11+26*q^26*z^8+55*q^25*z^9+41*q^24*z^10-37*q^23*z^11+27*q^25*z^8+95*q^24*z^9+56*q^23*z^10-23*q^22*z^11-9*q^25*z^7-8*q^24*z^8+142*q^23*z^9+60*q^22*z^10-8*q^21*z^11-2*q^25*z^6-20*q^24*z^7-71*q^23*z^8+147*q^22*z^9+46*q^21*z^10-q^20*z^11-7*q^24*z^6-23*q^23*z^7-154*q^22*z^8+117*q^21*z^9+35*q^20*z^10-9*q^23*z^6-22*q^22*z^7-200*q^21*z^8+84*q^20*z^9+29*q^19*z^10+2*q^23*z^5-3*q^22*z^6-29*q^21*z^7-223*q^20*z^8+50*q^19*z^9+15*q^18*z^10+4*q^22*z^5+10*q^21*z^6-57*q^20*z^7-236*q^19*z^8+41*q^18*z^9+3*q^17*z^10+3*q^21*z^5+30*q^20*z^6-62*q^19*z^7-206*q^18*z^8+34*q^17*z^9+q^20*z^5+64*q^19*z^6-53*q^18*z^7-148*q^17*z^8+3*q^16*z^9+8*q^19*z^5+96*q^18*z^6-57*q^17*z^7-72*q^16*z^8-15*q^15*z^9-q^19*z^4+22*q^18*z^5+149*q^17*z^6-15*q^16*z^7-26*q^15*z^8-8*q^14*z^9-4*q^18*z^4+37*q^17*z^5+201*q^16*z^6+72*q^15*z^7-24*q^14*z^8-q^13*z^9-10*q^17*z^4+47*q^16*z^5+203*q^15*z^6+135*q^14*z^7-16*q^13*z^8-26*q^16*z^4+53*q^15*z^5+167*q^14*z^6+126*q^13*z^7+2*q^12*z^8-q^16*z^3-40*q^15*z^4+6*q^14*z^5+137*q^13*z^6+54*q^12*z^7+5*q^11*z^8+q^15*z^3-54*q^14*z^4-84*q^13*z^5+76*q^12*z^6-7*q^11*z^7+6*q^14*z^3-42*q^13*z^4-148*q^12*z^5-16*q^11*z^6-19*q^10*z^7-2*q^9*z^8+2*q^14*z^2+11*q^13*z^3-25*q^12*z^4-152*q^11*z^5-72*q^10*z^6-8*q^9*z^7-q^8*z^8+2*q^13*z^2+20*q^12*z^3-3*q^11*z^4-100*q^10*z^5-55*q^9*z^6-2*q^8*z^7+47*q^11*z^3+25*q^10*z^4-28*q^9*z^5-15*q^8*z^6-q^7*z^7-4*q^11*z^2+48*q^10*z^3+40*q^9*z^4+23*q^8*z^5-10*q^10*z^2+31*q^9*z^3+51*q^8*z^4+31*q^7*z^5-q^6*z^6+q^10*z-16*q^9*z^2+20*q^8*z^3+22*q^7*z^4+22*q^6*z^5+q^9*z-23*q^8*z^2-4*q^7*z^3-10*q^6*z^4+8*q^5*z^5+q^8*z-27*q^7*z^2-18*q^6*z^3-4*q^5*z^4+4*q^4*z^5-q^8+3*q^7*z-21*q^6*z^2-11*q^5*z^3+4*q^4*z^4+q^3*z^5-q^7+2*q^6*z-4*q^5*z^2+6*q^4*z^3+5*q^3*z^4+2*q^5*z+9*q^4*z^2+5*q^3*z^3+q^2*z^4+q^5+4*q^4*z+7*q^3*z^2+q^4+4*q^3*z-3*q*z^3+q^3+q^2*z-q*z^2-z^3-q*z+z+1)
-R1(0,3,3,2)/z*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-3*q^30*z^11+2*q^29*z^12-2*q^30*z^10-q^29*z^11+5*q^28*z^12+2*q^30*z^9-7*q^28*z^11+4*q^27*z^12-q^29*z^9-3*q^28*z^10-8*q^27*z^11+q^26*z^12-3*q^28*z^9-6*q^27*z^10-4*q^26*z^11+2*q^28*z^8-3*q^27*z^9-18*q^26*z^10-10*q^25*z^11+3*q^27*z^8+2*q^26*z^9-6*q^25*z^10-14*q^24*z^11+8*q^26*z^8+16*q^25*z^9+14*q^24*z^10-7*q^23*z^11+11*q^25*z^8+22*q^24*z^9-q^23*z^10-q^22*z^11+8*q^24*z^8+60*q^23*z^9-9*q^22*z^10+5*q^24*z^7-2*q^23*z^8+79*q^22*z^9+7*q^21*z^10-2*q^24*z^6+6*q^23*z^7-19*q^22*z^8+22*q^21*z^9+11*q^20*z^10-5*q^23*z^6-3*q^22*z^7+7*q^21*z^8+9*q^20*z^9+3*q^19*z^10-4*q^22*z^6-41*q^21*z^7+7*q^20*z^8+45*q^19*z^9-2*q^22*z^5-6*q^21*z^6-80*q^20*z^7-71*q^19*z^8+30*q^18*z^9-5*q^21*z^5-6*q^20*z^6-69*q^19*z^7-53*q^18*z^8-4*q^17*z^9-3*q^20*z^5-14*q^19*z^6-78*q^18*z^7+26*q^17*z^8-7*q^16*z^9+5*q^19*z^5-4*q^18*z^6-126*q^17*z^7+10*q^16*z^8-q^15*z^9+21*q^18*z^5+24*q^17*z^6-57*q^16*z^7-25*q^15*z^8+q^18*z^4+25*q^17*z^5+18*q^16*z^6+57*q^15*z^7-11*q^14*z^8+2*q^17*z^4+47*q^16*z^5+24*q^15*z^6+45*q^14*z^7+4*q^13*z^8+3*q^16*z^4+80*q^15*z^5+77*q^14*z^6-9*q^13*z^7+2*q^12*z^8-2*q^16*z^3+7*q^15*z^4+67*q^14*z^5+101*q^13*z^6-10*q^12*z^7-q^11*z^8-2*q^15*z^3+25*q^14*z^4+46*q^13*z^5+40*q^12*z^6+2*q^11*z^7-q^10*z^8-q^14*z^3+28*q^13*z^4+25*q^12*z^5-22*q^11*z^6-2*q^13*z^3-8*q^12*z^4-7*q^11*z^5-24*q^10*z^6-3*q^9*z^7-5*q^12*z^3-45*q^11*z^4-31*q^10*z^5-6*q^9*z^6-q^8*z^7-q^12*z^2-13*q^11*z^3-56*q^10*z^4-25*q^9*z^5-2*q^8*z^6-q^11*z^2-20*q^10*z^3-46*q^9*z^4-3*q^8*z^5-q^7*z^6-19*q^9*z^3-20*q^8*z^4+7*q^7*z^5+q^10*z-q^9*z^2+2*q^8*z^3+11*q^7*z^4+4*q^6*z^5+q^9*z+8*q^8*z^2+18*q^7*z^3+18*q^6*z^4+2*q^5*z^5+14*q^7*z^2+8*q^6*z^3+7*q^5*z^4-q^7*z+10*q^6*z^2+6*q^5*z^3+2*q^4*z^4+7*q^5*z^2+2*q^4*z^3+q^3*z^4+q^5*z-2*q^3*z^3-q^4*z+2*q^3*z^2-q^2*z^3+2*q^3*z+q^2*z^2+q^3+q^2*z-q*z^2-q*z-z^2-q)/q
-R1(0,3,4,0)*q^6*(q^3-1)*(q^14*z^6-q^13*z^5+q^11*z^6+q^10*z^6-q^9*z^5-4*q^9*z^4-q^8*z^5-2*q^8*z^4+q^7*z^5+q^8*z^3+2*q^7*z^4+2*q^7*z^3-2*q^5*z^5+q^7*z^2+q^6*z^3-q^4*z^5+q^6*z^2-2*q^5*z^3+q^4*z^3+q^4*z^2+2*q^3*z^3+q^3*z^2+q^2*z^3+q^3*z+q^2*z^2+q^2*z-2*q*z^2-q*z-z^2-q+z-1)
+R1(0,3,4,1)*q*(q^22*z^7-q^21*z^6+q^19*z^7+q^18*z^7-2*q^17*z^6-4*q^17*z^5-2*q^16*z^6-q^16*z^5+q^16*z^4+3*q^15*z^5-2*q^14*z^6+2*q^15*z^4+q^14*z^5-3*q^13*z^6+q^15*z^3+q^14*z^4+2*q^13*z^5-2*q^12*z^6+q^14*z^3-2*q^13*z^4+2*q^12*z^5-2*q^11*z^6+4*q^12*z^4+q^11*z^5+q^12*z^3+5*q^11*z^4-q^10*z^5+2*q^9*z^6+4*q^10*z^4+q^8*z^6+q^11*z^2-q^10*z^3+3*q^9*z^4+2*q^8*z^5-5*q^9*z^3-4*q^8*z^4-q^7*z^5-3*q^9*z^2-2*q^8*z^3-3*q^7*z^4-3*q^6*z^5-q^9*z-q^8*z^2-5*q^7*z^3-q^5*z^5-q^8*z-2*q^7*z^2-7*q^6*z^3+4*q^5*z^3+q^4*z^4+3*q^5*z^2+5*q^4*z^3+q^3*z^4+2*q^5*z+3*q^4*z^2+q^3*z^3+3*q^4*z+2*q^3*z^2+q^3*z-q^2*z^2-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
+R1(0,3,4,3)*(2*q^37*z^13+2*q^37*z^12+5*q^36*z^13+q^36*z^12+4*q^35*z^13-4*q^36*z^11-6*q^35*z^12+3*q^34*z^13-8*q^35*z^11-10*q^34*z^12+7*q^33*z^13+2*q^35*z^10-4*q^34*z^11-13*q^33*z^12+9*q^32*z^13+5*q^34*z^10+4*q^33*z^11-17*q^32*z^12+5*q^31*z^13+6*q^33*z^10+3*q^32*z^11-19*q^31*z^12+q^30*z^13-2*q^32*z^10-12*q^31*z^11-25*q^30*z^12-q^32*z^9-7*q^31*z^10-2*q^30*z^11-29*q^29*z^12+6*q^31*z^9+19*q^30*z^10+32*q^29*z^11-20*q^28*z^12+23*q^30*z^9+50*q^29*z^10+37*q^28*z^11-7*q^27*z^12+21*q^29*z^9+89*q^28*z^10+24*q^27*z^11-q^26*z^12-2*q^29*z^8-15*q^28*z^9+101*q^27*z^10+27*q^26*z^11-2*q^29*z^7-10*q^28*z^8-82*q^27*z^9+42*q^26*z^10+26*q^25*z^11-7*q^28*z^7-22*q^27*z^8-108*q^26*z^9+5*q^25*z^10+12*q^24*z^11-9*q^27*z^7-29*q^26*z^8-112*q^25*z^9+30*q^24*z^10+2*q^23*z^11-2*q^26*z^7-40*q^25*z^8-144*q^24*z^9+29*q^23*z^10+q^26*z^6+10*q^25*z^7-26*q^24*z^8-104*q^23*z^9-5*q^22*z^10+3*q^25*z^6+27*q^24*z^7-28*q^23*z^8-27*q^22*z^9-16*q^21*z^10+5*q^24*z^6+51*q^23*z^7-46*q^22*z^8-15*q^21*z^9-7*q^20*z^10+9*q^23*z^6+83*q^22*z^7+34*q^21*z^8-15*q^20*z^9-q^19*z^10+15*q^22*z^6+74*q^21*z^7+108*q^20*z^8+8*q^19*z^9-3*q^22*z^5+30*q^21*z^6+66*q^20*z^7+92*q^19*z^8+14*q^18*z^9-8*q^21*z^5+48*q^20*z^6+109*q^19*z^7+73*q^18*z^8+6*q^17*z^9-12*q^20*z^5+22*q^19*z^6+47*q^18*z^7+49*q^17*z^8-13*q^19*z^5-47*q^18*z^6-87*q^17*z^7+2*q^16*z^8-2*q^15*z^9-23*q^18*z^5-121*q^17*z^6-95*q^16*z^7-16*q^15*z^8-q^14*z^9+2*q^18*z^4-45*q^17*z^5-170*q^16*z^6-38*q^15*z^7-8*q^14*z^8+7*q^17*z^4-21*q^16*z^5-122*q^15*z^6-17*q^14*z^7-q^13*z^8+16*q^16*z^4+54*q^15*z^5+12*q^14*z^6-9*q^13*z^7+36*q^15*z^4+106*q^14*z^5+88*q^13*z^6+3*q^12*z^7+66*q^14*z^4+108*q^13*z^5+60*q^12*z^6+3*q^11*z^7-q^14*z^3+65*q^13*z^4+79*q^12*z^5+19*q^11*z^6+q^10*z^7-8*q^13*z^3+19*q^12*z^4+17*q^11*z^5-5*q^10*z^6-q^9*z^7-16*q^12*z^3-30*q^11*z^4-21*q^10*z^5-6*q^9*z^6-q^8*z^7-22*q^11*z^3-59*q^10*z^4-23*q^9*z^5-2*q^8*z^6-27*q^10*z^3-48*q^9*z^4-8*q^8*z^5-q^7*z^6-15*q^9*z^3-9*q^8*z^4-q^7*z^5+4*q^9*z^2+7*q^8*z^3+13*q^7*z^4+11*q^8*z^2+14*q^7*z^3+11*q^6*z^4+12*q^7*z^2+4*q^6*z^3+3*q^5*z^4+5*q^6*z^2+q^4*z^4+q^5*z^2+q^3*z^4+2*q^4*z^2+q^3*z^3+q^4*z+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z^2/q^2
-R1(1,1,0,3)*(q^26*z^10+q^26*z^9-2*q^25*z^9-2*q^25*z^8+q^23*z^10+q^24*z^8-2*q^23*z^9+q^22*z^10+q^24*z^7-q^23*z^8-2*q^22*z^9+3*q^22*z^8-q^21*z^9+2*q^22*z^7-3*q^21*z^8-3*q^20*z^9-4*q^21*z^7-q^20*z^8-4*q^19*z^9-q^21*z^6+4*q^20*z^7+8*q^19*z^8-q^18*z^9+4*q^20*z^6+4*q^19*z^7+3*q^18*z^8+2*q^19*z^6+10*q^18*z^7+q^17*z^8+2*q^18*z^6+16*q^17*z^7+5*q^16*z^8-q^18*z^5-16*q^17*z^6-5*q^16*z^7+3*q^15*z^8-q^18*z^4-6*q^17*z^5-16*q^16*z^6-4*q^15*z^7-q^17*z^4-q^16*z^5-9*q^15*z^6+9*q^14*z^7-3*q^15*z^5-27*q^14*z^6+3*q^13*z^7+2*q^15*z^4+6*q^14*z^5-16*q^13*z^6-4*q^12*z^7+q^15*z^3+3*q^14*z^4+4*q^13*z^5+2*q^12*z^6-q^11*z^7+q^14*z^3+2*q^13*z^4-11*q^12*z^5-9*q^11*z^6+q^13*z^3+20*q^12*z^4+6*q^11*z^5-7*q^10*z^6+q^12*z^3+19*q^11*z^4+17*q^10*z^5+3*q^9*z^6+18*q^10*z^4+6*q^9*z^5+2*q^8*z^6+6*q^10*z^3+28*q^9*z^4+2*q^8*z^5-3*q^10*z^2-2*q^9*z^3+9*q^8*z^4-6*q^9*z^2-9*q^8*z^3-13*q^7*z^4-3*q^6*z^5-8*q^8*z^2-19*q^7*z^3-12*q^6*z^4-q^5*z^5-14*q^7*z^2-19*q^6*z^3-3*q^5*z^4-10*q^6*z^2-4*q^5*z^3+q^4*z^4-q^6*z+2*q^5*z^2+5*q^4*z^3+q^3*z^4+2*q^5*z+7*q^4*z^2+5*q^3*z^3+5*q^4*z+5*q^3*z^2+2*q^2*z^3+4*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
-R1(1,1,1,3)*q^3*(q^3*z-1)*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
+R1(-2,0,0,3)*q^2*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)
-R1(-2,1,2,3)*q^2*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+2*q^17*z^5+7*q^16*z^6-q^15*z^7-q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-11*q^15*z^5+q^14*z^6+2*q^13*z^7-q^16*z^3-2*q^15*z^4-10*q^14*z^5-2*q^13*z^6-q^15*z^3-q^13*z^5+8*q^12*z^6-5*q^13*z^4-12*q^12*z^5+5*q^11*z^6+q^13*z^3-5*q^12*z^4-13*q^11*z^5-2*q^10*z^6+q^12*z^3-5*q^11*z^4+2*q^10*z^5-q^9*z^6+q^11*z^3-13*q^10*z^4+q^11*z^2+10*q^10*z^3-6*q^9*z^4-2*q^8*z^5+2*q^10*z^2+10*q^9*z^3+7*q^8*z^4+q^7*z^5+2*q^9*z^2+9*q^8*z^3+10*q^7*z^4+q^6*z^5+8*q^8*z^2+12*q^7*z^3+2*q^6*z^4-q^8*z+7*q^7*z^2+5*q^6*z^3-2*q^5*z^4-2*q^7*z-2*q^6*z^2-3*q^5*z^3-2*q^4*z^4-3*q^6*z-9*q^5*z^2-4*q^4*z^3-4*q^5*z-6*q^4*z^2-3*q^3*z^3-3*q^4*z+3*q^3*z^2+3*q^2*z^2+2*q^3+4*q^2*z+q*z^2+q^2+2*q*z+z-1)
-R1(-2,1,3,2)*q^3*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+2*q^17*z^5+7*q^16*z^6-q^15*z^7-q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-11*q^15*z^5+q^14*z^6+2*q^13*z^7-q^16*z^3-2*q^15*z^4-10*q^14*z^5-2*q^13*z^6-q^15*z^3-q^13*z^5+8*q^12*z^6-5*q^13*z^4-12*q^12*z^5+5*q^11*z^6+q^13*z^3-5*q^12*z^4-13*q^11*z^5-2*q^10*z^6+q^12*z^3-5*q^11*z^4+2*q^10*z^5-q^9*z^6+q^11*z^3-13*q^10*z^4+q^11*z^2+10*q^10*z^3-6*q^9*z^4-2*q^8*z^5+2*q^10*z^2+10*q^9*z^3+7*q^8*z^4+q^7*z^5+2*q^9*z^2+9*q^8*z^3+10*q^7*z^4+q^6*z^5+8*q^8*z^2+12*q^7*z^3+2*q^6*z^4-q^8*z+7*q^7*z^2+5*q^6*z^3-2*q^5*z^4-2*q^7*z-2*q^6*z^2-3*q^5*z^3-2*q^4*z^4-3*q^6*z-9*q^5*z^2-4*q^4*z^3-4*q^5*z-6*q^4*z^2-3*q^3*z^3-3*q^4*z+3*q^3*z^2+3*q^2*z^2+2*q^3+4*q^2*z+q*z^2+q^2+2*q*z+z-1)
+R1(-2,1,4,2)*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-96*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-51*q^18*z^7-136*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-59*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-76*q^16*z^7-11*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-27*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+56*q^14*z^7-23*q^13*z^8-2*q^16*z^4+37*q^15*z^5+122*q^14*z^6+112*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+153*q^13*z^6+65*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+55*q^13*z^5+130*q^12*z^6+4*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-9*q^12*z^5+36*q^11*z^6-14*q^10*z^7-2*q^9*z^8-23*q^12*z^4-86*q^11*z^5-43*q^10*z^6-7*q^9*z^7-q^8*z^8+q^12*z^3-43*q^11*z^4-117*q^10*z^5-52*q^9*z^6-2*q^8*z^7+3*q^11*z^3-52*q^10*z^4-75*q^9*z^5-21*q^8*z^6-q^7*z^7-q^11*z^2+5*q^10*z^3-26*q^9*z^4-12*q^8*z^5-2*q^7*z^6+19*q^9*z^3+17*q^8*z^4+22*q^7*z^5+2*q^9*z^2+24*q^8*z^3+23*q^7*z^4+23*q^6*z^5+q^9*z-3*q^8*z^2+20*q^7*z^3+7*q^6*z^4+11*q^5*z^5+q^8*z-2*q^7*z^2+14*q^6*z^3+5*q^5*z^4+4*q^4*z^5+4*q^5*z^3+4*q^4*z^4+q^3*z^5-2*q^5*z^2+2*q^4*z^3+2*q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+q^2*z^4-2*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/z^3
-R1(-2,2,1,2)*(-q^8*z^2+q^7*z^3+q^7*z-q^6*z^2-q^5*z^2+q^4*z^3-q^4*z^2+q^3*z^3+q^4*z-q^3*z^2+q^3-q^2*z-2*q*z-z)/q
+R1(-2,2,2,3)*q^2*(q^7*z^3+q^7*z^2-q^6*z^2-q^6*z+q^4*z^3+q^4*z^2+q^3*z^3-q^3*z-q^2*z-q*z^2-q^2-2*q*z-2*q-2*z)
+R1(-2,2,3,0)*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4-2*q^6*z^5+q^8*z^2-q^5*z^5+q^7*z^2-3*q^6*z^3+q^6*z^2+q^5*z^3+q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4+q^4*z^2-q^3*z^3+q^4*z+3*q^3*z^2+q^3*z-q^2*z^2-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
-R1(-2,2,3,1)*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+2*q^8*z^4+3*q^8*z^3+q^7*z^4-2*q^6*z^5+q^8*z^2+2*q^7*z^3-q^5*z^5-3*q^6*z^3-q^6*z^2+2*q^5*z^3+q^4*z^4+q^5*z^2+4*q^4*z^3+q^3*z^4+q^3*z^3+q^4*z+q^3*z^2-3*q^2*z^2-2*q^2*z-3*q*z^2-q^2-q*z-z^2-q)/z
-R1(-2,3,0,3)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*q
+R1(-2,1,1,0)
-R1(-2,1,1,1)
-R3(-2,1,1,0)
-R2(0,3,2,0)*q^2*(q^6*z^3-2*q^5*z^2+q^3*z^3+q^4*z+q^2*z^3-2*q^2*z^2-2*q*z^2-z^2+2*z-1)
+R2(1,1,-2,2)*z*q
-R2(1,1,3,3)/z*(2*q^34*z^12+2*q^34*z^11+5*q^33*z^12+q^33*z^11+4*q^32*z^12-4*q^33*z^10-6*q^32*z^11+3*q^31*z^12-8*q^32*z^10-9*q^31*z^11+7*q^30*z^12+2*q^32*z^9-3*q^31*z^10-14*q^30*z^11+9*q^29*z^12+5*q^31*z^9+q^30*z^10-20*q^29*z^11+5*q^28*z^12+4*q^30*z^9+2*q^29*z^10-19*q^28*z^11+q^27*z^12+q^29*z^9-9*q^28*z^10-25*q^27*z^11-3*q^28*z^9-4*q^27*z^10-33*q^26*z^11+5*q^28*z^8+18*q^27*z^9+34*q^26*z^10-24*q^25*z^11+22*q^27*z^8+49*q^26*z^9+41*q^25*z^10-8*q^24*z^11+22*q^26*z^8+91*q^25*z^9+24*q^24*z^10-q^23*z^11-3*q^26*z^7-7*q^25*z^8+124*q^24*z^9+31*q^23*z^10-2*q^26*z^6-9*q^25*z^7-73*q^24*z^8+57*q^23*z^9+35*q^22*z^10-7*q^25*z^6-27*q^24*z^7-115*q^23*z^8-4*q^22*z^9+17*q^21*z^10-9*q^24*z^6-42*q^23*z^7-117*q^22*z^8+34*q^21*z^9+3*q^20*z^10-2*q^23*z^6-57*q^22*z^7-178*q^21*z^8+46*q^20*z^9+5*q^22*z^6-36*q^21*z^7-170*q^20*z^8+3*q^22*z^5+19*q^21*z^6-15*q^20*z^7-51*q^19*z^8-19*q^18*z^9+9*q^21*z^5+42*q^20*z^6-67*q^19*z^7-23*q^18*z^8-8*q^17*z^9+15*q^20*z^5+93*q^19*z^6-21*q^18*z^7-54*q^17*z^8-q^16*z^9+q^20*z^4+24*q^19*z^5+129*q^18*z^6+118*q^17*z^7-26*q^16*z^8+q^19*z^4+38*q^18*z^5+132*q^17*z^6+124*q^16*z^7+9*q^15*z^8-3*q^18*z^4+68*q^17*z^5+189*q^16*z^6+53*q^15*z^7+9*q^14*z^8-11*q^17*z^4+52*q^16*z^5+172*q^15*z^6+19*q^14*z^7+q^13*z^8-q^17*z^3-19*q^16*z^4-39*q^15*z^5+13*q^14*z^6-2*q^13*z^7-2*q^12*z^8-q^16*z^3-35*q^15*z^4-108*q^14*z^5-91*q^13*z^6-10*q^12*z^7-q^11*z^8-q^15*z^3-76*q^14*z^4-155*q^13*z^5-72*q^12*z^6-6*q^11*z^7-q^14*z^3-91*q^13*z^4-137*q^12*z^5-25*q^11*z^6-2*q^10*z^7+4*q^13*z^3-25*q^12*z^4-35*q^11*z^5+4*q^10*z^6+q^9*z^7+12*q^12*z^3+37*q^11*z^4+40*q^10*z^5+7*q^9*z^6+q^8*z^7+27*q^11*z^3+61*q^10*z^4+40*q^9*z^5+2*q^8*z^6+42*q^10*z^3+50*q^9*z^4+15*q^8*z^5+q^7*z^6+q^11*z-6*q^10*z^2+25*q^9*z^3+11*q^8*z^4+3*q^7*z^5+q^10*z-8*q^9*z^2-3*q^8*z^3-12*q^7*z^4+q^6*z^5-8*q^8*z^2-11*q^7*z^3-10*q^6*z^4-q^8*z-10*q^7*z^2-4*q^6*z^3-2*q^5*z^4-q^7*z-5*q^6*z^2-2*q^5*z^3-q^4*z^4-q^6*z-2*q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-2*q^4*z^2-2*q^3*z^3-q^4*z-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R2(1,2,-2,2)*(-q^9*z^3-q^8*z^3+q^7*z^4+q^8*z^2+q^7*z^2-2*q^6*z^3-2*q^5*z^3+q^4*z^4+q^5*z^2-q^4*z^3+q^3*z^4+q^4*z^2-q^3*z^3+q^4*z+4*q^3*z-q^2*z^2+2*q^3+2*q^2*z-2*q*z^2+q^2-z^2)/q
-R2(1,2,-2,3)*z*q^2
+R2(1,2,2,0)*q^2*(q^6*z^3-2*q^5*z^2+q^3*z^3+q^4*z+q^2*z^3-2*q^2*z^2-2*q*z^2-z^2+2*z-1)
-R2(1,3,-2,1)*q^2*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-q*z-q-z)
-R2(1,3,-2,2)*(q^7*z^4-q^6*z^3+q^4*z^4+q^3*z^4-q^3*z^3-q^4*z-q^4+q^2*z-q*z^2-z^2)/q
+R2(1,3,0,3)*q*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+49*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+25*q^15*z^5+74*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+38*q^14*z^5+81*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-7*q^14*z^4+12*q^13*z^5+41*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-4*q^13*z^4-27*q^12*z^5-12*q^11*z^6-3*q^10*z^7-q^9*z^8-19*q^12*z^4-53*q^11*z^5-33*q^10*z^6-2*q^9*z^7+q^12*z^3-32*q^11*z^4-47*q^10*z^5-21*q^9*z^6-2*q^8*z^7+3*q^11*z^3-20*q^10*z^4-18*q^9*z^5-4*q^8*z^6-q^11*z^2+2*q^10*z^3+2*q^9*z^4+6*q^8*z^5+9*q^9*z^3+14*q^8*z^4+16*q^7*z^5+q^6*z^6+3*q^9*z^2+4*q^8*z^3+7*q^7*z^4+11*q^6*z^5+q^9*z-2*q^8*z^2+q^7*z^3+2*q^6*z^4+3*q^5*z^5+2*q^8*z+q^7*z^2+7*q^6*z^3+2*q^7*z+3*q^6*z^2-3*q^5*z^3-2*q^4*z^4+2*q^6*z+3*q^5*z^2-q^3*z^4+2*q^5*z+5*q^4*z^2+2*q^3*z^3+q^2*z^4+q^3*z^2-q^3*z+2*q^2*z^2+q*z^3-q^3+q*z+z^2+q)
-R2(1,3,1,0)*q*(q^16*z^6-q^15*z^5+q^13*z^6+q^12*z^6-q^11*z^5-4*q^11*z^4-q^10*z^5-2*q^10*z^4+q^9*z^5+q^10*z^3+2*q^9*z^4+2*q^9*z^3-2*q^7*z^5+q^9*z^2-q^7*z^4-q^6*z^5+q^8*z^2-2*q^7*z^3+q^7*z^2+2*q^6*z^3+q^6*z^2+q^5*z^3-q^4*z^4+q^5*z^2-q^3*z^4+q^5*z+3*q^4*z^2+q^3*z^3+q^4*z-q^3*z+q^2*z^2-q^3+2*q*z^2-q^2+z^2)
+R2(2,1,3,3)/z*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-7*q^28*z^10-16*q^27*z^11+2*q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+18*q^27*z^9+30*q^26*z^10-10*q^25*z^11+13*q^27*z^8+30*q^26*z^9+20*q^25*z^10-2*q^24*z^11+7*q^26*z^8+58*q^25*z^9+14*q^24*z^10-2*q^26*z^7-15*q^25*z^8+65*q^24*z^9+26*q^23*z^10-2*q^26*z^6-7*q^25*z^7-53*q^24*z^8+3*q^23*z^9+23*q^22*z^10-5*q^25*z^6-19*q^24*z^7-64*q^23*z^8-13*q^22*z^9+8*q^21*z^10-4*q^24*z^6-33*q^23*z^7-74*q^22*z^8+22*q^21*z^9+q^20*z^10+q^23*z^6-35*q^22*z^7-130*q^21*z^8+12*q^20*z^9+8*q^22*z^6-3*q^21*z^7-96*q^20*z^8-17*q^19*z^9+3*q^22*z^5+15*q^21*z^6+14*q^20*z^7-10*q^19*z^8-14*q^18*z^9+8*q^21*z^5+32*q^20*z^6-12*q^19*z^7-18*q^18*z^8-3*q^17*z^9+11*q^20*z^5+63*q^19*z^6+38*q^18*z^7-43*q^17*z^8+12*q^19*z^5+79*q^18*z^6+120*q^17*z^7-16*q^16*z^8+22*q^18*z^5+85*q^17*z^6+83*q^16*z^7+8*q^15*z^8-2*q^18*z^4+33*q^17*z^5+112*q^16*z^6+18*q^15*z^7+6*q^14*z^8-7*q^17*z^4+88*q^15*z^6+4*q^14*z^7-14*q^16*z^4-62*q^15*z^5-11*q^14*z^6+3*q^13*z^7-q^12*z^8-26*q^15*z^4-103*q^14*z^5-73*q^13*z^6-3*q^12*z^7-55*q^14*z^4-114*q^13*z^5-51*q^12*z^6-4*q^11*z^7+q^14*z^3-63*q^13*z^4-82*q^12*z^5-16*q^11*z^6-q^10*z^7+7*q^13*z^3-12*q^12*z^4-15*q^11*z^5+5*q^10*z^6+q^9*z^7+17*q^12*z^3+36*q^11*z^4+28*q^10*z^5+7*q^9*z^6+q^8*z^7+27*q^11*z^3+58*q^10*z^4+27*q^9*z^5+2*q^8*z^6+q^11*z^2+33*q^10*z^3+49*q^9*z^4+11*q^8*z^5+q^7*z^6+q^10*z^2+17*q^9*z^3+9*q^8*z^4+2*q^7*z^5-6*q^9*z^2-7*q^8*z^3-13*q^7*z^4-q^9*z-11*q^8*z^2-15*q^7*z^3-11*q^6*z^4-q^8*z-10*q^7*z^2-6*q^6*z^3-3*q^5*z^4-5*q^6*z^2-q^5*z^3-q^4*z^4-q^6*z-q^5*z^2-q^3*z^4-q^4*z^2-q^3*z^3-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R2(2,3,0,2)*(q^27*z^10+q^27*z^9+q^26*z^10-q^26*z^9-2*q^26*z^8-2*q^25*z^9+q^24*z^10-q^25*z^8-q^24*z^9+2*q^23*z^10+q^25*z^7+q^24*z^8-3*q^23*z^9+q^22*z^10+q^24*z^7+2*q^23*z^8-3*q^22*z^9+q^23*z^7-q^22*z^8-3*q^21*z^9-3*q^22*z^7-5*q^21*z^8-5*q^20*z^9-q^22*z^6+5*q^20*z^8-4*q^19*z^9+3*q^21*z^6+9*q^20*z^7+9*q^19*z^8-q^18*z^9+6*q^20*z^6+12*q^19*z^7+2*q^18*z^8+2*q^19*z^6+22*q^18*z^7+q^17*z^8-q^19*z^5-14*q^18*z^6+15*q^17*z^7+3*q^16*z^8-q^19*z^4-6*q^18*z^5-25*q^17*z^6-3*q^16*z^7+q^15*z^8-2*q^18*z^4-7*q^17*z^5-9*q^16*z^6+5*q^15*z^7-q^17*z^4-5*q^16*z^5-9*q^15*z^6+15*q^14*z^7+4*q^16*z^4-4*q^15*z^5-20*q^14*z^6+5*q^13*z^7+q^16*z^3+6*q^15*z^4-2*q^14*z^5-7*q^13*z^6-4*q^12*z^7+2*q^15*z^3-2*q^14*z^4-19*q^13*z^5-q^11*z^7+2*q^14*z^3+q^13*z^4-25*q^12*z^5-5*q^11*z^6+2*q^10*z^7+15*q^12*z^4+q^11*z^5-4*q^10*z^6+q^9*z^7+5*q^12*z^3+10*q^11*z^4+20*q^10*z^5+q^9*z^6+2*q^12*z^2+13*q^11*z^3+18*q^10*z^4+12*q^9*z^5+2*q^11*z^2+17*q^10*z^3+26*q^9*z^4+q^8*z^5-q^7*z^6+q^11*z+8*q^9*z^3+7*q^8*z^4-5*q^7*z^5-q^6*z^6+q^10*z-9*q^8*z^3-9*q^7*z^4-3*q^6*z^5+q^8*z^2-20*q^7*z^3-9*q^6*z^4-2*q^5*z^5+q^8*z-6*q^7*z^2-15*q^6*z^3-q^5*z^4+q^7*z-2*q^6*z^2-4*q^5*z^3+2*q^4*z^4+14*q^5*z^2+5*q^4*z^3+2*q^3*z^4-2*q^6+3*q^5*z+12*q^4*z^2+4*q^3*z^3-2*q^5+4*q^4*z+3*q^3*z^2+q^2*z^3-q^4-3*q^2*z^2-4*q^3-3*q^2*z-3*q*z^2-4*q^2-q*z-z^2-q)/q
+R2(2,3,2,1)*q^7*(q^14*z^6+q^13*z^6-q^13*z^5-q^12*z^5+2*q^10*z^6+q^10*z^5+q^9*z^6-2*q^9*z^5-q^8*z^6-4*q^9*z^4-q^8*z^5-q^7*z^6-5*q^8*z^4+2*q^7*z^5+q^8*z^3+3*q^7*z^3+4*q^6*z^4-2*q^5*z^5+q^7*z^2+2*q^6*z^3+3*q^5*z^4-q^4*z^5+2*q^6*z^2-2*q^5*z^3-q^4*z^4+q^5*z^2-q^3*z^4+q^3*z^3+q^2*z^3+q^3*z+q^2*z^2+q^2*z-2*q*z^2-q*z-z^2-q+z-1)
-R2(3,1,-2,2)*q*(q^13*z^5+q^12*z^5-q^12*z^4+q^11*z^5-q^11*z^4+q^10*z^5-q^10*z^4+2*q^9*z^5+2*q^8*z^5-2*q^8*z^4+q^7*z^5-4*q^8*z^3-q^7*z^4-3*q^7*z^3+q^6*z^4+q^7*z^2-3*q^6*z^3+q^6*z^2-q^4*z^4+q^6*z+2*q^5*z^2+3*q^4*z^3+2*q^5*z-2*q^4*z^2+2*q^3*z^3+2*q^4*z+2*q^3*z^2+2*q^3*z+q^2*z^2+q^2*z-q*z^2+q^2-q*z-z^2-z-1)
+R2(3,3,-2,2)*q^2*(q^26*z^12+q^26*z^11-2*q^25*z^11-2*q^25*z^10+q^23*z^12+q^24*z^10-q^23*z^11+q^22*z^12+q^24*z^9-2*q^22*z^11+q^22*z^10-q^21*z^11-3*q^21*z^10-2*q^20*z^11-3*q^21*z^9-2*q^20*z^10-3*q^19*z^11+4*q^20*z^9+6*q^19*z^10-q^18*z^11+4*q^20*z^8+5*q^19*z^9+2*q^18*z^10+2*q^19*z^8+7*q^18*z^9-q^17*z^10-q^18*z^8+14*q^17*z^9+2*q^16*z^10-q^18*z^7-11*q^17*z^8+q^16*z^9+2*q^15*z^10-q^18*z^6-2*q^17*z^7-10*q^16*z^8-2*q^15*z^9-q^15*z^8+8*q^14*z^9+q^16*z^6-5*q^15*z^7-12*q^14*z^8+5*q^13*z^9+q^15*z^6-5*q^14*z^7-13*q^13*z^8-2*q^12*z^9-q^15*z^5+2*q^14*z^6-5*q^13*z^7+2*q^12*z^8-q^11*z^9-q^15*z^4+3*q^13*z^6-13*q^12*z^7+2*q^13*z^5+11*q^12*z^6-6*q^11*z^7-2*q^10*z^8+2*q^12*z^5+10*q^11*z^6+7*q^10*z^7+q^9*z^8-5*q^12*z^4+2*q^11*z^5+9*q^10*z^6+10*q^9*z^7+q^8*z^8-7*q^11*z^4+9*q^10*z^5+13*q^9*z^6+2*q^8*z^7-2*q^11*z^3-2*q^10*z^4+7*q^9*z^5+5*q^8*z^6-2*q^7*z^7+2*q^10*z^3-2*q^9*z^4-3*q^8*z^5-3*q^7*z^6-2*q^6*z^7+2*q^10*z^2+3*q^9*z^3-5*q^8*z^4-9*q^7*z^5-3*q^6*z^6+3*q^9*z^2+q^8*z^3-5*q^7*z^4-7*q^6*z^5-2*q^5*z^6+q^9*z+2*q^8*z^2+2*q^7*z^3-4*q^6*z^4+q^5*z^5+q^8*z+q^7*z^2-3*q^6*z^3-2*q^5*z^4+3*q^4*z^5+4*q^6*z^2+4*q^5*z^3+2*q^4*z^4+q^3*z^5+q^6*z+5*q^5*z^2+6*q^4*z^3+q^3*z^4+q^5*z+2*q^4*z^2+2*q^3*z^3-q^4*z+10*q^3*z^2-2*q^4-q^3*z+3*q^2*z^2-2*q^3-5*q^2*z-5*q*z^2-q^2-4*q*z-3*z^2-3*q-2*z-2)
+R2(3,3,-2,3)*q^2*(q^26*z^11+q^26*z^10+q^25*z^11-q^25*z^10-2*q^25*z^9-2*q^24*z^10+q^23*z^11-q^24*z^9-2*q^23*z^10+2*q^22*z^11+q^24*z^8-3*q^22*z^10+q^21*z^11+q^23*z^8+3*q^22*z^9-3*q^21*z^10+2*q^22*z^8-2*q^21*z^9-4*q^20*z^10-4*q^21*z^8-4*q^20*z^9-6*q^19*z^10-q^21*z^7+q^20*z^8+6*q^19*z^9-4*q^18*z^10+4*q^20*z^7+8*q^19*z^8+9*q^18*z^9-q^17*z^10+6*q^19*z^7+15*q^18*z^8+3*q^17*z^9+4*q^18*z^7+23*q^17*z^8+4*q^16*z^9-q^18*z^6-17*q^17*z^7+9*q^16*z^8+5*q^15*z^9-q^18*z^5-8*q^17*z^6-27*q^16*z^7-3*q^15*z^8+2*q^14*z^9-2*q^17*z^5-4*q^16*z^6-19*q^15*z^7+7*q^14*z^8-q^16*z^5-3*q^15*z^6-28*q^14*z^7+11*q^13*z^8+3*q^15*z^5-28*q^13*z^7+q^12*z^8+2*q^15*z^4+4*q^14*z^5-3*q^13*z^6-11*q^12*z^7-3*q^11*z^8+q^14*z^4+2*q^13*z^5-17*q^12*z^6-7*q^11*z^7-q^10*z^8+q^13*z^4+21*q^12*z^5-7*q^11*z^6-7*q^10*z^7+7*q^12*z^4+29*q^11*z^5+11*q^10*z^6+q^9*z^7+9*q^11*z^4+28*q^10*z^5+13*q^9*z^6+3*q^8*z^7+2*q^11*z^3+9*q^10*z^4+37*q^9*z^5+12*q^8*z^6+q^7*z^7-5*q^10*z^3+5*q^9*z^4+22*q^8*z^5+2*q^7*z^6-2*q^10*z^2-10*q^9*z^3-q^8*z^4-7*q^7*z^5-5*q^6*z^6-3*q^9*z^2-11*q^8*z^3-21*q^7*z^4-13*q^6*z^5-3*q^5*z^6-q^9*z-2*q^8*z^2-18*q^7*z^3-28*q^6*z^4-5*q^5*z^5-q^8*z-q^7*z^2-11*q^6*z^3-9*q^5*z^4-q^4*z^5-5*q^6*z^2-5*q^5*z^3+7*q^4*z^4+q^3*z^5-q^6*z-3*q^5*z^2+q^4*z^3+7*q^3*z^4-q^5*z+4*q^4*z^2+4*q^3*z^3+3*q^2*z^4+q^4*z-2*q^3*z^2+2*q^4+3*q^3*z-2*q^2*z^2-2*q*z^3+2*q^3+4*q^2*z+4*q*z^2-z^3+q^2+3*q*z+3*z^2+3*q+2*z+2)
-R2(3,3,0,1)/q*(2*q^33*z^12+2*q^33*z^11+5*q^32*z^12+q^32*z^11+6*q^31*z^12-4*q^32*z^10-4*q^31*z^11+8*q^30*z^12-8*q^31*z^10-8*q^30*z^11+11*q^29*z^12+2*q^31*z^9-7*q^30*z^10-19*q^29*z^11+12*q^28*z^12+5*q^30*z^9-6*q^29*z^10-28*q^28*z^11+12*q^27*z^12+6*q^29*z^9-2*q^28*z^10-31*q^27*z^11+10*q^26*z^12+4*q^28*z^9-8*q^27*z^10-42*q^26*z^11+5*q^25*z^12-5*q^26*z^10-50*q^25*z^11+q^24*z^12+6*q^27*z^8+16*q^26*z^9+19*q^25*z^10-46*q^24*z^11+23*q^26*z^8+47*q^25*z^9+32*q^24*z^10-37*q^23*z^11+30*q^25*z^8+107*q^24*z^9+48*q^23*z^10-23*q^22*z^11-3*q^25*z^7+10*q^24*z^8+169*q^23*z^9+62*q^22*z^10-8*q^21*z^11-2*q^25*z^6-11*q^24*z^7-49*q^23*z^8+150*q^22*z^9+50*q^21*z^10-q^20*z^11-7*q^24*z^6-24*q^23*z^7-119*q^22*z^8+117*q^21*z^9+36*q^20*z^10-10*q^23*z^6-47*q^22*z^7-177*q^21*z^8+100*q^20*z^9+29*q^19*z^10-9*q^22*z^6-73*q^21*z^7-258*q^20*z^8+59*q^19*z^9+15*q^18*z^10-3*q^21*z^6-84*q^20*z^7-253*q^19*z^8+38*q^18*z^9+3*q^17*z^10+2*q^21*z^5+10*q^20*z^6-87*q^19*z^7-183*q^18*z^8+32*q^17*z^9+7*q^20*z^5+50*q^19*z^6-122*q^18*z^7-154*q^17*z^8+3*q^16*z^9+19*q^19*z^5+105*q^18*z^6-81*q^17*z^7-100*q^16*z^8-15*q^15*z^9+q^19*z^4+32*q^18*z^5+160*q^17*z^6+19*q^16*z^7-34*q^15*z^8-8*q^14*z^9+q^18*z^4+58*q^17*z^5+203*q^16*z^6+68*q^15*z^7-21*q^14*z^8-q^13*z^9-4*q^17*z^4+82*q^16*z^5+263*q^15*z^6+113*q^14*z^7-15*q^13*z^8-q^17*z^3-14*q^16*z^4+85*q^15*z^5+272*q^14*z^6+128*q^13*z^7+2*q^12*z^8-2*q^16*z^3-21*q^15*z^4+35*q^14*z^5+175*q^13*z^6+63*q^12*z^7+5*q^11*z^8-3*q^15*z^3-41*q^14*z^4-50*q^13*z^5+64*q^12*z^6-6*q^11*z^7-2*q^14*z^3-74*q^13*z^4-153*q^12*z^5-25*q^11*z^6-21*q^10*z^7-2*q^9*z^8-103*q^12*z^4-203*q^11*z^5-69*q^10*z^6-9*q^9*z^7-q^8*z^8+6*q^12*z^3-78*q^11*z^4-147*q^10*z^5-54*q^9*z^6-q^8*z^7+q^12*z^2+23*q^11*z^3-32*q^10*z^4-39*q^9*z^5-17*q^8*z^6-q^7*z^7+q^11*z^2+40*q^10*z^3+24*q^9*z^4+27*q^8*z^5+q^7*z^6+3*q^10*z^2+68*q^9*z^3+70*q^8*z^4+38*q^7*z^5+q^10*z+5*q^9*z^2+60*q^8*z^3+43*q^7*z^4+26*q^6*z^5+q^9*z-2*q^8*z^2+23*q^7*z^3+10*q^5*z^5-q^8*z-9*q^7*z^2-2*q^6*z^3-4*q^5*z^4+4*q^4*z^5-3*q^7*z-19*q^6*z^2-10*q^5*z^3+2*q^4*z^4+q^3*z^5-5*q^6*z-15*q^5*z^2-5*q^4*z^3+2*q^3*z^4-5*q^5*z-2*q^3*z^3+q^2*z^4-2*q^4*z+4*q^3*z^2-3*q^2*z^3+2*q^4+q^2*z^2-3*q*z^3+2*q^3+q*z^2-z^3+q^2+z^2+q)
-R2(3,3,0,3)*q*(2*q^33*z^12+2*q^33*z^11+5*q^32*z^12+q^32*z^11+4*q^31*z^12-4*q^32*z^10-6*q^31*z^11+3*q^30*z^12-8*q^31*z^10-9*q^30*z^11+7*q^29*z^12+2*q^31*z^9-3*q^30*z^10-12*q^29*z^11+9*q^28*z^12+5*q^30*z^9+3*q^29*z^10-17*q^28*z^11+5*q^27*z^12+4*q^29*z^9+q^28*z^10-18*q^27*z^11+q^26*z^12-3*q^28*z^9-13*q^27*z^10-23*q^26*z^11-6*q^27*z^9-7*q^26*z^10-28*q^25*z^11+7*q^27*z^8+18*q^26*z^9+27*q^25*z^10-20*q^24*z^11+23*q^26*z^8+50*q^25*z^9+33*q^24*z^10-7*q^23*z^11+22*q^25*z^8+87*q^24*z^9+17*q^23*z^10-q^22*z^11-2*q^25*z^7-11*q^24*z^8+109*q^23*z^9+19*q^22*z^10-2*q^25*z^6-7*q^24*z^7-72*q^23*z^8+57*q^22*z^9+22*q^21*z^10-7*q^24*z^6-19*q^23*z^7-97*q^22*z^8+13*q^21*z^9+11*q^20*z^10-10*q^23*z^6-29*q^22*z^7-88*q^21*z^8+39*q^20*z^9+2*q^19*z^10-3*q^22*z^6-49*q^21*z^7-118*q^20*z^8+45*q^19*z^9+6*q^21*z^6-47*q^20*z^7-108*q^19*z^8+8*q^18*z^9+q^21*z^5+18*q^20*z^6-53*q^19*z^7-36*q^18*z^8-11*q^17*z^9+4*q^20*z^5+29*q^19*z^6-89*q^18*z^7-11*q^17*z^8-6*q^16*z^9+7*q^19*z^5+60*q^18*z^6-42*q^17*z^7-17*q^16*z^8-q^15*z^9+19*q^18*z^5+79*q^17*z^6+59*q^16*z^7-4*q^15*z^8+38*q^17*z^5+91*q^16*z^6+87*q^15*z^7+6*q^14*z^8-q^17*z^4+74*q^16*z^5+128*q^15*z^6+58*q^14*z^7+4*q^13*z^8+q^17*z^3-2*q^16*z^4+61*q^15*z^5+86*q^14*z^6+19*q^13*z^7+q^16*z^3-7*q^15*z^4-9*q^14*z^5-10*q^13*z^6-9*q^12*z^7-2*q^11*z^8+q^15*z^3-12*q^14*z^4-77*q^13*z^5-48*q^12*z^6-12*q^11*z^7-q^10*z^8-37*q^13*z^4-117*q^12*z^5-33*q^11*z^6-6*q^10*z^7-36*q^12*z^4-74*q^11*z^5-12*q^10*z^6-2*q^9*z^7+7*q^12*z^3+11*q^11*z^4+9*q^10*z^5-3*q^9*z^6-q^12*z^2+19*q^11*z^3+38*q^10*z^4+44*q^9*z^5-q^11*z^2+33*q^10*z^3+41*q^9*z^4+31*q^8*z^5+q^7*z^6-q^10*z^2+28*q^9*z^3+22*q^8*z^4+6*q^7*z^5-3*q^9*z^2+6*q^8*z^3+q^7*z^4-3*q^6*z^5-q^5*z^6-5*q^8*z^2-9*q^7*z^3-7*q^6*z^4-q^8*z-5*q^7*z^2-19*q^6*z^3-5*q^5*z^4-q^4*z^5-4*q^6*z^2-6*q^5*z^3+2*q^6*z+q^5*z^2-2*q^4*z^3+q^3*z^4+q^5*z+6*q^4*z^2+3*q^3*z^3+q^2*z^4+2*q^4*z+7*q^3*z^2+q^2*z^3+3*q^3*z-2*q^2*z-3*q*z^2-2*q^2-2*q*z-z^2-2*q)
-R2(3,3,1,0)*q*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^20*z^6+q^19*z^7-q^18*z^8-4*q^18*z^7-2*q^17*z^8-3*q^18*z^6-3*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+6*q^16*z^5+8*q^15*z^6-q^14*z^7+q^15*z^5+13*q^14*z^6+2*q^13*z^7-2*q^15*z^4-13*q^14*z^5+2*q^13*z^6+2*q^12*z^7-q^15*z^3-4*q^14*z^4-10*q^13*z^5+q^12*z^6-2*q^14*z^3-q^13*z^4-2*q^12*z^5+8*q^11*z^6-q^13*z^3-3*q^12*z^4-11*q^11*z^5+7*q^10*z^6+q^12*z^3-6*q^11*z^4-12*q^10*z^5-9*q^10*z^4-q^8*z^6-14*q^9*z^4+2*q^8*z^5+8*q^9*z^3-7*q^8*z^4+2*q^7*z^5+q^6*z^6+q^9*z^2+13*q^8*z^3+3*q^7*z^4+q^6*z^5+4*q^8*z^2+13*q^7*z^3+9*q^6*z^4+2*q^5*z^5+q^8*z+7*q^7*z^2+11*q^6*z^3+2*q^5*z^4+6*q^6*z^2+q^5*z^3-q^4*z^4-2*q^6*z-2*q^5*z^2-7*q^4*z^3-2*q^3*z^4-2*q^5*z-9*q^4*z^2-5*q^3*z^3-3*q^4*z-6*q^3*z^2-2*q^2*z^3-2*q^3*z+q^2*z^2+q^2*z+3*q*z^2+2*q^2+2*q*z+z^2+2*q)
+R2(3,3,2,1)*q^2*(q^20*z^7+q^20*z^6-q^19*z^6-q^19*z^5+q^17*z^7+q^17*z^6+q^16*z^7-q^16*z^6-q^16*z^5-3*q^15*z^5+q^14*z^6-3*q^15*z^4-q^14*z^5-q^13*z^6-q^13*z^5-q^12*z^6+q^14*z^3+q^13*z^4-2*q^12*z^5+q^11*z^6+2*q^13*z^3+3*q^12*z^4+q^10*z^6+q^13*z^2+2*q^12*z^3+6*q^11*z^4-q^10*z^5+q^12*z^2+q^10*z^4-4*q^9*z^5+3*q^10*z^3+q^9*z^4-3*q^8*z^5+2*q^8*z^4-2*q^9*z^2-q^8*z^3-q^7*z^4-3*q^8*z^2+6*q^7*z^3-q^8*z-q^7*z^2+5*q^6*z^3+q^5*z^4-2*q^6*z^2-2*q^5*z^3+q^4*z^4-3*q^5*z^2-3*q^4*z^3-3*q^5*z-2*q^4*z^2-2*q^4*z-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
-R2(4,1,-2,1)*q*(q^9*z^4-q^8*z^3-q^7*z^4+q^6*z^4+q^6*z^3+q^5*z^4-q^5*z^3-q^4*z^4-q^3*z^4-q^4*z^2+q^3*z^3-2*q^3*z^2-q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
-R2(4,1,1,2)*q^2*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-9*q^27*z^11+q^26*z^12+q^28*z^9-q^27*z^10-9*q^26*z^11-4*q^27*z^9-11*q^26*z^10-14*q^25*z^11-q^26*z^9+4*q^25*z^10-14*q^24*z^11+7*q^26*z^8+17*q^25*z^9+22*q^24*z^10-6*q^23*z^11+14*q^25*z^8+32*q^24*z^9+12*q^23*z^10-q^22*z^11+9*q^24*z^8+55*q^23*z^9+6*q^22*z^10-q^24*z^7-20*q^23*z^8+51*q^22*z^9+12*q^21*z^10-2*q^24*z^6-7*q^23*z^7-52*q^22*z^8+6*q^21*z^9+9*q^20*z^10-5*q^23*z^6-10*q^22*z^7-48*q^21*z^8+6*q^20*z^9+2*q^19*z^10-4*q^22*z^6-21*q^21*z^7-43*q^20*z^8+29*q^19*z^9-24*q^20*z^7-65*q^19*z^8+16*q^18*z^9+10*q^20*z^6-16*q^19*z^7-40*q^18*z^8-5*q^17*z^9+q^20*z^5+12*q^19*z^6-30*q^18*z^7-2*q^17*z^8-5*q^16*z^9+3*q^19*z^5+20*q^18*z^6-42*q^17*z^7-4*q^16*z^8-q^15*z^9+5*q^18*z^5+30*q^17*z^6-8*q^16*z^7-7*q^15*z^8-q^18*z^4+7*q^17*z^5+37*q^16*z^6+46*q^15*z^7+q^14*z^8-q^17*z^4+26*q^16*z^5+56*q^15*z^6+50*q^14*z^7+3*q^13*z^8-q^16*z^4+41*q^15*z^5+45*q^14*z^6+18*q^13*z^7+q^12*z^8-2*q^15*z^4+19*q^14*z^5+15*q^13*z^6-9*q^12*z^7-q^11*z^8+q^15*z^3-8*q^14*z^4-21*q^13*z^5-11*q^12*z^6-8*q^11*z^7-q^10*z^8+q^14*z^3-12*q^13*z^4-65*q^12*z^5-31*q^11*z^6-2*q^10*z^7+q^13*z^3-9*q^12*z^4-45*q^11*z^5-17*q^10*z^6-q^9*z^7+3*q^12*z^3+5*q^11*z^4+9*q^10*z^5+2*q^9*z^6+q^12*z^2+9*q^11*z^3+23*q^10*z^4+20*q^9*z^5+2*q^8*z^6+q^11*z^2+17*q^10*z^3+40*q^9*z^4+12*q^8*z^5-2*q^10*z^2+15*q^9*z^3+17*q^8*z^4+3*q^7*z^5-5*q^9*z^2-3*q^8*z^3-10*q^7*z^4-q^6*z^5-7*q^8*z^2-15*q^7*z^3-14*q^6*z^4-13*q^7*z^2-16*q^6*z^3-2*q^5*z^4-q^7*z-11*q^6*z^2-q^5*z^3+2*q^4*z^4-q^6*z+3*q^5*z^2+3*q^4*z^3+q^3*z^4+2*q^5*z+4*q^4*z^2+2*q^3*z^3+2*q^4*z+3*q^3*z^2+q^2*z^3+2*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
-R2(4,1,1,3)*q*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8-q^19*z^8-3*q^19*z^7-2*q^18*z^8-2*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+5*q^17*z^7-q^16*z^8+4*q^18*z^5+7*q^17*z^6+q^16*z^7+2*q^17*z^5+7*q^16*z^6-q^15*z^7-4*q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-6*q^15*z^5+3*q^14*z^6+2*q^13*z^7-q^16*z^3-q^15*z^4-7*q^14*z^5-q^13*z^6-q^15*z^3-2*q^14*z^4-3*q^13*z^5+7*q^12*z^6-7*q^13*z^4-12*q^12*z^5+5*q^11*z^6-13*q^12*z^4-11*q^11*z^5-2*q^10*z^6-6*q^11*z^4+5*q^10*z^5-q^9*z^6+6*q^11*z^3-11*q^10*z^4+2*q^9*z^5+q^11*z^2+8*q^10*z^3-7*q^9*z^4-2*q^8*z^5+3*q^10*z^2+7*q^9*z^3+9*q^8*z^4+q^7*z^5+4*q^9*z^2+q^8*z^3+10*q^7*z^4+q^6*z^5-q^9*z+7*q^8*z^2+8*q^7*z^3+q^6*z^4-q^8*z+9*q^7*z^2+8*q^6*z^3-3*q^6*z^2+q^6*z-5*q^5*z^2-5*q^4*z^3-4*q^4*z^2-2*q^3*z^3-3*q^4*z-3*q^3*z^2+q^4+q^3*z+2*q^3+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q+z+1)
+R2(4,2,-2,3)*q^2*(q^27*z^11+q^27*z^10-2*q^26*z^10-2*q^26*z^9+q^24*z^11+q^25*z^9-2*q^24*z^10+q^23*z^11+q^25*z^8-q^24*z^9-2*q^23*z^10+3*q^23*z^9-q^22*z^10+2*q^23*z^8-3*q^22*z^9-3*q^21*z^10-4*q^22*z^8-q^21*z^9-4*q^20*z^10-q^22*z^7+4*q^21*z^8+8*q^20*z^9-q^19*z^10+4*q^21*z^7+4*q^20*z^8+3*q^19*z^9+2*q^20*z^7+10*q^19*z^8+q^18*z^9+2*q^19*z^7+16*q^18*z^8+5*q^17*z^9-q^19*z^6-16*q^18*z^7-5*q^17*z^8+3*q^16*z^9-q^19*z^5-6*q^18*z^6-16*q^17*z^7-4*q^16*z^8-q^18*z^5-q^17*z^6-9*q^16*z^7+9*q^15*z^8-3*q^16*z^6-27*q^15*z^7+3*q^14*z^8+2*q^16*z^5+6*q^15*z^6-16*q^14*z^7-4*q^13*z^8+q^16*z^4+3*q^15*z^5+4*q^14*z^6+2*q^13*z^7-q^12*z^8+q^15*z^4+2*q^14*z^5-11*q^13*z^6-9*q^12*z^7+q^14*z^4+20*q^13*z^5+5*q^12*z^6-7*q^11*z^7+q^13*z^4+19*q^12*z^5+16*q^11*z^6+3*q^10*z^7+21*q^11*z^5+7*q^10*z^6+2*q^9*z^7+6*q^11*z^4+28*q^10*z^5-3*q^11*z^3-4*q^10*z^4+8*q^9*z^5-2*q^8*z^6-6*q^10*z^3-9*q^9*z^4-9*q^8*z^5-3*q^7*z^6-8*q^9*z^3-19*q^8*z^4-11*q^7*z^5-q^6*z^6-13*q^8*z^3-19*q^7*z^4-6*q^6*z^5-q^5*z^6-11*q^7*z^3-q^6*z^4+q^5*z^5-q^7*z^2-7*q^6*z^3+5*q^5*z^4+2*q^6*z^2+3*q^5*z^3+6*q^4*z^4+6*q^5*z^2+4*q^4*z^3+3*q^3*z^4+8*q^4*z^2+4*q^3*z^3+q^2*z^4+2*q^4*z+5*q^3*z^2-q^2*z^3+q^3*z-q*z^3-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)
-R2(4,2,0,1)/q*(q^30*z^11+q^30*z^10+2*q^29*z^11+q^28*z^11-2*q^29*z^9-3*q^28*z^10+q^27*z^11-3*q^28*z^9-3*q^27*z^10+3*q^26*z^11+q^28*z^8-4*q^26*z^10+3*q^25*z^11+2*q^27*z^8+2*q^26*z^9-6*q^25*z^10+q^24*z^11+q^26*z^8-2*q^25*z^9-6*q^24*z^10-4*q^25*z^8-7*q^24*z^9-8*q^23*z^10-q^23*z^9-9*q^22*z^10+6*q^24*z^7+10*q^23*z^8+11*q^22*z^9-5*q^21*z^10+9*q^23*z^7+22*q^22*z^8+8*q^21*z^9-q^20*z^10-q^23*z^6+7*q^22*z^7+35*q^21*z^8+2*q^20*z^9-q^22*z^6-10*q^21*z^7+37*q^20*z^8+5*q^19*z^9-q^22*z^5-3*q^21*z^6-28*q^20*z^7+16*q^19*z^8+6*q^18*z^9-3*q^21*z^5-4*q^20*z^6-28*q^19*z^7+8*q^18*z^8+2*q^17*z^9-4*q^20*z^5-13*q^19*z^6-27*q^18*z^7+20*q^17*z^8-4*q^19*z^5-22*q^18*z^6-36*q^17*z^7+16*q^16*z^8+q^18*z^5-28*q^17*z^6-31*q^16*z^7+5*q^17*z^5-45*q^16*z^6-9*q^15*z^7-4*q^14*z^8+2*q^17*z^4+15*q^16*z^5-43*q^15*z^6-2*q^14*z^7-q^13*z^8+q^17*z^3+3*q^16*z^4+31*q^15*z^5-16*q^14*z^6-2*q^13*z^7+q^16*z^3+9*q^15*z^4+37*q^14*z^5+13*q^13*z^6-q^12*z^7+q^15*z^3+25*q^14*z^4+46*q^13*z^5+21*q^12*z^6+q^11*z^7+q^14*z^3+37*q^13*z^4+51*q^12*z^5+14*q^11*z^6+q^10*z^7+q^14*z^2+29*q^12*z^4+22*q^11*z^5-q^10*z^6+q^13*z^2-5*q^12*z^3+9*q^11*z^4-6*q^10*z^5-5*q^9*z^6-q^8*z^7-q^12*z^2-12*q^11*z^3-16*q^10*z^4-13*q^9*z^5-q^8*z^6-3*q^11*z^2-20*q^10*z^3-27*q^9*z^4-8*q^8*z^5-q^7*z^6-4*q^10*z^2-24*q^9*z^3-14*q^8*z^4-4*q^7*z^5-7*q^9*z^2-9*q^8*z^3+2*q^7*z^4-2*q^6*z^5-3*q^8*z^2+4*q^7*z^3+7*q^6*z^4+q^8*z+6*q^7*z^2+4*q^6*z^3+4*q^5*z^4+3*q^7*z+10*q^6*z^2+2*q^5*z^3+2*q^4*z^4+3*q^6*z+6*q^5*z^2+2*q^4*z^3+q^3*z^4+q^4*z^2+2*q^3*z^3-3*q^3*z^2+q^2*z^3-2*q^4-3*q^2*z^2-2*q^3-q*z^2-q^2+z+1)
-R2(4,2,0,2)/q*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-8*q^28*z^10-16*q^27*z^11+q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+20*q^27*z^9+30*q^26*z^10-10*q^25*z^11+15*q^27*z^8+30*q^26*z^9+19*q^25*z^10-2*q^24*z^11+6*q^26*z^8+60*q^25*z^9+13*q^24*z^10-3*q^26*z^7-14*q^25*z^8+67*q^24*z^9+26*q^23*z^10-2*q^26*z^6-7*q^25*z^7-55*q^24*z^8+4*q^23*z^9+23*q^22*z^10-5*q^25*z^6-20*q^24*z^7-61*q^23*z^8-10*q^22*z^9+8*q^21*z^10-4*q^24*z^6-30*q^23*z^7-73*q^22*z^8+26*q^21*z^9+q^20*z^10+q^23*z^6-39*q^22*z^7-137*q^21*z^8+13*q^20*z^9+4*q^22*z^6-9*q^21*z^7-98*q^20*z^8-17*q^19*z^9+3*q^22*z^5+12*q^21*z^6+4*q^20*z^7-11*q^19*z^8-14*q^18*z^9+8*q^21*z^5+32*q^20*z^6-28*q^19*z^7-23*q^18*z^8-3*q^17*z^9+13*q^20*z^5+73*q^19*z^6+40*q^18*z^7-46*q^17*z^8+q^20*z^4+15*q^19*z^5+90*q^18*z^6+121*q^17*z^7-16*q^16*z^8+q^19*z^4+25*q^18*z^5+96*q^17*z^6+74*q^16*z^7+8*q^15*z^8-q^18*z^4+41*q^17*z^5+138*q^16*z^6+15*q^15*z^7+6*q^14*z^8-7*q^17*z^4+7*q^16*z^5+99*q^15*z^6+8*q^14*z^7-12*q^16*z^4-60*q^15*z^5-16*q^14*z^6+4*q^13*z^7-q^12*z^8-30*q^15*z^4-95*q^14*z^5-64*q^13*z^6-3*q^12*z^7-2*q^15*z^3-67*q^14*z^4-120*q^13*z^5-43*q^12*z^6-4*q^11*z^7-4*q^14*z^3-75*q^13*z^4-102*q^12*z^5-19*q^11*z^6-q^10*z^7-q^14*z^2-q^13*z^3-30*q^12*z^4-25*q^11*z^5+3*q^10*z^6+q^9*z^7-q^13*z^2+9*q^12*z^3+9*q^11*z^4+25*q^10*z^5+7*q^9*z^6+q^8*z^7+24*q^11*z^3+48*q^10*z^4+27*q^9*z^5+2*q^8*z^6+2*q^11*z^2+41*q^10*z^3+57*q^9*z^4+13*q^8*z^5+q^7*z^6+5*q^10*z^2+38*q^9*z^3+22*q^8*z^4+3*q^7*z^5+7*q^9*z^2+13*q^8*z^3-9*q^7*z^4-q^8*z^2-12*q^7*z^3-12*q^6*z^4-q^8*z-13*q^7*z^2-12*q^6*z^3-5*q^5*z^4-5*q^7*z-16*q^6*z^2-5*q^5*z^3-2*q^4*z^4-6*q^6*z-7*q^5*z^2-q^4*z^3-q^3*z^4-q^5*z-q^3*z^3+q^4*z+3*q^3*z^2-q^2*z^3+2*q^4+3*q^2*z^2+2*q^3+q*z^2+q^2-z-1)
+R2(4,2,1,0)*q*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-9*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-9*q^25*z^10-2*q^26*z^8-10*q^25*z^9-15*q^24*z^10-q^25*z^8+5*q^24*z^9-16*q^23*z^10+6*q^25*z^7+18*q^24*z^8+26*q^23*z^9-7*q^22*z^10+15*q^24*z^7+32*q^23*z^8+14*q^22*z^9-q^21*z^10+8*q^23*z^7+57*q^22*z^8+8*q^21*z^9-2*q^23*z^6-18*q^22*z^7+58*q^21*z^8+18*q^20*z^9-2*q^23*z^5-7*q^22*z^6-55*q^21*z^7+2*q^20*z^8+14*q^19*z^9-5*q^22*z^5-15*q^21*z^6-54*q^20*z^7-q^19*z^8+3*q^18*z^9-4*q^21*z^5-23*q^20*z^6-53*q^19*z^7+31*q^18*z^8+q^20*z^5-28*q^19*z^6-97*q^18*z^7+14*q^17*z^8+7*q^19*z^5-13*q^18*z^6-60*q^17*z^7-12*q^16*z^8+2*q^19*z^4+11*q^18*z^5-17*q^17*z^6+4*q^16*z^7-8*q^15*z^8+5*q^18*z^4+26*q^17*z^5-42*q^16*z^6-13*q^15*z^7-q^14*z^8+8*q^17*z^4+54*q^16*z^5+16*q^15*z^6-24*q^14*z^7+12*q^16*z^4+61*q^15*z^5+85*q^14*z^6+25*q^15*z^4+63*q^14*z^5+51*q^13*z^6+8*q^12*z^7-2*q^15*z^3+38*q^14*z^4+82*q^13*z^5+11*q^12*z^6+2*q^11*z^7-6*q^14*z^3+10*q^13*z^4+47*q^12*z^5+4*q^11*z^6-q^10*z^7-10*q^13*z^3-40*q^12*z^4-29*q^11*z^5+q^10*z^6-q^9*z^7-18*q^12*z^3-71*q^11*z^4-53*q^10*z^5-4*q^9*z^6-37*q^11*z^3-76*q^10*z^4-22*q^9*z^5-3*q^8*z^6+q^11*z^2-32*q^10*z^3-41*q^9*z^4-2*q^8*z^5+6*q^10*z^2+10*q^9*z^3+5*q^8*z^4+3*q^7*z^5+q^6*z^6+14*q^9*z^2+34*q^8*z^3+23*q^7*z^4+2*q^6*z^5+19*q^8*z^2+35*q^7*z^3+18*q^6*z^4+2*q^5*z^5+19*q^7*z^2+22*q^6*z^3+5*q^5*z^4-q^7*z+8*q^6*z^2+2*q^5*z^3-4*q^6*z-4*q^5*z^2-9*q^4*z^3-2*q^3*z^4-6*q^5*z-10*q^4*z^2-5*q^3*z^3-5*q^4*z-8*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2-q^3+2*q*z^2+q^2+2*q*z+z^2+2*q)
-R2(4,2,2,1)*q^2*(q^20*z^7+q^20*z^6-q^19*z^6-q^19*z^5+q^17*z^7+q^17*z^6+q^16*z^7-q^16*z^6-q^16*z^5-3*q^15*z^5+q^14*z^6-3*q^15*z^4-q^14*z^5-q^13*z^6-q^13*z^5-q^12*z^6+q^14*z^3+q^13*z^4-2*q^12*z^5+q^11*z^6+2*q^13*z^3+3*q^12*z^4+q^10*z^6+q^13*z^2+2*q^12*z^3+6*q^11*z^4-q^10*z^5+q^12*z^2+q^10*z^4-4*q^9*z^5+3*q^10*z^3+q^9*z^4-3*q^8*z^5+2*q^8*z^4-2*q^9*z^2-q^8*z^3-q^7*z^4-3*q^8*z^2+6*q^7*z^3-q^8*z-q^7*z^2+5*q^6*z^3+q^5*z^4-2*q^6*z^2-2*q^5*z^3+q^4*z^4-3*q^5*z^2-3*q^4*z^3-3*q^5*z-2*q^4*z^2-2*q^4*z-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
+R2(4,3,1,2)*q^3*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+52*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-56*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-44*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-16*q^19*z^6-42*q^18*z^7+32*q^17*z^8+q^19*z^5-27*q^18*z^6-74*q^17*z^7+16*q^16*z^8+6*q^18*z^5-22*q^17*z^6-42*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-39*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+20*q^16*z^5-53*q^15*z^6-10*q^14*z^7-q^13*z^8+7*q^16*z^4+48*q^15*z^5-3*q^14*z^6-9*q^13*z^7+13*q^15*z^4+50*q^14*z^5+49*q^13*z^6+2*q^12*z^7+27*q^14*z^4+63*q^13*z^5+44*q^12*z^6+2*q^11*z^7-q^14*z^3+40*q^13*z^4+69*q^12*z^5+16*q^11*z^6-5*q^13*z^3+18*q^12*z^4+23*q^11*z^5-4*q^10*z^6-q^9*z^7-8*q^12*z^3-21*q^11*z^4-16*q^10*z^5-3*q^9*z^6-q^8*z^7-14*q^11*z^3-60*q^10*z^4-24*q^9*z^5+q^8*z^6-26*q^10*z^3-51*q^9*z^4-11*q^8*z^5-q^7*z^6-14*q^9*z^3-8*q^8*z^4+4*q^9*z^2+11*q^8*z^3+9*q^7*z^4+13*q^8*z^2+16*q^7*z^3+7*q^6*z^4-q^5*z^5+13*q^7*z^2+6*q^6*z^3+5*q^5*z^4-q^4*z^5+5*q^6*z^2+3*q^5*z^3+4*q^4*z^4+4*q^5*z^2+2*q^4*z^3+q^3*z^4+4*q^4*z^2+4*q^3*z^3+q^4*z+3*q^3*z^2+3*q^2*z^3+2*q^3*z-q^2*z^2-q*z^3-q^2*z-3*q*z^2-z^3-q^2-2*q*z-2*z^2-q-z)
+R1(-2,3,1,2)*(q^9*z^2+q^7*z^3-q^8*z+q^5*z^2+q^4*z^3-q^5*z+q^3*z^3-q^3*z^2-q^4-q^3-q*z-z)/q
+R1(-2,3,2,2)*q*(q^25*z^10+q^25*z^9-2*q^24*z^9-2*q^24*z^8+q^22*z^10+q^23*z^8-q^22*z^9+q^21*z^10+q^23*z^7-2*q^21*z^9+q^21*z^8-q^20*z^9-3*q^20*z^8-2*q^19*z^9-3*q^20*z^7-2*q^19*z^8-3*q^18*z^9+4*q^19*z^7+6*q^18*z^8-q^17*z^9+4*q^19*z^6+5*q^18*z^7+2*q^17*z^8+2*q^18*z^6+7*q^17*z^7-q^16*z^8-q^17*z^6+14*q^16*z^7+2*q^15*z^8-q^17*z^5-11*q^16*z^6+q^15*z^7+2*q^14*z^8-q^17*z^4-2*q^16*z^5-10*q^15*z^6-2*q^14*z^7-q^16*z^4-q^14*z^6+8*q^13*z^7-5*q^14*z^5-12*q^13*z^6+5*q^12*z^7+q^14*z^4-5*q^13*z^5-13*q^12*z^6-2*q^11*z^7+q^13*z^4-5*q^12*z^5+2*q^11*z^6-q^10*z^7+q^12*z^4-13*q^11*z^5+q^12*z^3+10*q^11*z^4-6*q^10*z^5-2*q^9*z^6+2*q^11*z^3+10*q^10*z^4+7*q^9*z^5+q^8*z^6+2*q^10*z^3+9*q^9*z^4+10*q^8*z^5+q^7*z^6+8*q^9*z^3+13*q^8*z^4+2*q^7*z^5-q^9*z^2+7*q^8*z^3+5*q^7*z^4-2*q^6*z^5-2*q^8*z^2-2*q^7*z^3-3*q^6*z^4-2*q^5*z^5-2*q^7*z^2-9*q^6*z^3-3*q^5*z^4-5*q^6*z^2-6*q^5*z^3-2*q^4*z^4-q^6*z-3*q^5*z^2+3*q^4*z^3+q^4*z^2+4*q^3*z^3+2*q^4*z+3*q^3*z^2+q^2*z^3-2*q^2*z-q^2-2*q*z-q-z+1)
+R1(-2,3,2,3)*q*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+2*q^17*z^5+7*q^16*z^6-q^15*z^7-q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-11*q^15*z^5+q^14*z^6+2*q^13*z^7-q^16*z^3-2*q^15*z^4-10*q^14*z^5-2*q^13*z^6-q^15*z^3-q^13*z^5+8*q^12*z^6-5*q^13*z^4-12*q^12*z^5+5*q^11*z^6+q^13*z^3-5*q^12*z^4-13*q^11*z^5-2*q^10*z^6+q^12*z^3-5*q^11*z^4+2*q^10*z^5-q^9*z^6+q^11*z^3-13*q^10*z^4+q^11*z^2+10*q^10*z^3-6*q^9*z^4-2*q^8*z^5+2*q^10*z^2+10*q^9*z^3+7*q^8*z^4+q^7*z^5+2*q^9*z^2+9*q^8*z^3+10*q^7*z^4+q^6*z^5+8*q^8*z^2+12*q^7*z^3+2*q^6*z^4-q^8*z+5*q^7*z^2+5*q^6*z^3-2*q^5*z^4-2*q^7*z-2*q^6*z^2-3*q^5*z^3-2*q^4*z^4-q^6*z-9*q^5*z^2-4*q^4*z^3-4*q^5*z-8*q^4*z^2-3*q^3*z^3-3*q^4*z+q^3*z^2+2*q^3*z+3*q^2*z^2+2*q^3+4*q^2*z+q*z^2+3*q^2+2*q*z+2*q+z)
-R1(-2,3,4,2)*(2*q^32*z^13+2*q^32*z^12+3*q^31*z^13+q^31*z^12+q^30*z^13-2*q^31*z^11+2*q^29*z^13-3*q^30*z^11+5*q^28*z^13-2*q^30*z^10-5*q^29*z^11-5*q^28*z^12+4*q^27*z^13-5*q^29*z^10-7*q^28*z^11-3*q^27*z^12+q^26*z^13+2*q^29*z^9-2*q^28*z^10-14*q^27*z^11+5*q^28*z^9-q^27*z^10-28*q^26*z^11-9*q^25*z^12+4*q^27*z^9-15*q^25*z^11-14*q^24*z^12+4*q^26*z^9+6*q^25*z^10-7*q^23*z^12+11*q^25*z^9+26*q^24*z^10-16*q^23*z^11-q^22*z^12+7*q^25*z^8+26*q^24*z^9+83*q^23*z^10-16*q^22*z^11+20*q^24*z^8+30*q^23*z^9+92*q^22*z^10+6*q^21*z^11-2*q^24*z^7+14*q^23*z^8+37*q^22*z^9+28*q^21*z^10+11*q^20*z^11-7*q^23*z^7-23*q^22*z^8+63*q^21*z^9+23*q^20*z^10+3*q^19*z^11-2*q^23*z^6-13*q^22*z^7-92*q^21*z^8+16*q^20*z^9+57*q^19*z^10-7*q^22*z^6-17*q^21*z^7-129*q^20*z^8-68*q^19*z^9+33*q^18*z^10-7*q^21*z^6-28*q^20*z^7-118*q^19*z^8-22*q^18*z^9-4*q^17*z^10-2*q^20*z^6-43*q^19*z^7-158*q^18*z^8+44*q^17*z^9-7*q^16*z^10+11*q^19*z^6-23*q^18*z^7-182*q^17*z^8+3*q^16*z^9-q^15*z^10+q^19*z^5+29*q^18*z^6-5*q^17*z^7-62*q^16*z^8-32*q^15*z^9+5*q^18*z^5+50*q^17*z^6-27*q^16*z^7+49*q^15*z^8-12*q^14*z^9+17*q^17*z^5+91*q^16*z^6+25*q^15*z^7+27*q^14*z^8+4*q^13*z^9+18*q^16*z^5+128*q^15*z^6+140*q^14*z^7-13*q^13*z^8+2*q^12*z^9-4*q^16*z^4+31*q^15*z^5+140*q^14*z^6+156*q^13*z^7-5*q^12*z^8-q^11*z^9-7*q^15*z^4+61*q^14*z^5+126*q^13*z^6+52*q^12*z^7+4*q^11*z^8-q^10*z^9-2*q^15*z^3-7*q^14*z^4+35*q^13*z^5+66*q^12*z^6-28*q^11*z^7-q^10*z^8-2*q^14*z^3-5*q^13*z^4-42*q^12*z^5-17*q^11*z^6-29*q^10*z^7-4*q^9*z^8-22*q^12*z^4-108*q^11*z^5-63*q^10*z^6-9*q^9*z^7-q^8*z^8-40*q^11*z^4-111*q^10*z^5-46*q^9*z^6-4*q^8*z^7+3*q^11*z^3-37*q^10*z^4-63*q^9*z^5-6*q^8*z^6-q^7*z^7-q^11*z^2+7*q^10*z^3-17*q^9*z^4-11*q^8*z^5+8*q^7*z^6+q^10*z^2+16*q^9*z^3+23*q^8*z^4+27*q^7*z^5+5*q^6*z^6+3*q^9*z^2+21*q^8*z^3+30*q^7*z^4+28*q^6*z^5+2*q^5*z^6+q^9*z-3*q^8*z^2+21*q^7*z^3+10*q^6*z^4+10*q^5*z^5+q^8*z-2*q^7*z^2+17*q^6*z^3+8*q^5*z^4+3*q^4*z^5+q^6*z^2+4*q^5*z^3+2*q^4*z^4+q^3*z^5-2*q^5*z^2-2*q^4*z^3-2*q^3*z^4-q^5*z-2*q^4*z^2-2*q^3*z^3-q^2*z^4-2*q^4*z+q^3*z^2-q^2*z^3-q^3*z+q^2*z^2-2*q*z^3+q^2*z+q*z^2-z^3+q^2+z^2+q)/z^3
-R1(-1,1,-1,0)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*q
+R1(-1,1,-1,1)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*q
+R1(-1,1,2,3)*q^2*(q^7*z^3+q^7*z^2-q^6*z^2-q^6*z+q^4*z^3+q^4*z^2+q^3*z^3-q^3*z-q^2*z-q*z^2-q^2-2*q*z-2*q-2*z)
-R1(-1,2,-1,2)*q^2*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)
-R1(-1,2,0,0)*(q*z+q+z)/q
-R1(-1,2,0,1)*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-2*q*z-q-2*z)/q
+R1(-1,2,1,2)*q*(q^7*z^3+q^6*z^3-q^6*z^2-q^5*z^2+q^4*z^3+q^4*z^2+2*q^3*z^3-q^3*z^2+q^2*z^3-q^3*z-q^2*z^2-q^2*z-3*q*z-q-2*z)
+R1(-1,2,2,3)*z*q^3
+R1(-1,3,0,1)*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2+q^2-z)/q
-R1(-1,3,0,3)*q*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-2*q^12*z^6-q^14*z^3-q^12*z^5+8*q^11*z^6-5*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-5*q^11*z^4-13*q^10*z^5-2*q^9*z^6+q^11*z^3-5*q^10*z^4+2*q^9*z^5-q^8*z^6+q^10*z^3-13*q^9*z^4+q^10*z^2+10*q^9*z^3-6*q^8*z^4-2*q^7*z^5+2*q^9*z^2+10*q^8*z^3+7*q^7*z^4+q^6*z^5+2*q^8*z^2+9*q^7*z^3+10*q^6*z^4+q^5*z^5+8*q^7*z^2+13*q^6*z^3+2*q^5*z^4-q^7*z+6*q^6*z^2+5*q^5*z^3-2*q^4*z^4-2*q^6*z-3*q^5*z^2-3*q^4*z^3-2*q^3*z^4-2*q^5*z-9*q^4*z^2-3*q^3*z^3-4*q^4*z-7*q^3*z^2-2*q^2*z^3-3*q^3*z+q^2*z^2+q^2*z+3*q*z^2+2*q^2+3*q*z+z^2+2*q)
-R1(-1,3,1,2)*(q^16*z^5+q^15*z^5-q^15*z^4+q^14*z^5-q^14*z^4+q^13*z^5-q^13*z^4+2*q^12*z^5-q^12*z^4+2*q^11*z^5-2*q^11*z^4+q^10*z^5-4*q^11*z^3-q^10*z^4-3*q^10*z^3+q^9*z^4+2*q^10*z^2-3*q^9*z^3-q^8*z^4+q^9*z^2+q^9*z+2*q^8*z^2+3*q^7*z^3+q^6*z^4+2*q^8*z+q^7*z^2+q^6*z^3+q^5*z^4+2*q^7*z+5*q^6*z^2+q^4*z^4+2*q^6*z+q^5*z^2+2*q^4*z^3+q^3*z^4-2*q^5*z-4*q^4*z^2-2*q^3*z^2-q^4-3*q^3*z-q^2*z^2-q^3-2*q^2*z-2*q*z^2-2*q*z-z^2)/q
+R1(-1,3,2,0)*(q^10*z^4+q^9*z^4-2*q^9*z^3-q^8*z^3+q^8*z^2-q^7*z^3+2*q^6*z^4-q^6*z^3+q^5*z^4+q^6*z^2-2*q^5*z^3-q^4*z^4-q^5*z^2-q^4*z^3-q^3*z^4-3*q^4*z^2+q^4*z-2*q^3*z^2+q^3*z+q^3+3*q^2*z+2*q*z^2+2*q^2+2*q*z+z^2+q)/q
-R1(-1,3,4,0)*q^5*(q^6*z^3-2*q^5*z^2+q^3*z^3+q^4*z+q^2*z^3-2*q^2*z^2-2*q*z^2-z^2+2*z-1)
-R1(0,2,0,0)*z*q
+R1(0,2,3,3)/z*(2*q^30*z^11+2*q^30*z^10+2*q^29*z^11-2*q^29*z^10-4*q^29*z^9-4*q^28*z^10+2*q^27*z^11-2*q^28*z^9-2*q^27*z^10+4*q^26*z^11+2*q^28*z^8+2*q^27*z^9-6*q^26*z^10+2*q^25*z^11+2*q^27*z^8+2*q^26*z^9-5*q^25*z^10-2*q^25*z^9-5*q^24*z^10-5*q^25*z^8-11*q^24*z^9-10*q^23*z^10-2*q^24*z^8+6*q^23*z^9-7*q^22*z^10+6*q^24*z^7+17*q^23*z^8+16*q^22*z^9+14*q^23*z^7+24*q^22*z^8+q^20*z^10+q^23*z^6+3*q^22*z^7+41*q^21*z^8-q^20*z^9-2*q^22*z^6-22*q^21*z^7+27*q^20*z^8+5*q^19*z^9-2*q^22*z^5-6*q^21*z^6-44*q^20*z^7-9*q^19*z^8-q^18*z^9-4*q^21*z^5-8*q^20*z^6-19*q^19*z^7+13*q^18*z^8-4*q^17*z^9-2*q^20*z^5-6*q^19*z^6-7*q^18*z^7+33*q^17*z^8-q^16*z^9+6*q^19*z^5-14*q^18*z^6-29*q^17*z^7+7*q^16*z^8+6*q^18*z^5-17*q^17*z^6+6*q^16*z^7-5*q^15*z^8+3*q^17*z^5-42*q^16*z^6+26*q^15*z^7+2*q^14*z^8+5*q^16*z^5-61*q^15*z^6+2*q^14*z^7+2*q^13*z^8-q^17*z^3+2*q^16*z^4+17*q^15*z^5-12*q^14*z^6+6*q^13*z^7-q^16*z^3+9*q^15*z^4+13*q^14*z^5+24*q^13*z^6+14*q^12*z^7+20*q^14*z^4+13*q^13*z^5+7*q^12*z^6+3*q^11*z^7+36*q^13*z^4+13*q^12*z^5-7*q^11*z^6-3*q^10*z^7+14*q^12*z^4-15*q^11*z^5-7*q^10*z^6-2*q^9*z^7+q^12*z^3-14*q^11*z^4-26*q^10*z^5-5*q^9*z^6-q^8*z^7+q^12*z^2+5*q^11*z^3-19*q^10*z^4+q^8*z^6+q^11*z^2+3*q^10*z^3+q^9*z^4+17*q^8*z^5+q^7*z^6+2*q^10*z^2+21*q^9*z^3+31*q^8*z^4+12*q^7*z^5+q^6*z^6+9*q^9*z^2+33*q^8*z^3+26*q^7*z^4-q^6*z^5+13*q^8*z^2+13*q^7*z^3+6*q^6*z^4-2*q^5*z^5+4*q^7*z^2-12*q^6*z^3-8*q^5*z^4-q^4*z^5-2*q^7*z-8*q^6*z^2-15*q^5*z^3-5*q^4*z^4-3*q^6*z-10*q^5*z^2-6*q^4*z^3-q^3*z^4-2*q^5*z-2*q^4*z^2+3*q^3*z^3+3*q^4*z+6*q^3*z^2+4*q^2*z^3+q^4+5*q^3*z+2*q^2*z^2+q*z^3+q^3-2*q*z^2-q^2-q*z-z^2-q)
-R1(0,3,2,0)*(-q^2+z)*(q^6*z^3-2*q^5*z^2+q^3*z^3+q^4*z+q^2*z^3-2*q^2*z^2-2*q*z^2-z^2+2*z-1)
+R1(0,3,3,3)*(2*q^34*z^12+2*q^34*z^11+5*q^33*z^12+q^33*z^11+4*q^32*z^12-4*q^33*z^10-6*q^32*z^11+3*q^31*z^12-8*q^32*z^10-9*q^31*z^11+7*q^30*z^12+2*q^32*z^9-3*q^31*z^10-14*q^30*z^11+9*q^29*z^12+5*q^31*z^9+q^30*z^10-20*q^29*z^11+5*q^28*z^12+4*q^30*z^9+2*q^29*z^10-19*q^28*z^11+q^27*z^12+q^29*z^9-8*q^28*z^10-25*q^27*z^11-2*q^28*z^9-4*q^27*z^10-33*q^26*z^11+5*q^28*z^8+16*q^27*z^9+34*q^26*z^10-24*q^25*z^11+20*q^27*z^8+49*q^26*z^9+42*q^25*z^10-8*q^24*z^11+23*q^26*z^8+90*q^25*z^9+25*q^24*z^10-q^23*z^11-2*q^26*z^7-6*q^25*z^8+122*q^24*z^9+31*q^23*z^10-2*q^26*z^6-8*q^25*z^7-71*q^24*z^8+56*q^23*z^9+35*q^22*z^10-7*q^25*z^6-27*q^24*z^7-117*q^23*z^8-6*q^22*z^9+17*q^21*z^10-10*q^24*z^6-45*q^23*z^7-118*q^22*z^8+31*q^21*z^9+3*q^20*z^10-3*q^23*z^6-54*q^22*z^7-170*q^21*z^8+45*q^20*z^9+8*q^22*z^6-29*q^21*z^7-165*q^20*z^8+3*q^22*z^5+21*q^21*z^6-8*q^20*z^7-51*q^19*z^8-19*q^18*z^9+9*q^21*z^5+35*q^20*z^6-56*q^19*z^7-21*q^18*z^8-8*q^17*z^9+11*q^20*z^5+77*q^19*z^6-21*q^18*z^7-51*q^17*z^8-q^16*z^9+19*q^19*z^5+117*q^18*z^6+116*q^17*z^7-25*q^16*z^8+q^19*z^4+35*q^18*z^5+132*q^17*z^6+130*q^16*z^7+9*q^15*z^8+69*q^17*z^5+178*q^16*z^6+55*q^15*z^7+9*q^14*z^8+q^18*z^3-4*q^17*z^4+48*q^16*z^5+156*q^15*z^6+15*q^14*z^7+q^13*z^8+q^17*z^3-15*q^16*z^4-40*q^15*z^5+17*q^14*z^6-2*q^13*z^7-2*q^12*z^8+q^16*z^3-27*q^15*z^4-116*q^14*z^5-88*q^13*z^6-10*q^12*z^7-q^11*z^8-67*q^14*z^4-162*q^13*z^5-76*q^12*z^6-8*q^11*z^7-86*q^13*z^4-128*q^12*z^5-24*q^11*z^6-3*q^10*z^7+7*q^13*z^3-23*q^12*z^4-24*q^11*z^5+6*q^10*z^6+q^9*z^7-q^13*z^2+19*q^12*z^3+48*q^11*z^4+42*q^10*z^5+7*q^9*z^6+q^8*z^7-q^12*z^2+34*q^11*z^3+72*q^10*z^4+41*q^9*z^5+2*q^8*z^6-q^11*z^2+39*q^10*z^3+50*q^9*z^4+16*q^8*z^5+q^7*z^6-3*q^10*z^2+20*q^9*z^3+6*q^8*z^4+4*q^7*z^5-10*q^9*z^2-9*q^8*z^3-18*q^7*z^4+q^6*z^5-q^9*z-15*q^8*z^2-16*q^7*z^3-11*q^6*z^4-q^8*z-10*q^7*z^2-4*q^6*z^3-q^5*z^4+q^7*z-3*q^6*z^2-3*q^5*z^3-2*q^4*z^3-q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+q^4*z-2*q^3*z^2-q^2*z^3-2*q^3*z-2*q^2*z^2-q^3+q*z^2+q*z+z^2+q)/z
+R1(0,3,4,2)*(2*q^33*z^12+2*q^33*z^11+3*q^32*z^12-q^32*z^11+q^31*z^12-4*q^32*z^10-4*q^31*z^11+2*q^30*z^12-3*q^31*z^10+5*q^29*z^12+2*q^31*z^9+3*q^30*z^10-4*q^29*z^11+4*q^28*z^12+q^30*z^9-2*q^29*z^10-7*q^28*z^11+q^27*z^12-6*q^29*z^9-9*q^28*z^10-4*q^27*z^11+q^29*z^8-8*q^28*z^9-20*q^27*z^10-6*q^26*z^11+4*q^28*z^8+q^27*z^9-10*q^26*z^10-9*q^25*z^11+11*q^27*z^8+20*q^26*z^9+7*q^25*z^10-5*q^24*z^11+14*q^26*z^8+24*q^25*z^9-6*q^24*z^10-q^23*z^11+q^25*z^8+44*q^24*z^9-18*q^23*z^10+q^25*z^7-11*q^24*z^8+69*q^23*z^9-7*q^22*z^10-2*q^25*z^6+11*q^24*z^7-15*q^23*z^8+38*q^22*z^9+2*q^21*z^10-4*q^24*z^6+10*q^23*z^7+19*q^22*z^8+22*q^21*z^9+q^20*z^10-5*q^23*z^6-19*q^22*z^7+50*q^21*z^8+43*q^20*z^9-q^23*z^5-4*q^22*z^6-77*q^21*z^7-6*q^20*z^8+35*q^19*z^9-5*q^22*z^5-7*q^21*z^6-107*q^20*z^7-31*q^19*z^8+6*q^18*z^9-7*q^21*z^5-9*q^20*z^6-106*q^19*z^7+25*q^18*z^8-3*q^17*z^9+2*q^20*z^5-12*q^19*z^6-134*q^18*z^7+40*q^17*z^8-q^16*z^9+11*q^19*z^5-6*q^18*z^6-110*q^17*z^7+7*q^16*z^8-q^19*z^4+24*q^18*z^5-8*q^15*z^8+41*q^17*z^5-12*q^16*z^6+38*q^15*z^7-3*q^14*z^8-q^18*z^3+3*q^17*z^4+81*q^16*z^5+q^15*z^6+q^14*z^7-q^17*z^3+12*q^16*z^4+92*q^15*z^5+47*q^14*z^6-18*q^13*z^7-q^12*z^8-q^16*z^3+20*q^15*z^4+60*q^14*z^5+65*q^13*z^6-5*q^12*z^7-q^11*z^8+42*q^14*z^4+51*q^13*z^5+37*q^12*z^6+2*q^11*z^7+36*q^13*z^4+44*q^12*z^5+6*q^11*z^6-5*q^13*z^3-5*q^12*z^4+15*q^11*z^5-13*q^10*z^6-2*q^9*z^7+q^13*z^2-4*q^12*z^3-38*q^11*z^4-10*q^10*z^5-8*q^9*z^6-q^8*z^7+q^12*z^2-9*q^11*z^3-71*q^10*z^4-20*q^9*z^5-3*q^8*z^6+q^11*z^2-22*q^10*z^3-52*q^9*z^4-9*q^8*z^5-q^7*z^6+2*q^10*z^2-7*q^9*z^3-2*q^8*z^4+11*q^9*z^2+20*q^8*z^3+22*q^7*z^4+2*q^6*z^5+q^9*z+20*q^8*z^2+26*q^7*z^3+14*q^6*z^4+q^8*z+16*q^7*z^2+8*q^6*z^3+4*q^5*z^4+4*q^6*z^2-2*q^5*z^3+q^4*z^4-q^6*z-2*q^5*z^2-3*q^4*z^3+q^3*z^4-3*q^5*z-q^4*z+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
-R1(1,1,1,2)*q^2*(q^13*z^5+q^12*z^5-q^12*z^4+q^11*z^5-q^11*z^4+q^10*z^5-q^10*z^4+2*q^9*z^5-q^9*z^4+2*q^8*z^5-2*q^8*z^4+q^7*z^5-4*q^8*z^3-q^7*z^4-3*q^7*z^3+q^6*z^4+2*q^7*z^2-3*q^6*z^3-q^5*z^4+q^6*z^2-q^5*z^3-q^4*z^4+q^6*z+2*q^5*z^2+2*q^4*z^3+q^3*z^4+2*q^5*z+2*q^4*z^2+2*q^3*z^3+q^2*z^4+2*q^4*z+6*q^3*z^2-q^2*z^3+2*q^3*z+q^2*z^2-2*q^2*z-3*q*z^2-z^2-q-z-1)
-R1(1,1,3,3)*q^4*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+6*q^17*z^6+2*q^16*z^7+2*q^17*z^5+6*q^16*z^6-q^15*z^7-3*q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-9*q^15*z^5+2*q^14*z^6+2*q^13*z^7-q^16*z^3-q^15*z^4-9*q^14*z^5-2*q^13*z^6-q^15*z^3-q^14*z^4-q^13*z^5+7*q^12*z^6-6*q^13*z^4-11*q^12*z^5+5*q^11*z^6+q^13*z^3-9*q^12*z^4-11*q^11*z^5-2*q^10*z^6+q^12*z^3-4*q^11*z^4+5*q^10*z^5-q^9*z^6+5*q^11*z^3-12*q^10*z^4+2*q^9*z^5+q^11*z^2+7*q^10*z^3-8*q^9*z^4-2*q^8*z^5+2*q^10*z^2+6*q^9*z^3+9*q^8*z^4+q^7*z^5+3*q^9*z^2+q^8*z^3+10*q^7*z^4+q^6*z^5-q^9*z+7*q^8*z^2+8*q^7*z^3+q^6*z^4-q^8*z+9*q^7*z^2+8*q^6*z^3-3*q^6*z^2+q^6*z-5*q^5*z^2-5*q^4*z^3-4*q^4*z^2-2*q^3*z^3-3*q^4*z-3*q^3*z^2+q^4+q^3*z+2*q^3+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q+z+1)
+R1(1,2,-1,0)*q*(q^3*z^2-q^2*z-q*z-q-z-1)
+R1(1,2,3,3)*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-7*q^28*z^10-16*q^27*z^11+2*q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+18*q^27*z^9+30*q^26*z^10-10*q^25*z^11+13*q^27*z^8+30*q^26*z^9+20*q^25*z^10-2*q^24*z^11+7*q^26*z^8+58*q^25*z^9+14*q^24*z^10-2*q^26*z^7-14*q^25*z^8+65*q^24*z^9+26*q^23*z^10-2*q^26*z^6-6*q^25*z^7-53*q^24*z^8+3*q^23*z^9+23*q^22*z^10-5*q^25*z^6-20*q^24*z^7-63*q^23*z^8-13*q^22*z^9+8*q^21*z^10-5*q^24*z^6-32*q^23*z^7-73*q^22*z^8+22*q^21*z^9+q^20*z^10+q^23*z^6-36*q^22*z^7-129*q^21*z^8+12*q^20*z^9+7*q^22*z^6-2*q^21*z^7-95*q^20*z^8-17*q^19*z^9+3*q^22*z^5+15*q^21*z^6+14*q^20*z^7-9*q^19*z^8-14*q^18*z^9+8*q^21*z^5+27*q^20*z^6-13*q^19*z^7-18*q^18*z^8-3*q^17*z^9+8*q^20*z^5+61*q^19*z^6+38*q^18*z^7-43*q^17*z^8+12*q^19*z^5+77*q^18*z^6+120*q^17*z^7-16*q^16*z^8+q^19*z^4+21*q^18*z^5+81*q^17*z^6+82*q^16*z^7+8*q^15*z^8+38*q^17*z^5+113*q^16*z^6+18*q^15*z^7+6*q^14*z^8+q^18*z^3-4*q^17*z^4+3*q^16*z^5+87*q^15*z^6+4*q^14*z^7+q^17*z^3-13*q^16*z^4-60*q^15*z^5-13*q^14*z^6+3*q^13*z^7-q^12*z^8+q^16*z^3-21*q^15*z^4-99*q^14*z^5-74*q^13*z^6-3*q^12*z^7-54*q^14*z^4-113*q^13*z^5-52*q^12*z^6-4*q^11*z^7-61*q^13*z^4-83*q^12*z^5-17*q^11*z^6-q^10*z^7+6*q^13*z^3-9*q^12*z^4-14*q^11*z^5+5*q^10*z^6+q^9*z^7-q^13*z^2+14*q^12*z^3+37*q^11*z^4+28*q^10*z^5+7*q^9*z^6+q^8*z^7-q^12*z^2+25*q^11*z^3+59*q^10*z^4+27*q^9*z^5+2*q^8*z^6+31*q^10*z^3+50*q^9*z^4+11*q^8*z^5+q^7*z^6-q^10*z^2+15*q^9*z^3+8*q^8*z^4+2*q^7*z^5-7*q^9*z^2-8*q^8*z^3-14*q^7*z^4-q^9*z-12*q^8*z^2-16*q^7*z^3-11*q^6*z^4-q^8*z-11*q^7*z^2-6*q^6*z^3-3*q^5*z^4-5*q^6*z^2-q^5*z^3-q^4*z^4-q^6*z-q^5*z^2-q^3*z^4-q^4*z^2-q^3*z^3-3*q^3*z^2-q^2*z^3-2*q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z
-R1(1,2,4,2)*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-7*q^28*z^10-16*q^27*z^11+2*q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+18*q^27*z^9+30*q^26*z^10-10*q^25*z^11+13*q^27*z^8+30*q^26*z^9+20*q^25*z^10-2*q^24*z^11+7*q^26*z^8+58*q^25*z^9+14*q^24*z^10-2*q^26*z^7-14*q^25*z^8+65*q^24*z^9+26*q^23*z^10-2*q^26*z^6-6*q^25*z^7-53*q^24*z^8+3*q^23*z^9+23*q^22*z^10-5*q^25*z^6-20*q^24*z^7-63*q^23*z^8-13*q^22*z^9+8*q^21*z^10-5*q^24*z^6-32*q^23*z^7-73*q^22*z^8+22*q^21*z^9+q^20*z^10+q^23*z^6-36*q^22*z^7-129*q^21*z^8+12*q^20*z^9+7*q^22*z^6-3*q^21*z^7-95*q^20*z^8-17*q^19*z^9+3*q^22*z^5+15*q^21*z^6+15*q^20*z^7-9*q^19*z^8-14*q^18*z^9+8*q^21*z^5+28*q^20*z^6-14*q^19*z^7-18*q^18*z^8-3*q^17*z^9+8*q^20*z^5+60*q^19*z^6+37*q^18*z^7-43*q^17*z^8+12*q^19*z^5+78*q^18*z^6+121*q^17*z^7-16*q^16*z^8+q^19*z^4+21*q^18*z^5+83*q^17*z^6+82*q^16*z^7+8*q^15*z^8+38*q^17*z^5+110*q^16*z^6+17*q^15*z^7+6*q^14*z^8+q^18*z^3-4*q^17*z^4+5*q^16*z^5+86*q^15*z^6+5*q^14*z^7+q^17*z^3-13*q^16*z^4-60*q^15*z^5-12*q^14*z^6+4*q^13*z^7-q^12*z^8+q^16*z^3-22*q^15*z^4-98*q^14*z^5-75*q^13*z^6-3*q^12*z^7-54*q^14*z^4-112*q^13*z^5-55*q^12*z^6-4*q^11*z^7-q^14*z^3-61*q^13*z^4-81*q^12*z^5-19*q^11*z^6-q^10*z^7+6*q^13*z^3-10*q^12*z^4-13*q^11*z^5+5*q^10*z^6+q^9*z^7-q^13*z^2+14*q^12*z^3+37*q^11*z^4+27*q^10*z^5+7*q^9*z^6+q^8*z^7-q^12*z^2+23*q^11*z^3+63*q^10*z^4+27*q^9*z^5+2*q^8*z^6+31*q^10*z^3+53*q^9*z^4+12*q^8*z^5+q^7*z^6+14*q^9*z^3+7*q^8*z^4+3*q^7*z^5-7*q^9*z^2-10*q^8*z^3-16*q^7*z^4-q^9*z-14*q^8*z^2-17*q^7*z^3-11*q^6*z^4-q^8*z-12*q^7*z^2-9*q^6*z^3-3*q^5*z^4-5*q^6*z^2-3*q^5*z^3-q^4*z^4-q^6*z+q^4*z^3-q^3*z^4+q^4*z-2*q^3*z^2-q^2*z^3-q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z
+R1(1,3,-2,1)*q^2*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-q*z-q-z)
-R1(1,3,-1,0)*q^2*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-q*z-q-z)
-R1(1,3,-1,1)*q^2*(q^3*z^2-q^2*z-q*z-q-z-1)
-R1(1,3,1,1)/q^2*(2*q^32*z^11+2*q^32*z^10+5*q^31*z^11+q^31*z^10+6*q^30*z^11-4*q^31*z^9-4*q^30*z^10+8*q^29*z^11-8*q^30*z^9-8*q^29*z^10+11*q^28*z^11+2*q^30*z^8-7*q^29*z^9-18*q^28*z^10+12*q^27*z^11+5*q^29*z^8-5*q^28*z^9-27*q^27*z^10+12*q^26*z^11+6*q^28*z^8-3*q^27*z^9-31*q^26*z^10+10*q^25*z^11+2*q^27*z^8-10*q^26*z^9-41*q^25*z^10+5*q^24*z^11-q^26*z^8-7*q^25*z^9-48*q^24*z^10+q^23*z^11+7*q^26*z^7+16*q^25*z^8+16*q^24*z^9-45*q^23*z^10+24*q^25*z^7+49*q^24*z^8+29*q^23*z^9-37*q^22*z^10+31*q^24*z^7+105*q^23*z^8+45*q^22*z^9-23*q^21*z^10-3*q^24*z^6+8*q^23*z^7+165*q^22*z^8+56*q^21*z^9-8*q^20*z^10-2*q^24*z^5-10*q^23*z^6-49*q^22*z^7+153*q^21*z^8+46*q^20*z^9-q^19*z^10-7*q^23*z^5-21*q^22*z^6-110*q^21*z^7+125*q^20*z^8+36*q^19*z^9-11*q^22*z^5-39*q^21*z^6-159*q^20*z^7+101*q^19*z^8+30*q^18*z^9-9*q^21*z^5-70*q^20*z^6-233*q^19*z^7+60*q^18*z^8+15*q^17*z^9-5*q^20*z^5-97*q^19*z^6-239*q^18*z^7+42*q^17*z^8+3*q^16*z^9+q^20*z^4+6*q^19*z^5-113*q^18*z^6-185*q^17*z^7+32*q^16*z^8+5*q^19*z^4+42*q^18*z^5-147*q^17*z^6-146*q^16*z^7+14*q^18*z^4+100*q^17*z^5-103*q^16*z^6-80*q^15*z^7-16*q^14*z^8+q^18*z^3+32*q^17*z^4+153*q^16*z^5-7*q^15*z^6-30*q^14*z^7-8*q^13*z^8+2*q^17*z^3+59*q^16*z^4+183*q^15*z^5+61*q^14*z^6-25*q^13*z^7-q^12*z^8-2*q^16*z^3+95*q^15*z^4+234*q^14*z^5+120*q^13*z^6-14*q^12*z^7-11*q^15*z^3+113*q^14*z^4+239*q^13*z^5+122*q^12*z^6+4*q^11*z^7-q^15*z^2-19*q^14*z^3+73*q^13*z^4+167*q^12*z^5+62*q^11*z^6+5*q^10*z^7-2*q^14*z^2-32*q^13*z^3+68*q^11*z^5+6*q^10*z^6-2*q^13*z^2-58*q^12*z^3-112*q^11*z^4-36*q^10*z^5-15*q^9*z^6-2*q^8*z^7-3*q^12*z^2-78*q^11*z^3-178*q^10*z^4-83*q^9*z^5-11*q^8*z^6-q^7*z^7-2*q^11*z^2-58*q^10*z^3-156*q^9*z^4-54*q^8*z^5-2*q^7*z^6+q^10*z^2-35*q^9*z^3-74*q^8*z^4-20*q^7*z^5-q^6*z^6-q^10*z+14*q^9*z^2+19*q^8*z^3+15*q^7*z^4-q^6*z^5-2*q^9*z+39*q^8*z^2+65*q^7*z^3+46*q^6*z^4+q^5*z^5+q^9-7*q^8*z+46*q^7*z^2+49*q^6*z^3+34*q^5*z^4+q^4*z^5+2*q^8-11*q^7*z+27*q^6*z^2+14*q^5*z^3+10*q^4*z^4+q^7-12*q^6*z+5*q^5*z^2+5*q^4*z^3+3*q^3*z^4-2*q^6-10*q^5*z-9*q^4*z^2+q^3*z^3-3*q^5-9*q^4*z-8*q^3*z^2-q^2*z^3-3*q^4-4*q^2*z^2-q*z^3-q^3+2*q^2*z-2*q*z^2+2*q^2+q*z-z^2+q)
+R1(1,3,1,2)*(2*q^35*z^12+2*q^35*z^11+3*q^34*z^12-q^34*z^11+q^33*z^12-4*q^34*z^10-5*q^33*z^11+2*q^32*z^12-4*q^33*z^10-4*q^32*z^11+5*q^31*z^12+2*q^33*z^9+q^32*z^10-8*q^31*z^11+4*q^30*z^12+3*q^32*z^9+2*q^31*z^10-10*q^30*z^11+q^29*z^12+q^31*z^9-2*q^30*z^10-9*q^29*z^11-4*q^30*z^9-10*q^29*z^10-14*q^28*z^11+4*q^28*z^10-15*q^27*z^11+7*q^29*z^8+18*q^28*z^9+23*q^27*z^10-7*q^26*z^11+15*q^28*z^8+32*q^27*z^9+13*q^26*z^10-q^25*z^11+8*q^27*z^8+56*q^26*z^9+6*q^25*z^10-2*q^27*z^7-20*q^26*z^8+56*q^25*z^9+14*q^24*z^10-2*q^27*z^6-9*q^26*z^7-51*q^25*z^8+9*q^24*z^9+12*q^23*z^10-5*q^26*z^6-11*q^25*z^7-49*q^24*z^8+4*q^23*z^9+3*q^22*z^10-2*q^25*z^6-22*q^24*z^7-48*q^23*z^8+31*q^22*z^9+q^24*z^6-29*q^23*z^7-82*q^22*z^8+18*q^21*z^9+6*q^23*z^6-22*q^22*z^7-56*q^21*z^8-6*q^20*z^9+q^23*z^5+8*q^22*z^6-29*q^21*z^7-6*q^20*z^8-6*q^19*z^9+4*q^22*z^5+27*q^21*z^6-47*q^20*z^7-10*q^19*z^8-q^18*z^9+15*q^21*z^5+45*q^20*z^6-19*q^18*z^8+15*q^20*z^5+49*q^19*z^6+59*q^18*z^7-6*q^17*z^8-2*q^20*z^4+25*q^19*z^5+71*q^18*z^6+51*q^17*z^7+2*q^16*z^8-5*q^19*z^4+38*q^18*z^5+87*q^17*z^6+15*q^16*z^7+q^15*z^8-2*q^19*z^3-7*q^18*z^4+16*q^17*z^5+47*q^16*z^6-4*q^15*z^7-q^14*z^8-2*q^18*z^3-4*q^17*z^4-27*q^16*z^5-4*q^15*z^6-4*q^14*z^7-q^13*z^8-19*q^16*z^4-55*q^15*z^5-17*q^14*z^6+q^16*z^3-33*q^15*z^4-59*q^14*z^5-17*q^13*z^6+2*q^15*z^3-22*q^14*z^4-28*q^13*z^5-4*q^12*z^6-q^15*z^2+q^14*z^3+2*q^13*z^4+4*q^12*z^5+9*q^11*z^6+9*q^13*z^3+2*q^12*z^4+4*q^11*z^5+6*q^10*z^6+3*q^13*z^2+5*q^12*z^3-3*q^11*z^4-2*q^9*z^6+q^13*z-2*q^12*z^2+3*q^11*z^3-8*q^10*z^4+7*q^9*z^5-q^8*z^6+2*q^12*z+q^11*z^2+9*q^10*z^3-12*q^9*z^4+q^8*z^5+2*q^11*z+6*q^10*z^2+11*q^9*z^3-4*q^8*z^4-q^7*z^5+2*q^10*z+8*q^9*z^2+7*q^8*z^3+8*q^7*z^4+q^6*z^5+2*q^9*z+11*q^8*z^2+12*q^7*z^3+9*q^6*z^4+q^5*z^5+11*q^7*z^2+13*q^6*z^3+q^5*z^4-2*q^7*z+6*q^6*z^2+4*q^5*z^3-q^4*z^4-q^7-2*q^5*z^2-3*q^4*z^3-q^3*z^4-q^5*z-4*q^4*z^2-4*q^3*z^3+q^5-4*q^4*z-4*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3
-R1(1,3,2,1)/q*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-10*q^25*z^10+q^24*z^11+q^26*z^8-2*q^25*z^9-9*q^24*z^10-4*q^25*z^8-10*q^24*z^9-14*q^23*z^10+4*q^23*z^9-15*q^22*z^10+7*q^24*z^7+18*q^23*z^8+23*q^22*z^9-7*q^21*z^10+15*q^23*z^7+32*q^22*z^8+13*q^21*z^9-q^20*z^10+8*q^22*z^7+56*q^21*z^8+6*q^20*z^9-2*q^22*z^6-19*q^21*z^7+56*q^20*z^8+14*q^19*z^9-2*q^22*z^5-7*q^21*z^6-51*q^20*z^7+9*q^19*z^8+12*q^18*z^9-5*q^21*z^5-12*q^20*z^6-49*q^19*z^7+3*q^18*z^8+3*q^17*z^9-4*q^20*z^5-22*q^19*z^6-48*q^18*z^7+31*q^17*z^8+q^19*z^5-29*q^18*z^6-79*q^17*z^7+18*q^16*z^8+6*q^18*z^5-20*q^17*z^6-56*q^16*z^7-7*q^15*z^8+q^18*z^4+9*q^17*z^5-30*q^16*z^6-5*q^15*z^7-7*q^14*z^8+4*q^17*z^4+22*q^16*z^5-49*q^15*z^6-8*q^14*z^7-q^13*z^8+8*q^16*z^4+42*q^15*z^5-4*q^14*z^6-18*q^13*z^7+13*q^15*z^4+55*q^14*z^5+61*q^13*z^6-4*q^12*z^7+28*q^14*z^4+75*q^13*z^5+53*q^12*z^6+5*q^11*z^7-q^14*z^3+43*q^13*z^4+80*q^12*z^5+9*q^11*z^6+2*q^10*z^7-3*q^13*z^3+19*q^12*z^4+43*q^11*z^5-6*q^10*z^6-q^9*z^7-7*q^12*z^3-31*q^11*z^4-10*q^10*z^5-3*q^9*z^6-q^8*z^7-17*q^11*z^3-60*q^10*z^4-31*q^9*z^5-2*q^8*z^6-30*q^10*z^3-52*q^9*z^4-18*q^8*z^5-2*q^7*z^6-26*q^9*z^3-23*q^8*z^4-3*q^7*z^5+5*q^9*z^2-q^8*z^3+6*q^7*z^4+12*q^8*z^2+12*q^7*z^3+15*q^6*z^4+q^5*z^5+11*q^7*z^2+7*q^6*z^3+8*q^5*z^4-q^7*z+8*q^6*z^2+5*q^5*z^3+3*q^4*z^4-q^6*z+6*q^5*z^2+3*q^4*z^3+q^3*z^4+q^5*z+2*q^4*z^2+q^4*z+2*q^3*z^2+q^3*z-q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R1(1,3,3,2)*q*(3*q^31*z^11+3*q^31*z^10+7*q^30*z^11+q^30*z^10+5*q^29*z^11-6*q^30*z^9-9*q^29*z^10+4*q^28*z^11-11*q^29*z^9-12*q^28*z^10+10*q^27*z^11+3*q^29*z^8-3*q^28*z^9-16*q^27*z^10+12*q^26*z^11+7*q^28*z^8+5*q^27*z^9-23*q^26*z^10+6*q^25*z^11+5*q^27*z^8-q^26*z^9-24*q^25*z^10+q^24*z^11-7*q^26*z^8-20*q^25*z^9-31*q^24*z^10-6*q^25*z^8-9*q^24*z^9-37*q^23*z^10+13*q^25*z^7+27*q^24*z^8+37*q^23*z^9-25*q^22*z^10+32*q^24*z^7+73*q^23*z^8+41*q^22*z^9-8*q^21*z^10-q^24*z^6+31*q^23*z^7+124*q^22*z^8+18*q^21*z^9-q^20*z^10-3*q^23*z^6-21*q^22*z^7+147*q^21*z^8+22*q^20*z^9-3*q^23*z^5-12*q^22*z^6-102*q^21*z^7+76*q^20*z^8+27*q^19*z^9-10*q^22*z^5-23*q^21*z^6-127*q^20*z^7+24*q^19*z^8+13*q^18*z^9-13*q^21*z^5-42*q^20*z^6-114*q^19*z^7+62*q^18*z^8+2*q^17*z^9-7*q^20*z^5-67*q^19*z^6-151*q^18*z^7+66*q^17*z^8+8*q^19*z^5-76*q^18*z^6-146*q^17*z^7+12*q^16*z^8+q^19*z^4+19*q^18*z^5-107*q^17*z^6-54*q^16*z^7-14*q^15*z^8+6*q^18*z^4+41*q^17*z^5-140*q^16*z^6-14*q^15*z^7-7*q^14*z^8+q^18*z^3+13*q^17*z^4+95*q^16*z^5-76*q^15*z^6-21*q^14*z^7-q^13*z^8+q^17*z^3+30*q^16*z^4+128*q^15*z^5+56*q^14*z^6-10*q^13*z^7+q^16*z^3+67*q^15*z^4+156*q^14*z^5+112*q^13*z^6+5*q^12*z^7+109*q^14*z^4+186*q^13*z^5+71*q^12*z^6+5*q^11*z^7+q^15*z^2-5*q^14*z^3+90*q^13*z^4+120*q^12*z^5+7*q^11*z^6+q^14*z^2-15*q^13*z^3+11*q^12*z^4+8*q^11*z^5-18*q^10*z^6-3*q^9*z^7-q^13*z^2-27*q^12*z^3-87*q^11*z^4-51*q^10*z^5-9*q^9*z^6-q^8*z^7-3*q^12*z^2-55*q^11*z^3-130*q^10*z^4-43*q^9*z^5-4*q^8*z^6-4*q^11*z^2-60*q^10*z^3-70*q^9*z^4-14*q^8*z^5-q^7*z^6-3*q^10*z^2-14*q^9*z^3+9*q^8*z^4-3*q^7*z^5-q^10*z+10*q^9*z^2+29*q^8*z^3+34*q^7*z^4-q^9*z+27*q^8*z^2+20*q^7*z^3+19*q^6*z^4+q^8*z+20*q^7*z^2+5*q^6*z^3+7*q^5*z^4+7*q^6*z^2-q^5*z^3+3*q^4*z^4-2*q^6*z+2*q^5*z^2+2*q^4*z^3+q^3*z^4-q^6-q^5*z-2*q^4*z^2+3*q^3*z^3-2*q^5+3*q^4*z-2*q^3*z^2+q^2*z^3-q^4+2*q^3*z-2*q^2*z^2-2*q^3-q^2*z-2*q*z^2-q^2+q*z-z^2+q)
-R1(2,0,1,2)*q^2*(q^13*z^5+q^12*z^5-q^12*z^4+q^11*z^5-q^11*z^4+q^10*z^5-q^10*z^4+2*q^9*z^5-q^9*z^4+2*q^8*z^5-2*q^8*z^4+q^7*z^5-4*q^8*z^3-q^7*z^4-3*q^7*z^3+q^6*z^4+2*q^7*z^2-3*q^6*z^3-q^5*z^4+q^6*z^2-q^5*z^3-q^4*z^4+q^6*z+2*q^5*z^2+2*q^4*z^3+q^3*z^4+2*q^5*z+2*q^4*z^2+2*q^3*z^3+q^2*z^4+2*q^4*z+6*q^3*z^2-q^2*z^3+2*q^3*z+q^2*z^2-2*q^2*z-3*q*z^2-z^2-q-z-1)
-R1(2,0,3,3)*q^4*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+6*q^17*z^6+2*q^16*z^7+2*q^17*z^5+6*q^16*z^6-q^15*z^7-3*q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-9*q^15*z^5+2*q^14*z^6+2*q^13*z^7-q^16*z^3-q^15*z^4-9*q^14*z^5-2*q^13*z^6-q^15*z^3-q^14*z^4-q^13*z^5+7*q^12*z^6-6*q^13*z^4-11*q^12*z^5+5*q^11*z^6+q^13*z^3-9*q^12*z^4-11*q^11*z^5-2*q^10*z^6+q^12*z^3-4*q^11*z^4+5*q^10*z^5-q^9*z^6+5*q^11*z^3-12*q^10*z^4+2*q^9*z^5+q^11*z^2+7*q^10*z^3-8*q^9*z^4-2*q^8*z^5+2*q^10*z^2+6*q^9*z^3+9*q^8*z^4+q^7*z^5+3*q^9*z^2+q^8*z^3+10*q^7*z^4+q^6*z^5-q^9*z+7*q^8*z^2+8*q^7*z^3+q^6*z^4-q^8*z+9*q^7*z^2+8*q^6*z^3-3*q^6*z^2+q^6*z-5*q^5*z^2-5*q^4*z^3-4*q^4*z^2-2*q^3*z^3-3*q^4*z-3*q^3*z^2+q^4+q^3*z+2*q^3+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q+z+1)
+R1(2,0,4,2)*q^4*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+2*q^17*z^5+6*q^16*z^6-q^15*z^7-2*q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-9*q^15*z^5+q^14*z^6+2*q^13*z^7-q^16*z^3-q^15*z^4-8*q^14*z^5-3*q^13*z^6-q^15*z^3-q^14*z^4+7*q^12*z^6-7*q^13*z^4-11*q^12*z^5+5*q^11*z^6+q^13*z^3-6*q^12*z^4-10*q^11*z^5-2*q^10*z^6+q^12*z^3-2*q^11*z^4+6*q^10*z^5-q^9*z^6+4*q^11*z^3-14*q^10*z^4+2*q^9*z^5+q^11*z^2+6*q^10*z^3-9*q^9*z^4-2*q^8*z^5+q^10*z^2+2*q^9*z^3+9*q^8*z^4+q^7*z^5+2*q^9*z^2-q^8*z^3+10*q^7*z^4+q^6*z^5-q^9*z+8*q^8*z^2+9*q^7*z^3+q^6*z^4-q^8*z+10*q^7*z^2+9*q^6*z^3+q^7*z-2*q^6*z^2+2*q^6*z-5*q^5*z^2-5*q^4*z^3-4*q^4*z^2-2*q^3*z^3-3*q^4*z-3*q^3*z^2+q^4+q^3*z+2*q^3+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q+z+1)
+R1(2,1,0,3)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-10*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-2*q^12*z^6-q^14*z^3-q^13*z^4+q^12*z^5+8*q^11*z^6-6*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-7*q^11*z^4-12*q^10*z^5-2*q^9*z^6+q^11*z^3-7*q^10*z^4+5*q^9*z^5-q^8*z^6+q^10*z^3-14*q^9*z^4+2*q^8*z^5+q^10*z^2+7*q^9*z^3-7*q^8*z^4-3*q^7*z^5+2*q^9*z^2+7*q^8*z^3+7*q^7*z^4+4*q^8*z^2+3*q^7*z^3+9*q^6*z^4+q^5*z^5+9*q^7*z^2+11*q^6*z^3+2*q^5*z^4+8*q^6*z^2+7*q^5*z^3+2*q^5*z^2-q^3*z^4+q^5*z-q^4*z^2-3*q^3*z^3-q^4*z-5*q^3*z^2-2*q^2*z^3-5*q^3*z-3*q^2*z^2-q^3-q^2*z+q*z^2+q*z+z^2+q)*q
+R1(2,2,1,2)*(2*q^33*z^12+2*q^33*z^11+3*q^32*z^12-q^32*z^11+q^31*z^12-4*q^32*z^10-7*q^31*z^11+2*q^30*z^12-6*q^31*z^10-7*q^30*z^11+5*q^29*z^12+2*q^31*z^9+2*q^30*z^10-9*q^29*z^11+4*q^28*z^12+7*q^30*z^9+7*q^29*z^10-12*q^28*z^11+q^27*z^12+5*q^29*z^9+2*q^28*z^10-14*q^27*z^11-2*q^29*z^8-5*q^28*z^9-2*q^27*z^10-18*q^26*z^11-3*q^28*z^8-2*q^27*z^9+14*q^26*z^10-16*q^25*z^11+6*q^27*z^8+20*q^26*z^9+32*q^25*z^10-7*q^24*z^11+19*q^26*z^8+42*q^25*z^9+27*q^24*z^10-q^23*z^11+8*q^25*z^8+52*q^24*z^9+21*q^23*z^10-9*q^25*z^7-38*q^24*z^8+32*q^23*z^9+21*q^22*z^10-2*q^25*z^6-24*q^24*z^7-84*q^23*z^8-4*q^22*z^9+13*q^21*z^10-5*q^24*z^6-19*q^23*z^7-104*q^22*z^8-3*q^21*z^9+3*q^20*z^10-2*q^22*z^7-105*q^21*z^8+16*q^20*z^9+2*q^23*z^5+8*q^22*z^6+23*q^21*z^7-88*q^20*z^8+5*q^19*z^9+5*q^22*z^5+18*q^21*z^6+29*q^20*z^7-58*q^19*z^8-10*q^18*z^9+5*q^21*z^5+29*q^20*z^6+17*q^19*z^7-36*q^18*z^8-7*q^17*z^9+3*q^20*z^5+55*q^19*z^6+37*q^18*z^7-24*q^17*z^8-q^16*z^9+9*q^19*z^5+68*q^18*z^6+58*q^17*z^7-8*q^16*z^8-q^19*z^4+6*q^18*z^5+78*q^17*z^6+62*q^16*z^7+4*q^15*z^8-6*q^18*z^4+2*q^17*z^5+119*q^16*z^6+61*q^15*z^7+6*q^14*z^8-13*q^17*z^4-10*q^16*z^5+73*q^15*z^6+29*q^14*z^7+2*q^13*z^8-2*q^17*z^3-21*q^16*z^4-46*q^15*z^5-33*q^14*z^6-4*q^13*z^7-q^12*z^8-2*q^16*z^3-32*q^15*z^4-95*q^14*z^5-64*q^13*z^6-10*q^12*z^7-q^11*z^8+q^15*z^3-60*q^14*z^4-131*q^13*z^5-44*q^12*z^6-4*q^11*z^7+5*q^14*z^3-46*q^13*z^4-90*q^12*z^5-25*q^11*z^6-q^10*z^7+11*q^13*z^3+14*q^12*z^4+5*q^11*z^5-4*q^10*z^6+q^9*z^7-q^13*z^2+19*q^12*z^3+68*q^11*z^4+47*q^10*z^5+5*q^9*z^6+42*q^11*z^3+84*q^10*z^4+31*q^9*z^5+4*q^8*z^6+3*q^11*z^2+32*q^10*z^3+49*q^9*z^4+15*q^8*z^5+q^11*z-6*q^10*z^2+q^9*z^3-2*q^8*z^4+6*q^7*z^5+2*q^10*z-12*q^9*z^2-11*q^8*z^3-23*q^7*z^4-q^6*z^5+2*q^9*z-17*q^8*z^2-20*q^7*z^3-17*q^6*z^4-q^5*z^5+2*q^8*z-17*q^7*z^2-22*q^6*z^3-5*q^5*z^4-11*q^6*z^2-9*q^5*z^3-3*q^6*z-4*q^5*z^2+2*q^4*z^3+q^3*z^4-2*q^5*z+4*q^4*z^2+3*q^3*z^3-q^5+3*q^4*z+7*q^3*z^2+2*q^2*z^3+5*q^3*z+3*q^2*z^2+2*q^3+q^2*z-q*z^2-q*z-z^2-q)/q
+R1(2,2,2,0)*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-9*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-9*q^25*z^10-2*q^26*z^8-11*q^25*z^9-15*q^24*z^10-2*q^25*z^8+5*q^24*z^9-16*q^23*z^10+6*q^25*z^7+20*q^24*z^8+26*q^23*z^9-7*q^22*z^10+17*q^24*z^7+32*q^23*z^8+13*q^22*z^9-q^21*z^10+7*q^23*z^7+58*q^22*z^8+7*q^21*z^9-3*q^23*z^6-18*q^22*z^7+60*q^21*z^8+18*q^20*z^9-2*q^23*z^5-7*q^22*z^6-56*q^21*z^7+3*q^20*z^8+14*q^19*z^9-5*q^22*z^5-15*q^21*z^6-51*q^20*z^7+q^19*z^8+3*q^18*z^9-4*q^21*z^5-20*q^20*z^6-51*q^19*z^7+34*q^18*z^8+q^20*z^5-32*q^19*z^6-103*q^18*z^7+15*q^17*z^8+3*q^19*z^5-18*q^18*z^6-62*q^17*z^7-12*q^16*z^8+2*q^19*z^4+9*q^18*z^5-23*q^17*z^6+5*q^16*z^7-8*q^15*z^8+5*q^18*z^4+28*q^17*z^5-56*q^16*z^6-15*q^15*z^7-q^14*z^8+9*q^17*z^4+63*q^16*z^5+15*q^15*z^6-26*q^14*z^7+q^17*z^3+13*q^16*z^4+69*q^15*z^5+88*q^14*z^6+q^16*z^3+26*q^15*z^4+63*q^14*z^5+44*q^13*z^6+8*q^12*z^7-2*q^15*z^3+45*q^14*z^4+93*q^13*z^5+6*q^12*z^6+2*q^11*z^7-7*q^14*z^3+16*q^13*z^4+57*q^12*z^5+6*q^11*z^6-q^10*z^7-11*q^13*z^3-38*q^12*z^4-35*q^11*z^5+2*q^10*z^6-q^9*z^7-22*q^12*z^3-57*q^11*z^4-55*q^10*z^5-4*q^9*z^6-q^12*z^2-43*q^11*z^3-67*q^10*z^4-20*q^9*z^5-3*q^8*z^6-34*q^10*z^3-50*q^9*z^4-3*q^8*z^5+4*q^10*z^2+11*q^9*z^3-5*q^8*z^4+2*q^7*z^5+q^6*z^6+q^10*z+6*q^9*z^2+25*q^8*z^3+22*q^7*z^4+2*q^6*z^5+q^9*z+9*q^8*z^2+26*q^7*z^3+18*q^6*z^4+2*q^5*z^5-q^8*z+21*q^7*z^2+22*q^6*z^3+5*q^5*z^4-3*q^7*z+13*q^6*z^2+7*q^5*z^3-4*q^6*z-7*q^4*z^3-2*q^3*z^4-3*q^5*z-7*q^4*z^2-5*q^3*z^3-q^5-6*q^4*z-8*q^3*z^2-2*q^2*z^3-2*q^4-5*q^3*z-3*q^2*z^2-2*q^3-q^2*z+q*z^2+q*z+z^2+q)/q
+R1(2,2,3,2)*q^2*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-2*q^25*z^9-9*q^24*z^10-5*q^25*z^8-12*q^24*z^9-14*q^23*z^10+4*q^23*z^9-14*q^22*z^10+9*q^24*z^7+19*q^23*z^8+21*q^22*z^9-6*q^21*z^10+15*q^23*z^7+33*q^22*z^8+10*q^21*z^9-q^20*z^10-q^23*z^6+8*q^22*z^7+59*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+54*q^20*z^8+12*q^19*z^9-2*q^22*z^5-6*q^21*z^6-52*q^20*z^7+9*q^19*z^8+9*q^18*z^9-5*q^21*z^5-10*q^20*z^6-43*q^19*z^7+12*q^18*z^8+2*q^17*z^9-5*q^20*z^5-21*q^19*z^6-47*q^18*z^7+34*q^17*z^8-3*q^19*z^5-32*q^18*z^6-74*q^17*z^7+17*q^16*z^8+4*q^18*z^5-27*q^17*z^6-42*q^16*z^7-5*q^15*z^8+q^18*z^4+9*q^17*z^5-55*q^16*z^6-5*q^15*z^7-5*q^14*z^8+4*q^17*z^4+24*q^16*z^5-59*q^15*z^6-11*q^14*z^7-q^13*z^8+q^17*z^3+6*q^16*z^4+53*q^15*z^5-q^14*z^6-10*q^13*z^7+q^16*z^3+14*q^15*z^4+53*q^14*z^5+41*q^13*z^6+q^12*z^7+q^15*z^3+36*q^14*z^4+71*q^13*z^5+35*q^12*z^6+3*q^11*z^7+53*q^13*z^4+81*q^12*z^5+17*q^11*z^6+q^10*z^7+q^14*z^2-3*q^13*z^3+25*q^12*z^4+26*q^11*z^5-4*q^10*z^6-q^9*z^7+q^13*z^2-9*q^12*z^3-6*q^11*z^4-18*q^10*z^5-7*q^9*z^6-q^8*z^7-q^12*z^2-16*q^11*z^3-44*q^10*z^4-25*q^9*z^5-2*q^8*z^6-3*q^11*z^2-31*q^10*z^3-54*q^9*z^4-12*q^8*z^5-q^7*z^6-4*q^10*z^2-23*q^9*z^3-17*q^8*z^4-2*q^7*z^5-5*q^9*z^2-q^8*z^3+13*q^7*z^4-q^9*z+q^8*z^2+16*q^7*z^3+13*q^6*z^4-q^8*z+11*q^7*z^2+7*q^6*z^3+5*q^5*z^4+5*q^6*z^2+2*q^4*z^4+2*q^5*z^2-q^4*z^3+q^3*z^4+q^4*z^2+q^3*z^3-q^4*z-2*q^3*z^2+q^2*z^3-q^4+q^3*z-3*q^2*z^2-q^3-q*z^2-q^2+z+1)
+R1(2,3,-2,1)*q^3*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-q^3*z^2-2*q^2*z^2-q^2*z-q*z^2+q*z+z^2+q+z+1)
-R1(2,3,0,0)/q^3*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+5*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+6*q^16*z^6+2*q^15*z^7+q^16*z^5+8*q^15*z^6-q^14*z^7-2*q^15*z^5+15*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+3*q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-q^14*z^3-q^13*z^4-2*q^12*z^5+9*q^11*z^6-10*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-9*q^11*z^4-11*q^10*z^5-2*q^9*z^6+3*q^11*z^3-9*q^10*z^4+3*q^9*z^5-q^8*z^6+2*q^10*z^3-15*q^9*z^4+2*q^10*z^2+8*q^9*z^3-5*q^8*z^4-2*q^7*z^5+4*q^9*z^2+9*q^8*z^3+10*q^7*z^4+q^6*z^5+6*q^8*z^2+12*q^7*z^3+9*q^6*z^4+q^5*z^5+11*q^7*z^2+13*q^6*z^3+q^5*z^4+6*q^6*z^2+5*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
+R1(2,3,0,1)/q^3*(q^23*z^9+q^23*z^8-2*q^22*z^8-q^22*z^7+q^20*z^9+q^22*z^6+q^21*z^7-q^20*z^8+q^19*z^9-2*q^19*z^8-q^21*z^5+2*q^19*z^7-q^18*z^8-q^19*z^6-2*q^18*z^7-2*q^17*z^8-4*q^18*z^6-2*q^17*z^7-3*q^16*z^8+q^18*z^5+5*q^17*z^6+6*q^16*z^7-q^15*z^8+2*q^17*z^5+4*q^16*z^6+2*q^15*z^7-3*q^17*z^4+5*q^15*z^6-q^14*z^7-q^16*z^4+3*q^15*z^5+14*q^14*z^6+2*q^13*z^7+q^16*z^3-9*q^14*z^5+3*q^13*z^6+2*q^12*z^7+q^15*z^3+4*q^14*z^4-8*q^13*z^5+q^15*z^2+q^14*z^3+6*q^13*z^4+9*q^11*z^6+q^14*z^2-2*q^13*z^3-12*q^12*z^4-9*q^11*z^5+5*q^10*z^6-2*q^12*z^3-13*q^11*z^4-10*q^10*z^5-2*q^9*z^6-2*q^12*z^2-4*q^11*z^3-11*q^10*z^4+3*q^9*z^5-q^8*z^6-3*q^11*z^2-7*q^10*z^3-15*q^9*z^4+3*q^10*z^2+5*q^9*z^3-4*q^8*z^4-q^7*z^5+7*q^9*z^2+9*q^8*z^3+10*q^7*z^4+q^6*z^5+q^9*z+10*q^8*z^2+14*q^7*z^3+10*q^6*z^4+q^5*z^5+3*q^8*z+15*q^7*z^2+13*q^6*z^3+q^5*z^4+2*q^7*z+11*q^6*z^2+5*q^5*z^3-q^4*z^4-4*q^5*z^2-3*q^4*z^3-q^3*z^4-3*q^5*z-7*q^4*z^2-4*q^3*z^3-q^5-5*q^4*z-5*q^3*z^2-2*q^2*z^3-q^4-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
-R1(2,3,1,0)*q*(q^18*z^7+q^18*z^6-q^17*z^6-q^17*z^5+q^15*z^7-q^15*z^6+q^14*z^7-q^14*z^6+q^14*z^5-2*q^13*z^5-2*q^12*z^6-3*q^13*z^4-q^12*z^5-3*q^11*z^6-q^12*z^4+5*q^11*z^5-q^10*z^6+q^12*z^3+q^11*z^4+2*q^10*z^5+2*q^11*z^3+6*q^10*z^4+q^9*z^5+q^11*z^2+2*q^10*z^3+7*q^9*z^4+3*q^8*z^5+q^10*z^2-2*q^9*z^3-2*q^8*z^4+2*q^7*z^5-3*q^8*z^3-5*q^7*z^4-2*q^8*z^2-5*q^7*z^3-q^6*z^4-3*q^7*z^2-9*q^6*z^3-q^5*z^4-3*q^5*z^3-q^4*z^4+3*q^5*z^2+4*q^4*z^3+q^5*z+3*q^4*z^2+2*q^3*z^3+3*q^4*z+5*q^3*z^2+2*q^3*z+2*q^2*z^2-q^2*z-q*z^2-q*z-z^2-q-z-1)
+R1(2,3,1,1)*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-8*q^27*z^10+4*q^26*z^11+3*q^28*z^8+2*q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-2*q^26*z^9-9*q^25*z^10-4*q^26*z^8-10*q^25*z^9-14*q^24*z^10+4*q^24*z^9-15*q^23*z^10+7*q^25*z^7+18*q^24*z^8+24*q^23*z^9-7*q^22*z^10+15*q^24*z^7+34*q^23*z^8+13*q^22*z^9-q^21*z^10+9*q^23*z^7+54*q^22*z^8+6*q^21*z^9-2*q^23*z^6-22*q^22*z^7+56*q^21*z^8+15*q^20*z^9-2*q^23*z^5-8*q^22*z^6-51*q^21*z^7+9*q^20*z^8+13*q^19*z^9-5*q^22*z^5-11*q^21*z^6-49*q^20*z^7+2*q^19*z^8+3*q^18*z^9-4*q^21*z^5-21*q^20*z^6-46*q^19*z^7+30*q^18*z^8+q^20*z^5-29*q^19*z^6-83*q^18*z^7+16*q^17*z^8+6*q^19*z^5-26*q^18*z^6-60*q^17*z^7-10*q^16*z^8+q^19*z^4+7*q^18*z^5-28*q^17*z^6+q^16*z^7-8*q^15*z^8+4*q^18*z^4+24*q^17*z^5-40*q^16*z^6-5*q^15*z^7-q^14*z^8+8*q^17*z^4+50*q^16*z^5+4*q^15*z^6-19*q^14*z^7+15*q^16*z^4+63*q^15*z^5+74*q^14*z^6-2*q^13*z^7+q^16*z^3+28*q^15*z^4+63*q^14*z^5+55*q^13*z^6+7*q^12*z^7-q^15*z^3+35*q^14*z^4+65*q^13*z^5+9*q^12*z^6+2*q^11*z^7-5*q^14*z^3+12*q^13*z^4+43*q^12*z^5+q^11*z^6-q^10*z^7-12*q^13*z^3-34*q^12*z^4-17*q^11*z^5+q^10*z^6-q^9*z^7-15*q^12*z^3-69*q^11*z^4-46*q^10*z^5-4*q^9*z^6+q^12*z^2-26*q^11*z^3-62*q^10*z^4-19*q^9*z^5-3*q^8*z^6+2*q^11*z^2-27*q^10*z^3-31*q^9*z^4-3*q^8*z^5+q^11*z+7*q^10*z^2+5*q^9*z^3+2*q^8*z^4-3*q^7*z^5+q^10*z+14*q^9*z^2+25*q^8*z^3+19*q^7*z^4+q^6*z^5+22*q^8*z^2+22*q^7*z^3+15*q^6*z^4+q^5*z^5+2*q^8*z+20*q^7*z^2+20*q^6*z^3+6*q^5*z^4+2*q^7*z+14*q^6*z^2+4*q^5*z^3+q^4*z^4-2*q^6*z+6*q^5*z^2-3*q^4*z^3-q^3*z^4-2*q^6-6*q^5*z-5*q^4*z^2-3*q^3*z^3-3*q^5-5*q^4*z-11*q^3*z^2-2*q^2*z^3-2*q^4-7*q^3*z-5*q^2*z^2-5*q^3-3*q^2*z+q*z^2-2*q^2+2*q*z+z^2+2*q)/q
-R1(2,3,2,0)/q*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-9*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-10*q^26*z^10+q^25*z^11+q^27*z^8-9*q^25*z^10-2*q^26*z^8-10*q^25*z^9-15*q^24*z^10-q^25*z^8+5*q^24*z^9-16*q^23*z^10+6*q^25*z^7+18*q^24*z^8+26*q^23*z^9-7*q^22*z^10+15*q^24*z^7+32*q^23*z^8+14*q^22*z^9-q^21*z^10+8*q^23*z^7+57*q^22*z^8+8*q^21*z^9-2*q^23*z^6-18*q^22*z^7+58*q^21*z^8+18*q^20*z^9-2*q^23*z^5-7*q^22*z^6-55*q^21*z^7+2*q^20*z^8+14*q^19*z^9-5*q^22*z^5-15*q^21*z^6-54*q^20*z^7-q^19*z^8+3*q^18*z^9-4*q^21*z^5-23*q^20*z^6-53*q^19*z^7+31*q^18*z^8+q^20*z^5-28*q^19*z^6-97*q^18*z^7+14*q^17*z^8+7*q^19*z^5-13*q^18*z^6-60*q^17*z^7-12*q^16*z^8+2*q^19*z^4+11*q^18*z^5-17*q^17*z^6+4*q^16*z^7-8*q^15*z^8+5*q^18*z^4+26*q^17*z^5-42*q^16*z^6-13*q^15*z^7-q^14*z^8+8*q^17*z^4+54*q^16*z^5+16*q^15*z^6-24*q^14*z^7+12*q^16*z^4+61*q^15*z^5+85*q^14*z^6+25*q^15*z^4+63*q^14*z^5+51*q^13*z^6+8*q^12*z^7-2*q^15*z^3+38*q^14*z^4+82*q^13*z^5+11*q^12*z^6+2*q^11*z^7-6*q^14*z^3+10*q^13*z^4+47*q^12*z^5+4*q^11*z^6-q^10*z^7-10*q^13*z^3-40*q^12*z^4-29*q^11*z^5+q^10*z^6-q^9*z^7-18*q^12*z^3-71*q^11*z^4-53*q^10*z^5-4*q^9*z^6-37*q^11*z^3-76*q^10*z^4-22*q^9*z^5-3*q^8*z^6+q^11*z^2-32*q^10*z^3-41*q^9*z^4-2*q^8*z^5+6*q^10*z^2+10*q^9*z^3+5*q^8*z^4+3*q^7*z^5+q^6*z^6+14*q^9*z^2+34*q^8*z^3+23*q^7*z^4+2*q^6*z^5+19*q^8*z^2+35*q^7*z^3+18*q^6*z^4+2*q^5*z^5+19*q^7*z^2+22*q^6*z^3+5*q^5*z^4-q^7*z+8*q^6*z^2+2*q^5*z^3-4*q^6*z-4*q^5*z^2-9*q^4*z^3-2*q^3*z^4-6*q^5*z-10*q^4*z^2-5*q^3*z^3-5*q^4*z-8*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2-q^3+2*q*z^2+q^2+2*q*z+z^2+2*q)
-R1(2,3,3,0)*q^2*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-6*q^28*z^10+2*q^27*z^11-5*q^28*z^9-5*q^27*z^10+5*q^26*z^11+2*q^28*z^8+2*q^27*z^9-8*q^26*z^10+4*q^25*z^11+5*q^27*z^8+4*q^26*z^9-10*q^25*z^10+q^24*z^11+2*q^26*z^8-11*q^24*z^10-q^26*z^7-5*q^25*z^8-8*q^24*z^9-15*q^23*z^10-q^25*z^7-2*q^24*z^8+7*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+25*q^22*z^9-6*q^21*z^10+17*q^23*z^7+37*q^22*z^8+17*q^21*z^9-q^20*z^10+8*q^22*z^7+52*q^21*z^8+10*q^20*z^9-5*q^22*z^6-28*q^21*z^7+43*q^20*z^8+13*q^19*z^9-2*q^22*z^5-13*q^21*z^6-65*q^20*z^7+5*q^19*z^8+9*q^18*z^9-5*q^21*z^5-13*q^20*z^6-69*q^19*z^7+6*q^18*z^8+2*q^17*z^9-3*q^20*z^5-10*q^19*z^6-59*q^18*z^7+26*q^17*z^8+q^20*z^4+4*q^19*z^5-4*q^18*z^6-65*q^17*z^7+14*q^16*z^8+2*q^19*z^4+13*q^18*z^5-6*q^17*z^6-46*q^16*z^7-5*q^15*z^8+2*q^18*z^4+17*q^17*z^5-21*q^16*z^6-17*q^15*z^7-5*q^14*z^8+2*q^17*z^4+29*q^16*z^5-22*q^15*z^6-10*q^14*z^7-q^13*z^8+4*q^16*z^4+41*q^15*z^5+6*q^14*z^6-5*q^13*z^7-q^16*z^3+9*q^15*z^4+60*q^14*z^5+46*q^13*z^6+2*q^12*z^7-2*q^15*z^3+22*q^14*z^4+82*q^13*z^5+50*q^12*z^6+3*q^11*z^7-4*q^14*z^3+26*q^13*z^4+57*q^12*z^5+21*q^11*z^6+q^10*z^7-8*q^13*z^3+q^11*z^5-8*q^10*z^6-q^9*z^7-18*q^12*z^3-52*q^11*z^4-27*q^10*z^5-9*q^9*z^6-q^8*z^7-29*q^11*z^3-84*q^10*z^4-25*q^9*z^5-2*q^8*z^6+q^11*z^2-21*q^10*z^3-55*q^9*z^4-7*q^8*z^5+4*q^10*z^2+2*q^9*z^3+3*q^8*z^4+q^7*z^5+13*q^9*z^2+37*q^8*z^3+29*q^7*z^4+2*q^6*z^5+27*q^8*z^2+38*q^7*z^3+16*q^6*z^4-q^8*z+19*q^7*z^2+8*q^6*z^3+2*q^5*z^4-4*q^7*z-11*q^5*z^3-q^4*z^4-7*q^6*z-13*q^5*z^2-7*q^4*z^3+q^3*z^4-8*q^5*z-7*q^4*z^2-q^3*z^3-2*q^4*z+4*q^3*z^2+q^2*z^3+3*q^3*z+3*q^2*z^2+2*q^3+q^2*z-q*z^2+q^2-q*z-z^2-q)
-R1(2,3,3,1)*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+52*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-56*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-44*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-16*q^19*z^6-42*q^18*z^7+32*q^17*z^8+q^19*z^5-27*q^18*z^6-74*q^17*z^7+16*q^16*z^8+6*q^18*z^5-22*q^17*z^6-42*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-39*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+20*q^16*z^5-53*q^15*z^6-10*q^14*z^7-q^13*z^8+7*q^16*z^4+48*q^15*z^5-3*q^14*z^6-9*q^13*z^7+13*q^15*z^4+50*q^14*z^5+49*q^13*z^6+2*q^12*z^7+27*q^14*z^4+63*q^13*z^5+44*q^12*z^6+2*q^11*z^7-q^14*z^3+40*q^13*z^4+69*q^12*z^5+16*q^11*z^6-5*q^13*z^3+18*q^12*z^4+23*q^11*z^5-4*q^10*z^6-q^9*z^7-8*q^12*z^3-21*q^11*z^4-16*q^10*z^5-3*q^9*z^6-q^8*z^7-14*q^11*z^3-60*q^10*z^4-24*q^9*z^5+q^8*z^6-26*q^10*z^3-51*q^9*z^4-11*q^8*z^5-q^7*z^6-14*q^9*z^3-8*q^8*z^4+4*q^9*z^2+11*q^8*z^3+9*q^7*z^4+13*q^8*z^2+16*q^7*z^3+7*q^6*z^4-q^5*z^5+13*q^7*z^2+6*q^6*z^3+5*q^5*z^4-q^4*z^5+5*q^6*z^2+3*q^5*z^3+4*q^4*z^4+4*q^5*z^2+2*q^4*z^3+q^3*z^4+4*q^4*z^2+4*q^3*z^3+q^4*z+3*q^3*z^2+3*q^2*z^3+2*q^3*z-q^2*z^2-q*z^3-q^2*z-3*q*z^2-z^3-q^2-2*q*z-2*z^2-q-z)/z
-R1(2,3,3,2)*q*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-4*q^28*z^10+5*q^27*z^11+2*q^29*z^8+q^28*z^9-8*q^27*z^10+4*q^26*z^11+3*q^28*z^8+2*q^27*z^9-9*q^26*z^10+q^25*z^11+q^27*z^8-q^26*z^9-9*q^25*z^10-4*q^26*z^8-12*q^25*z^9-14*q^24*z^10-2*q^25*z^8+4*q^24*z^9-14*q^23*z^10+7*q^25*z^7+19*q^24*z^8+22*q^23*z^9-6*q^22*z^10+16*q^24*z^7+32*q^23*z^8+11*q^22*z^9-q^21*z^10+7*q^23*z^7+57*q^22*z^8+5*q^21*z^9-3*q^23*z^6-19*q^22*z^7+53*q^21*z^8+12*q^20*z^9-2*q^23*z^5-6*q^22*z^6-55*q^21*z^7+7*q^20*z^8+9*q^19*z^9-4*q^22*z^5-12*q^21*z^6-47*q^20*z^7+9*q^19*z^8+2*q^18*z^9-4*q^21*z^5-18*q^20*z^6-43*q^19*z^7+33*q^18*z^8+q^20*z^5-26*q^19*z^6-73*q^18*z^7+17*q^17*z^8+7*q^19*z^5-21*q^18*z^6-44*q^17*z^7-5*q^16*z^8+q^19*z^4+12*q^18*z^5-41*q^17*z^6-4*q^16*z^7-5*q^15*z^8+6*q^18*z^4+21*q^17*z^5-55*q^16*z^6-9*q^15*z^7-q^14*z^8+7*q^17*z^4+46*q^16*z^5-3*q^15*z^6-10*q^14*z^7-q^17*z^3+11*q^16*z^4+55*q^15*z^5+47*q^14*z^6+q^13*z^7-2*q^16*z^3+25*q^15*z^4+65*q^14*z^5+41*q^13*z^6+3*q^12*z^7-q^16*z^2-3*q^15*z^3+38*q^14*z^4+74*q^13*z^5+16*q^12*z^6+q^11*z^7-q^15*z^2-4*q^14*z^3+17*q^13*z^4+34*q^12*z^5-6*q^11*z^6-q^10*z^7-11*q^13*z^3-22*q^12*z^4-14*q^11*z^5-8*q^10*z^6-q^9*z^7-16*q^12*z^3-59*q^11*z^4-23*q^10*z^5-2*q^9*z^6+q^12*z^2-28*q^11*z^3-50*q^10*z^4-6*q^9*z^5-q^8*z^6+2*q^11*z^2-23*q^10*z^3-11*q^9*z^4+2*q^8*z^5+q^11*z+6*q^10*z^2+5*q^9*z^3+11*q^8*z^4+q^10*z+14*q^9*z^2+20*q^8*z^3+12*q^7*z^4+q^9*z+17*q^8*z^2+2*q^7*z^3+3*q^6*z^4+3*q^8*z+6*q^7*z^2-6*q^6*z^3+q^7*z+5*q^6*z^2+q^5*z^3-q^6*z+6*q^5*z^2+4*q^4*z^3+2*q^5*z+4*q^4*z^2+q^3*z^3+3*q^4*z+2*q^3*z^2-q^4-2*q^3*z-2*q^3-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q-z-1)
+R1(2,3,4,1)*q^5*(q^20*z^7+q^20*z^6-q^19*z^6-q^19*z^5+q^17*z^7+q^17*z^6+q^16*z^7-q^16*z^6-q^16*z^5-3*q^15*z^5+q^14*z^6-3*q^15*z^4-q^14*z^5-q^13*z^6-q^13*z^5-q^12*z^6+q^14*z^3+q^13*z^4-2*q^12*z^5+q^11*z^6+2*q^13*z^3+3*q^12*z^4+q^10*z^6+q^13*z^2+2*q^12*z^3+6*q^11*z^4-q^10*z^5+q^12*z^2+q^10*z^4-4*q^9*z^5+3*q^10*z^3+q^9*z^4-3*q^8*z^5+2*q^8*z^4-2*q^9*z^2-q^8*z^3-q^7*z^4-3*q^8*z^2+6*q^7*z^3-q^8*z-q^7*z^2+5*q^6*z^3+q^5*z^4-2*q^6*z^2-2*q^5*z^3+q^4*z^4-3*q^5*z^2-3*q^4*z^3-3*q^5*z-2*q^4*z^2-2*q^4*z-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
-R2(-1,0,0,1)
+R4(1,1,-2,2)*(-q^7*z^3+q^6*z^2-q^4*z^3-q^3*z^3+q^3*z^2+q^2*z+q*z+q+z)
+R4(1,1,-1,1)*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-q*z-q-z)
+R4(2,1,-2,2)*(-q^9*z^4+q^8*z^3-q^6*z^4-q^5*z^4+q^5*z^3+q^4*z^2+2*q^3*z^2+q^3*z+q^2*z^2-q^2*z-q*z^2-q^2-q*z-q)
+R4(2,1,0,1)*(q^13*z^5+q^12*z^5-q^12*z^4+q^11*z^5-q^11*z^4+q^10*z^5-q^10*z^4+2*q^9*z^5+2*q^8*z^5-2*q^8*z^4+q^7*z^5-4*q^8*z^3-q^7*z^4-3*q^7*z^3+q^6*z^4+q^7*z^2-3*q^6*z^3+q^6*z^2-q^4*z^4+q^6*z+2*q^5*z^2+3*q^4*z^3+2*q^5*z-q^4*z^2+2*q^3*z^3+2*q^4*z+4*q^3*z^2+q^3*z+q^2*z^2-2*q^2*z-q*z^2+q^2-q*z-z^2-z-1)
+R4(3,0,-2,1)*(q^4*z^2-q^3*z)
+R4(3,1,3,1)*(-q^20*z^7-q^20*z^6+q^19*z^6+q^19*z^5-q^17*z^7-q^17*z^6-q^16*z^7+q^16*z^6+q^16*z^5+3*q^15*z^5-q^14*z^6+3*q^15*z^4+q^14*z^5+q^13*z^6+q^13*z^5+q^12*z^6-q^14*z^3-q^13*z^4+2*q^12*z^5-q^11*z^6-2*q^13*z^3-3*q^12*z^4-q^10*z^6-q^13*z^2-2*q^12*z^3-6*q^11*z^4+q^10*z^5-q^12*z^2-q^10*z^4+4*q^9*z^5-3*q^10*z^3-q^9*z^4+3*q^8*z^5-2*q^8*z^4+2*q^9*z^2+q^8*z^3+q^7*z^4+3*q^8*z^2-6*q^7*z^3+q^8*z+q^7*z^2-5*q^6*z^3-q^5*z^4+2*q^6*z^2+2*q^5*z^3-q^4*z^4+3*q^5*z^2+3*q^4*z^3+3*q^5*z+2*q^4*z^2+2*q^4*z+3*q^3*z^2+2*q^2*z^2-q^2*z-q*z^2-q*z-z^2-q-z-1)
+R4(4,0,-2,1)*(-q^23*z^9-q^23*z^8+2*q^22*z^8+2*q^22*z^7-q^20*z^9-q^21*z^7+q^20*z^8-q^19*z^9-q^21*z^6+2*q^19*z^8-q^19*z^7+q^18*z^8+3*q^18*z^7+2*q^17*z^8+3*q^18*z^6+2*q^17*z^7+3*q^16*z^8-4*q^17*z^6-6*q^16*z^7+q^15*z^8-4*q^17*z^5-5*q^16*z^6-2*q^15*z^7-2*q^16*z^5-7*q^15*z^6+q^14*z^7+q^15*z^5-14*q^14*z^6-2*q^13*z^7+q^15*z^4+10*q^14*z^5-q^13*z^6-2*q^12*z^7+q^15*z^3+2*q^14*z^4+9*q^13*z^5+2*q^12*z^6+q^14*z^3+q^13*z^4-8*q^11*z^6+6*q^12*z^4+11*q^11*z^5-5*q^10*z^6-q^12*z^3+6*q^11*z^4+11*q^10*z^5+2*q^9*z^6-q^11*z^3+6*q^10*z^4-4*q^9*z^5+q^8*z^6-q^10*z^3+15*q^9*z^4-q^8*z^5-q^10*z^2-6*q^9*z^3+7*q^8*z^4+2*q^7*z^5-2*q^9*z^2-7*q^8*z^3-8*q^7*z^4-q^6*z^5-4*q^8*z^2-6*q^7*z^3-9*q^6*z^4-q^5*z^5-9*q^7*z^2-12*q^6*z^3-q^5*z^4-8*q^6*z^2-7*q^5*z^3+q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4+4*q^4*z^2+4*q^3*z^3+2*q^4*z+5*q^3*z^2+2*q^2*z^3+4*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R4(4,0,-2,2)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-10*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-2*q^12*z^6-q^14*z^3-q^13*z^4-q^12*z^5+8*q^11*z^6-6*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-5*q^11*z^4-11*q^10*z^5-2*q^9*z^6+q^11*z^3-6*q^10*z^4+3*q^9*z^5-q^8*z^6+q^10*z^3-15*q^9*z^4+q^10*z^2+6*q^9*z^3-6*q^8*z^4-2*q^7*z^5+2*q^9*z^2+7*q^8*z^3+8*q^7*z^4+q^6*z^5+4*q^8*z^2+9*q^7*z^3+9*q^6*z^4+q^5*z^5+9*q^7*z^2+13*q^6*z^3+q^5*z^4+7*q^6*z^2+6*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
+R4(0,1,2,2)*(q^17*z^6-q^16*z^5-q^15*z^5+q^14*z^6+q^13*z^6+q^14*z^4-2*q^12*z^5-4*q^12*z^4-2*q^11*z^5+q^10*z^5+q^11*z^3+3*q^10*z^4+4*q^10*z^3+2*q^9*z^4-2*q^8*z^5+q^10*z^2+2*q^9*z^3+q^8*z^4-q^7*z^5-5*q^8*z^3+2*q^7*z^4-q^8*z^2-q^7*z^3+3*q^6*z^4-q^8*z+q^6*z^3+2*q^5*z^4-q^7*z-q^6*z^2-q^5*z^3+q^6*z-2*q^5*z^2-5*q^4*z^2-3*q^3*z^2-2*q^2*z^2+q^3+2*q^2*z+2*q^2+q-z+1)
-R1(-2,1,4,3)*q^2*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-21*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+27*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6-2*q^15*z^7-18*q^14*z^8+15*q^16*z^5+50*q^15*z^6+61*q^14*z^7-4*q^13*z^8-2*q^16*z^4+24*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+36*q^14*z^5+83*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+14*q^13*z^5+43*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-29*q^12*z^5-11*q^11*z^6-3*q^10*z^7-q^9*z^8-19*q^12*z^4-58*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-31*q^11*z^4-50*q^10*z^5-18*q^9*z^6-2*q^8*z^7+2*q^11*z^3-21*q^10*z^4-21*q^9*z^5-3*q^8*z^6-q^11*z^2+4*q^10*z^3+q^9*z^4+5*q^8*z^5+13*q^9*z^3+11*q^8*z^4+16*q^7*z^5+q^6*z^6+2*q^9*z^2+9*q^8*z^3+7*q^7*z^4+12*q^6*z^5+q^9*z-3*q^8*z^2+7*q^7*z^3+5*q^6*z^4+5*q^5*z^5+q^8*z-2*q^7*z^2+6*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^6*z^2-q^5*z^3-q^4*z^4-4*q^4*z^3-q^3*z^4-q^4*z^2-6*q^3*z^3-q^4*z-q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
-R1(-2,2,3,2)*q*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+3*q^8*z^4+3*q^8*z^3+q^7*z^4-2*q^6*z^5+q^8*z^2-q^5*z^5-3*q^6*z^3+q^5*z^4+2*q^5*z^3+2*q^4*z^4+q^5*z^2+2*q^4*z^3+q^3*z^4+q^4*z+q^3*z^2-q^2*z^3-3*q^2*z^2-4*q^2*z-4*q*z^2-q^2-q*z-z^2-q)/z
-R1(-2,2,3,3)/z*q^2*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^9*z^3+2*q^8*z^4+2*q^8*z^3+2*q^7*z^4-2*q^6*z^5+q^8*z^2-2*q^5*z^5+q^7*z^2-3*q^6*z^3-q^4*z^5+q^6*z^2+q^5*z^3+2*q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4+q^4*z^2+q^4*z+3*q^3*z^2+2*q^2*z^3+q^3*z-q^2*z^2+q*z^3-2*q^2*z-3*q*z^2-q^2-q*z-z^2-q)
-R1(-2,2,4,0)*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-97*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-50*q^18*z^7-136*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-60*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-76*q^16*z^7-12*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-27*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+57*q^14*z^7-23*q^13*z^8-2*q^16*z^4+37*q^15*z^5+126*q^14*z^6+113*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+155*q^13*z^6+64*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+54*q^13*z^5+128*q^12*z^6+4*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-11*q^12*z^5+36*q^11*z^6-12*q^10*z^7-2*q^9*z^8-24*q^12*z^4-87*q^11*z^5-43*q^10*z^6-6*q^9*z^7-q^8*z^8+q^12*z^3-44*q^11*z^4-115*q^10*z^5-52*q^9*z^6-2*q^8*z^7+3*q^11*z^3-52*q^10*z^4-76*q^9*z^5-21*q^8*z^6-q^7*z^7-q^11*z^2+5*q^10*z^3-27*q^9*z^4-15*q^8*z^5-2*q^7*z^6+19*q^9*z^3+16*q^8*z^4+21*q^7*z^5+2*q^9*z^2+23*q^8*z^3+24*q^7*z^4+23*q^6*z^5+q^9*z-3*q^8*z^2+19*q^7*z^3+9*q^6*z^4+10*q^5*z^5+q^8*z-2*q^7*z^2+14*q^6*z^3+6*q^5*z^4+3*q^4*z^5+q^6*z^2+3*q^5*z^3+6*q^4*z^4+q^3*z^5-q^5*z^2+2*q^4*z^3+4*q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+2*q^2*z^4-2*q^4*z+q^3*z^2-5*q^2*z^3-2*q^3*z+q^2*z^2-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/q/z^3
+R1(-2,2,4,1)*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-98*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-49*q^18*z^7-135*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-61*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-77*q^16*z^7-13*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-26*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+58*q^14*z^7-22*q^13*z^8-2*q^16*z^4+37*q^15*z^5+130*q^14*z^6+114*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+157*q^13*z^6+62*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+53*q^13*z^5+122*q^12*z^6+3*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-13*q^12*z^5+33*q^11*z^6-9*q^10*z^7-2*q^9*z^8-25*q^12*z^4-87*q^11*z^5-40*q^10*z^6-5*q^9*z^7-q^8*z^8+q^12*z^3-45*q^11*z^4-110*q^10*z^5-51*q^9*z^6-4*q^8*z^7+3*q^11*z^3-51*q^10*z^4-77*q^9*z^5-22*q^8*z^6-2*q^7*z^7-q^11*z^2+5*q^10*z^3-27*q^9*z^4-19*q^8*z^5-2*q^7*z^6+19*q^9*z^3+14*q^8*z^4+22*q^7*z^5+2*q^6*z^6+2*q^9*z^2+22*q^8*z^3+21*q^7*z^4+24*q^6*z^5+q^5*z^6+q^9*z-3*q^8*z^2+19*q^7*z^3+11*q^6*z^4+10*q^5*z^5+q^8*z-2*q^7*z^2+18*q^6*z^3+8*q^5*z^4+3*q^4*z^5+2*q^6*z^2+5*q^5*z^3+4*q^4*z^4+q^3*z^5-q^4*z^3-q^3*z^4-q^5*z-2*q^4*z-q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/q/z^3
-R1(-2,2,4,2)/z*q^2*(q^18*z^7-2*q^16*z^6+q^15*z^7-q^16*z^5-q^15*z^6+q^14*z^7+2*q^15*z^5+q^14*z^6+q^14*z^5-2*q^13*z^6-4*q^13*z^5-4*q^12*z^6-2*q^12*z^5-3*q^12*z^4+3*q^11*z^5+6*q^11*z^4+4*q^10*z^5-2*q^9*z^6+2*q^11*z^3+10*q^10*z^4-q^8*z^6+2*q^10*z^3-4*q^9*z^4-2*q^8*z^5+q^10*z^2-3*q^9*z^3-5*q^8*z^4+3*q^7*z^5-q^9*z^2-5*q^8*z^3-q^7*z^4+4*q^6*z^5-3*q^8*z^2+7*q^7*z^3+q^5*z^5+q^7*z^2+4*q^6*z^3-2*q^5*z^4-5*q^5*z^3-3*q^4*z^4+q^6*z-q^5*z^2-q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2+q^3*z^3-3*q^4*z-q^3*z^2-q^4+3*q^3*z+2*q^2*z^2+3*q^2*z+3*q*z^2+2*q^2+q*z+z^2+q)
+R1(-2,2,4,3)*q^5/z*(q^23*z^10+q^23*z^9-2*q^22*z^9-2*q^22*z^8+q^20*z^10+q^21*z^8-q^20*z^9+q^19*z^10+q^21*z^7-2*q^19*z^9+q^19*z^8-q^18*z^9-3*q^18*z^8-2*q^17*z^9-3*q^18*z^7-2*q^17*z^8-3*q^16*z^9+4*q^17*z^7+6*q^16*z^8-q^15*z^9+4*q^17*z^6+5*q^16*z^7+2*q^15*z^8+2*q^16*z^6+7*q^15*z^7-q^14*z^8-2*q^15*z^6+14*q^14*z^7+2*q^13*z^8-q^15*z^5-11*q^14*z^6+q^13*z^7+2*q^12*z^8-q^15*z^4-q^14*z^5-10*q^13*z^6-2*q^12*z^7-q^14*z^4-2*q^12*z^6+8*q^11*z^7-5*q^12*z^5-13*q^11*z^6+5*q^10*z^7+q^12*z^4-5*q^11*z^5-13*q^10*z^6-2*q^9*z^7+q^11*z^4-4*q^10*z^5+2*q^9*z^6-q^8*z^7+5*q^10*z^4-12*q^9*z^5+q^10*z^3+12*q^9*z^4-7*q^8*z^5-2*q^7*z^6+q^9*z^3+8*q^8*z^4+7*q^7*z^5+q^6*z^6+9*q^7*z^4+12*q^6*z^5+q^5*z^6-q^8*z^2+7*q^7*z^3+14*q^6*z^4+3*q^5*z^5-2*q^7*z^2+8*q^6*z^3+5*q^5*z^4-2*q^4*z^5-2*q^6*z^2-5*q^5*z^3-3*q^4*z^4-2*q^3*z^5-3*q^5*z^2-11*q^4*z^3-2*q^3*z^4-5*q^4*z^2-8*q^3*z^3-q^2*z^4-q^4*z-4*q^3*z^2-q^3*z+4*q^2*z^2+3*q*z^3+3*q^2*z+2*q*z^2+z^3+q^2+q*z+q)
-R1(-2,3,3,1)*q*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-2*q^10*z^5-4*q^10*z^4-2*q^9*z^5+q^8*z^5+q^9*z^3+3*q^8*z^4+q^8*z^3+2*q^7*z^4-4*q^6*z^5+q^8*z^2+q^6*z^4-2*q^5*z^5+q^7*z^2-4*q^6*z^3+2*q^5*z^4+q^4*z^5+q^6*z^2+2*q^5*z^3+2*q^4*z^4+q^3*z^5+q^5*z^2+4*q^4*z^3+q^3*z^4+q^3*z^3+q^4*z+2*q^3*z^2-4*q^2*z^2-2*q*z^3-3*q^2*z-4*q*z^2-z^3-q^2-2*q*z-z^2-q)/z
+R1(-2,3,3,2)*q/z*(q^25*z^10+q^25*z^9-2*q^24*z^9-2*q^24*z^8+q^22*z^10+q^23*z^8-q^22*z^9+q^21*z^10+q^23*z^7-2*q^21*z^9+q^21*z^8-q^20*z^9-3*q^20*z^8-2*q^19*z^9-3*q^20*z^7-2*q^19*z^8-3*q^18*z^9+4*q^19*z^7+6*q^18*z^8-q^17*z^9+4*q^19*z^6+5*q^18*z^7+2*q^17*z^8+2*q^18*z^6+7*q^17*z^7-q^16*z^8-q^17*z^6+14*q^16*z^7+2*q^15*z^8-q^17*z^5-10*q^16*z^6+q^15*z^7+2*q^14*z^8-q^17*z^4-2*q^16*z^5-8*q^15*z^6-2*q^14*z^7-q^16*z^4-q^15*z^5+8*q^13*z^7-7*q^14*z^5-11*q^13*z^6+5*q^12*z^7+q^14*z^4-6*q^13*z^5-10*q^12*z^6-2*q^11*z^7+q^13*z^4-6*q^12*z^5+5*q^11*z^6-q^10*z^7+q^12*z^4-15*q^11*z^5+q^10*z^6+q^12*z^3+6*q^11*z^4-8*q^10*z^5-2*q^9*z^6+2*q^11*z^3+3*q^10*z^4+7*q^9*z^5+q^8*z^6+4*q^10*z^3+4*q^9*z^4+10*q^8*z^5+q^7*z^6+10*q^9*z^3+14*q^8*z^4+2*q^7*z^5+10*q^8*z^3+9*q^7*z^4-3*q^6*z^5+q^8*z^2+q^7*z^3-2*q^6*z^4-2*q^5*z^5+q^7*z^2-7*q^6*z^3-4*q^5*z^4+q^4*z^5-3*q^6*z^2-5*q^5*z^3+q^3*z^5-4*q^5*z^2+q^4*z^3+q^3*z^4+2*q^4*z^2+2*q^3*z^3+2*q^4*z+2*q^3*z^2+2*q^3*z-4*q^2*z^2-2*q*z^3-2*q^2*z-5*q*z^2-z^3-q^2-q*z-z^2-q)
+R1(-2,3,3,3)*q^2*(q^15*z^6+q^14*z^6-q^14*z^5-q^13*z^5+q^12*z^6+2*q^11*z^6-q^11*z^5+q^10*z^6-2*q^10*z^5-3*q^10*z^4-4*q^9*z^4+q^9*z^3-q^7*z^5+2*q^8*z^3+3*q^7*z^4-q^6*z^5+q^8*z^2+q^7*z^3+2*q^6*z^4+2*q^7*z^2+q^5*z^4+q^6*z^2+2*q^5*z^3+2*q^4*z^4+q^5*z^2+q^3*z^4-3*q^3*z^3-q^3*z^2-3*q^2*z^3-2*q^2*z^2-2*q^2*z-3*q*z^2-q^2-q*z-z^2-q)/z
+R1(-2,3,4,1)*(2*q^33*z^13+2*q^33*z^12+3*q^32*z^13+q^32*z^12-q^31*z^13-2*q^32*z^11-2*q^31*z^12-3*q^30*z^13-3*q^31*z^11-q^30*z^12+q^29*z^13-2*q^31*z^10-q^30*z^11+q^29*z^12+q^28*z^13-5*q^30*z^10+q^29*z^11+7*q^28*z^12-6*q^27*z^13+2*q^30*z^9-4*q^29*z^10-10*q^28*z^11+12*q^27*z^12-9*q^26*z^13+5*q^29*z^9-6*q^28*z^10-33*q^27*z^11+9*q^26*z^12-5*q^25*z^13+4*q^28*z^9-6*q^27*z^10-15*q^26*z^11+6*q^25*z^12-q^24*z^13+4*q^27*z^9+10*q^26*z^10+11*q^25*z^11+17*q^24*z^12+12*q^26*z^9+30*q^25*z^10-12*q^24*z^11+28*q^23*z^12+7*q^26*z^8+19*q^25*z^9+66*q^24*z^10-44*q^23*z^11+22*q^22*z^12+20*q^25*z^8+8*q^24*z^9+39*q^23*z^10-32*q^22*z^11+8*q^21*z^12-2*q^25*z^7+14*q^24*z^8+11*q^23*z^9-62*q^22*z^10-11*q^21*z^11+q^20*z^12-7*q^24*z^7-21*q^23*z^8+79*q^22*z^9-83*q^21*z^10-18*q^20*z^11-2*q^24*z^6-11*q^23*z^7-77*q^22*z^8+92*q^21*z^9-6*q^20*z^10-26*q^19*z^11-7*q^23*z^6-10*q^22*z^7-109*q^21*z^8+38*q^20*z^9+20*q^19*z^10-15*q^18*z^11-7*q^22*z^6-21*q^21*z^7-85*q^20*z^8+87*q^19*z^9-36*q^18*z^10-3*q^17*z^11-2*q^21*z^6-41*q^20*z^7-117*q^19*z^8+174*q^18*z^9-54*q^17*z^10+10*q^20*z^6-33*q^19*z^7-140*q^18*z^8+137*q^17*z^9-12*q^16*z^10+q^20*z^5+27*q^19*z^6-19*q^18*z^7-12*q^17*z^8+33*q^16*z^9+14*q^15*z^10+5*q^19*z^5+45*q^18*z^6-67*q^17*z^7+113*q^16*z^8+3*q^15*z^9+8*q^14*z^10+17*q^18*z^5+73*q^17*z^6-51*q^16*z^7+64*q^15*z^8+29*q^14*z^9+q^13*z^10+18*q^17*z^5+106*q^16*z^6+44*q^15*z^7-64*q^14*z^8+24*q^13*z^9-4*q^17*z^4+33*q^16*z^5+101*q^15*z^6+27*q^14*z^7-117*q^13*z^8-2*q^12*z^9-7*q^16*z^4+67*q^15*z^5+70*q^14*z^6-102*q^13*z^7-66*q^12*z^8-8*q^11*z^9-2*q^16*z^3-5*q^15*z^4+46*q^14*z^5+23*q^13*z^6-151*q^12*z^7-3*q^11*z^8-q^10*z^9-2*q^15*z^3-3*q^14*z^4-31*q^13*z^5-6*q^12*z^6-59*q^11*z^7+14*q^10*z^8+2*q^9*z^9-21*q^13*z^4-79*q^12*z^5+35*q^11*z^6+38*q^10*z^7+7*q^9*z^8+q^8*z^9-41*q^12*z^4-66*q^11*z^5+78*q^10*z^6+52*q^9*z^7+2*q^8*z^8+3*q^12*z^3-42*q^11*z^4-11*q^10*z^5+62*q^9*z^6+19*q^8*z^7+q^7*z^8-q^12*z^2+8*q^11*z^3-22*q^10*z^4+14*q^9*z^5+12*q^8*z^6+q^7*z^7+q^11*z^2+16*q^10*z^3-8*q^8*z^5-21*q^7*z^6+3*q^10*z^2+20*q^9*z^3+2*q^8*z^4-5*q^7*z^5-23*q^6*z^6+q^10*z-4*q^9*z^2+24*q^8*z^3-9*q^7*z^4+8*q^6*z^5-11*q^5*z^6+q^9*z-3*q^8*z^2+17*q^7*z^3-4*q^6*z^4+4*q^5*z^5-4*q^4*z^6+8*q^6*z^3+2*q^5*z^4-q^4*z^5-q^3*z^6-3*q^6*z^2+7*q^5*z^3-q^4*z^4-2*q^3*z^5-q^6*z+2*q^3*z^4-q^2*z^5-2*q^5*z+4*q^4*z^2-4*q^3*z^3+3*q^2*z^4-q^4*z+4*q^3*z^2-2*q^2*z^3+3*q*z^4+q^3*z+q^2*z^2-2*q*z^3+z^4+q^3-q^2*z+q*z^2-z^3+q^2-q*z)/q/z^3
-R1(-2,3,4,3)*q^3/z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-18*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-54*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-13*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-18*q^19*z^6-42*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-70*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-41*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-41*q^16*z^6-4*q^15*z^7-5*q^14*z^8+3*q^17*z^4+16*q^16*z^5-60*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+38*q^15*z^5-4*q^14*z^6-8*q^13*z^7+14*q^15*z^4+51*q^14*z^5+51*q^13*z^6+2*q^12*z^7+31*q^14*z^4+70*q^13*z^5+40*q^12*z^6+3*q^11*z^7+45*q^13*z^4+70*q^12*z^5+9*q^11*z^6+q^10*z^7-2*q^13*z^3+18*q^12*z^4+22*q^11*z^5-6*q^10*z^6-q^9*z^7-6*q^12*z^3-26*q^11*z^4-17*q^10*z^5-4*q^9*z^6-q^8*z^7-14*q^11*z^3-52*q^10*z^4-20*q^9*z^5-3*q^8*z^6-24*q^10*z^3-39*q^9*z^4-7*q^8*z^5-4*q^7*z^6+q^10*z^2-10*q^9*z^3-9*q^8*z^4-3*q^7*z^5-q^6*z^6+7*q^9*z^2+11*q^8*z^3+11*q^7*z^4-2*q^6*z^5+11*q^8*z^2+9*q^7*z^3+14*q^6*z^4+q^5*z^5-q^8*z+8*q^7*z^2+2*q^6*z^3+6*q^5*z^4+q^4*z^5-2*q^7*z+6*q^6*z^2+5*q^5*z^3+3*q^4*z^4-2*q^6*z+3*q^5*z^2+q^4*z^3+2*q^3*z^4+6*q^4*z^2-q^3*z^3+2*q^4*z+2*q^3*z^2-q^2*z^3+q^4-2*q^3*z-3*q^2*z^2-q*z^3-4*q^2*z-5*q*z^2-3*q^2-2*q*z-2*z^2-2*q)
+R1(-1,0,4,3)*q*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+44*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+49*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+25*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+37*q^14*z^5+81*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+40*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-30*q^12*z^5-11*q^11*z^6-3*q^10*z^7-q^9*z^8-18*q^12*z^4-55*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-26*q^11*z^4-50*q^10*z^5-20*q^9*z^6-2*q^8*z^7+3*q^11*z^3-16*q^10*z^4-21*q^9*z^5-4*q^8*z^6-q^11*z^2+4*q^10*z^3+5*q^8*z^5+12*q^9*z^3+10*q^8*z^4+16*q^7*z^5+q^6*z^6+q^9*z^2+8*q^8*z^3+7*q^7*z^4+12*q^6*z^5+q^9*z-5*q^8*z^2+7*q^7*z^3+5*q^6*z^4+5*q^5*z^5+q^8*z-2*q^7*z^2+8*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^6*z^2-q^4*z^4-q^4*z^3-q^3*z^4-q^5*z-q^4*z^2-3*q^3*z^3-2*q^4*z-2*q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
-R1(-1,1,3,1)/q^4*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-96*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-51*q^18*z^7-136*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-59*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-76*q^16*z^7-11*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-27*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+56*q^14*z^7-23*q^13*z^8-2*q^16*z^4+37*q^15*z^5+122*q^14*z^6+112*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+153*q^13*z^6+65*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+55*q^13*z^5+130*q^12*z^6+4*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-9*q^12*z^5+36*q^11*z^6-14*q^10*z^7-2*q^9*z^8-23*q^12*z^4-86*q^11*z^5-43*q^10*z^6-7*q^9*z^7-q^8*z^8+q^12*z^3-43*q^11*z^4-117*q^10*z^5-52*q^9*z^6-2*q^8*z^7+3*q^11*z^3-52*q^10*z^4-75*q^9*z^5-21*q^8*z^6-q^7*z^7-q^11*z^2+5*q^10*z^3-26*q^9*z^4-12*q^8*z^5-2*q^7*z^6+19*q^9*z^3+17*q^8*z^4+22*q^7*z^5+2*q^9*z^2+24*q^8*z^3+23*q^7*z^4+23*q^6*z^5+q^9*z-3*q^8*z^2+20*q^7*z^3+7*q^6*z^4+11*q^5*z^5+q^8*z-2*q^7*z^2+14*q^6*z^3+5*q^5*z^4+4*q^4*z^5+4*q^5*z^3+4*q^4*z^4+q^3*z^5-2*q^5*z^2+2*q^4*z^3+2*q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+q^2*z^4-2*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/z^3
-R1(-1,1,3,2)*q*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+3*q^8*z^4+3*q^8*z^3+q^7*z^4-2*q^6*z^5+q^8*z^2-q^5*z^5-3*q^6*z^3+q^5*z^4+2*q^5*z^3+2*q^4*z^4+q^5*z^2+2*q^4*z^3+q^3*z^4+q^4*z+q^3*z^2-q^2*z^3-3*q^2*z^2-4*q^2*z-4*q*z^2-q^2-q*z-z^2-q)/z
-R1(-1,1,3,3)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+23*q^24*z^10-7*q^23*z^11+15*q^25*z^8+33*q^24*z^9+13*q^23*z^10-q^22*z^11+9*q^24*z^8+56*q^23*z^9+6*q^22*z^10-2*q^24*z^7-19*q^23*z^8+56*q^22*z^9+14*q^21*z^10-2*q^24*z^6-8*q^23*z^7-49*q^22*z^8+10*q^21*z^9+12*q^20*z^10-5*q^23*z^6-12*q^22*z^7-48*q^21*z^8+4*q^20*z^9+3*q^19*z^10-4*q^22*z^6-23*q^21*z^7-46*q^20*z^8+31*q^19*z^9-30*q^20*z^7-75*q^19*z^8+18*q^18*z^9+5*q^20*z^6-24*q^19*z^7-54*q^18*z^8-7*q^17*z^9+q^20*z^5+6*q^19*z^6-34*q^18*z^7-4*q^17*z^8-7*q^16*z^9+4*q^19*z^5+17*q^18*z^6-48*q^17*z^7-6*q^16*z^8-q^15*z^9+9*q^18*z^5+34*q^17*z^6-6*q^16*z^7-17*q^15*z^8+13*q^17*z^5+53*q^16*z^6+58*q^15*z^7-4*q^14*z^8+q^17*z^4+30*q^16*z^5+76*q^15*z^6+49*q^14*z^7+5*q^13*z^8+2*q^16*z^4+47*q^15*z^5+72*q^14*z^6+5*q^13*z^7+2*q^12*z^8+2*q^15*z^4+26*q^14*z^5+40*q^13*z^6-9*q^12*z^7-q^11*z^8+q^15*z^3-3*q^14*z^4-18*q^13*z^5-6*q^12*z^6-6*q^11*z^7-q^10*z^8+2*q^14*z^3-15*q^13*z^4-54*q^12*z^5-35*q^11*z^6-5*q^10*z^7+q^13*z^3-25*q^12*z^4-50*q^11*z^5-22*q^10*z^6-3*q^9*z^7-19*q^11*z^4-13*q^10*z^5-q^9*z^6+4*q^11*z^3+6*q^10*z^4+13*q^9*z^5+2*q^8*z^6+9*q^10*z^3+24*q^9*z^4+17*q^8*z^5+q^7*z^6-2*q^10*z^2+5*q^9*z^3+16*q^8*z^4+8*q^7*z^5-5*q^9*z^2+2*q^7*z^4+3*q^6*z^5-5*q^8*z^2-6*q^7*z^3-10*q^6*z^4+q^5*z^5-6*q^7*z^2-10*q^6*z^3-5*q^5*z^4-7*q^6*z^2-2*q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4+q^5*z+3*q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^3/q^2
+R1(-1,1,4,0)/q^4*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-96*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-51*q^18*z^7-136*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-59*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-76*q^16*z^7-11*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-27*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+56*q^14*z^7-23*q^13*z^8-2*q^16*z^4+37*q^15*z^5+122*q^14*z^6+112*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+153*q^13*z^6+65*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+55*q^13*z^5+130*q^12*z^6+4*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-9*q^12*z^5+36*q^11*z^6-14*q^10*z^7-2*q^9*z^8-23*q^12*z^4-86*q^11*z^5-43*q^10*z^6-7*q^9*z^7-q^8*z^8+q^12*z^3-43*q^11*z^4-117*q^10*z^5-52*q^9*z^6-2*q^8*z^7+3*q^11*z^3-52*q^10*z^4-75*q^9*z^5-21*q^8*z^6-q^7*z^7-q^11*z^2+5*q^10*z^3-26*q^9*z^4-12*q^8*z^5-2*q^7*z^6+19*q^9*z^3+17*q^8*z^4+22*q^7*z^5+2*q^9*z^2+24*q^8*z^3+23*q^7*z^4+23*q^6*z^5+q^9*z-3*q^8*z^2+20*q^7*z^3+7*q^6*z^4+11*q^5*z^5+q^8*z-2*q^7*z^2+14*q^6*z^3+5*q^5*z^4+4*q^4*z^5+4*q^5*z^3+4*q^4*z^4+q^3*z^5-2*q^5*z^2+2*q^4*z^3+2*q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+q^2*z^4-2*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/z^3
+R1(-1,1,4,1)*q/z*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4-2*q^6*z^5+q^8*z^2+q^7*z^3-q^5*z^5+q^7*z^2-3*q^6*z^3+q^5*z^3+q^4*z^4+q^5*z^2+2*q^4*z^3+q^3*z^4+q^4*z^2+q^4*z+2*q^3*z^2+q^3*z-q^2*z^2-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R1(-1,1,4,2)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+23*q^24*z^10-7*q^23*z^11+15*q^25*z^8+33*q^24*z^9+13*q^23*z^10-q^22*z^11+9*q^24*z^8+56*q^23*z^9+6*q^22*z^10-2*q^24*z^7-19*q^23*z^8+56*q^22*z^9+14*q^21*z^10-2*q^24*z^6-8*q^23*z^7-49*q^22*z^8+9*q^21*z^9+12*q^20*z^10-5*q^23*z^6-12*q^22*z^7-48*q^21*z^8+4*q^20*z^9+3*q^19*z^10-4*q^22*z^6-23*q^21*z^7-45*q^20*z^8+31*q^19*z^9-30*q^20*z^7-75*q^19*z^8+17*q^18*z^9+5*q^20*z^6-24*q^19*z^7-54*q^18*z^8-8*q^17*z^9+q^20*z^5+6*q^19*z^6-34*q^18*z^7-4*q^17*z^8-7*q^16*z^9+4*q^19*z^5+17*q^18*z^6-48*q^17*z^7-5*q^16*z^8-q^15*z^9+9*q^18*z^5+34*q^17*z^6-2*q^16*z^7-16*q^15*z^8+13*q^17*z^5+53*q^16*z^6+60*q^15*z^7-5*q^14*z^8+q^17*z^4+30*q^16*z^5+75*q^15*z^6+48*q^14*z^7+5*q^13*z^8+2*q^16*z^4+47*q^15*z^5+70*q^14*z^6+5*q^13*z^7+4*q^12*z^8+2*q^15*z^4+25*q^14*z^5+39*q^13*z^6-9*q^12*z^7+q^15*z^3-3*q^14*z^4-19*q^13*z^5-5*q^12*z^6-5*q^11*z^7-q^10*z^8+2*q^14*z^3-15*q^13*z^4-55*q^12*z^5-37*q^11*z^6-4*q^10*z^7+q^13*z^3-25*q^12*z^4-50*q^11*z^5-24*q^10*z^6-3*q^9*z^7-19*q^11*z^4-13*q^10*z^5-2*q^9*z^6+4*q^11*z^3+5*q^10*z^4+9*q^9*z^5+9*q^10*z^3+23*q^9*z^4+16*q^8*z^5-2*q^10*z^2+5*q^9*z^3+16*q^8*z^4+8*q^7*z^5-5*q^9*z^2+q^8*z^3+3*q^7*z^4+3*q^6*z^5-5*q^8*z^2-5*q^7*z^3-7*q^6*z^4+q^5*z^5-6*q^7*z^2-8*q^6*z^3-2*q^5*z^4-6*q^6*z^2-q^5*z^3+2*q^4*z^4+q^5*z^2-q^4*z^3+q^3*z^4+q^5*z+3*q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^3/q^2
+R1(-1,2,-1,1)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)*(q^3+z)/q
+R1(-1,2,1,3)*q*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+2*q^17*z^5+7*q^16*z^6-q^15*z^7-q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-11*q^15*z^5+q^14*z^6+2*q^13*z^7-q^16*z^3-2*q^15*z^4-10*q^14*z^5-2*q^13*z^6-q^15*z^3-q^13*z^5+8*q^12*z^6-5*q^13*z^4-12*q^12*z^5+5*q^11*z^6+q^13*z^3-5*q^12*z^4-13*q^11*z^5-2*q^10*z^6+q^12*z^3-5*q^11*z^4+2*q^10*z^5-q^9*z^6+q^11*z^3-13*q^10*z^4+q^11*z^2+10*q^10*z^3-6*q^9*z^4-2*q^8*z^5+2*q^10*z^2+10*q^9*z^3+7*q^8*z^4+q^7*z^5+2*q^9*z^2+9*q^8*z^3+10*q^7*z^4+q^6*z^5+8*q^8*z^2+12*q^7*z^3+2*q^6*z^4-q^8*z+7*q^7*z^2+5*q^6*z^3-2*q^5*z^4-2*q^7*z-2*q^6*z^2-3*q^5*z^3-2*q^4*z^4-3*q^6*z-9*q^5*z^2-4*q^4*z^3-4*q^5*z-6*q^4*z^2-3*q^3*z^3-3*q^4*z+3*q^3*z^2+3*q^2*z^2+2*q^3+4*q^2*z+q*z^2+q^2+2*q*z+z-1)*z
-R1(-1,2,2,0)*q*(q^5*z^2-q^4*z+q^2*z^2+q*z^2-q*z-1)*z
+R1(-1,2,2,1)*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+50*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+24*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+36*q^14*z^5+82*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+42*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-31*q^12*z^5-10*q^11*z^6-3*q^10*z^7-q^9*z^8-18*q^12*z^4-56*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-29*q^11*z^4-51*q^10*z^5-20*q^9*z^6-2*q^8*z^7+3*q^11*z^3-21*q^10*z^4-21*q^9*z^5-4*q^8*z^6-q^11*z^2+5*q^10*z^3+5*q^8*z^5+14*q^9*z^3+12*q^8*z^4+15*q^7*z^5+q^6*z^6+2*q^9*z^2+10*q^8*z^3+8*q^7*z^4+11*q^6*z^5+q^9*z-3*q^8*z^2+8*q^7*z^3+6*q^6*z^4+5*q^5*z^5+q^8*z-q^7*z^2+9*q^6*z^3+2*q^5*z^4+q^4*z^5+3*q^6*z^2+q^4*z^4-q^5*z^2-3*q^4*z^3-q^5*z-5*q^3*z^3-2*q^4*z-q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/q^3/z^2
-R1(-1,2,2,2)*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11-4*q^30*z^10-6*q^29*z^11+2*q^28*z^12-4*q^29*z^10-2*q^28*z^11+5*q^27*z^12+2*q^29*z^9+3*q^28*z^10-8*q^27*z^11+3*q^26*z^12+3*q^28*z^9+q^27*z^10-9*q^26*z^11-2*q^26*z^10-7*q^25*z^11-4*q^26*z^9-11*q^25*z^10-13*q^24*z^11+7*q^24*z^10-13*q^23*z^11+7*q^25*z^8+21*q^24*z^9+25*q^23*z^10-4*q^22*z^11+15*q^24*z^8+28*q^23*z^9+7*q^22*z^10+4*q^23*z^8+51*q^22*z^9+4*q^21*z^10-2*q^23*z^7-22*q^22*z^8+49*q^21*z^9+15*q^20*z^10-2*q^23*z^6-9*q^22*z^7-50*q^21*z^8-5*q^20*z^9+10*q^19*z^10-5*q^22*z^6-10*q^21*z^7-39*q^20*z^8+2*q^19*z^9+q^18*z^10-q^21*z^6-20*q^20*z^7-39*q^19*z^8+33*q^18*z^9+2*q^20*z^6-28*q^19*z^7-79*q^18*z^8+10*q^17*z^9+6*q^19*z^6-14*q^18*z^7-45*q^17*z^8-12*q^16*z^9+q^19*z^5+7*q^18*z^6-25*q^17*z^7+7*q^16*z^8-5*q^15*z^9+4*q^18*z^5+24*q^17*z^6-42*q^16*z^7-10*q^15*z^8+15*q^17*z^5+44*q^16*z^6+14*q^15*z^7-18*q^14*z^8+14*q^16*z^5+44*q^15*z^6+70*q^14*z^7-2*q^13*z^8-2*q^16*z^4+22*q^15*z^5+66*q^14*z^6+45*q^13*z^7+4*q^12*z^8-5*q^15*z^4+33*q^14*z^5+70*q^13*z^6-q^12*z^7+q^11*z^8-2*q^15*z^3-6*q^14*z^4-2*q^13*z^5+28*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-40*q^12*z^5-16*q^11*z^6-q^9*z^8-17*q^12*z^4-49*q^11*z^5-29*q^10*z^6+q^12*z^3-25*q^11*z^4-39*q^10*z^5-19*q^9*z^6-2*q^8*z^7+4*q^11*z^3-17*q^10*z^4-15*q^9*z^5-4*q^8*z^6-q^11*z^2+6*q^10*z^3+3*q^8*z^5-q^7*z^6+13*q^9*z^3+12*q^8*z^4+14*q^7*z^5+q^6*z^6+2*q^9*z^2+7*q^8*z^3+8*q^7*z^4+11*q^6*z^5+q^9*z-3*q^8*z^2+7*q^7*z^3+7*q^6*z^4+5*q^5*z^5+q^8*z+9*q^6*z^3+4*q^5*z^4+q^4*z^5+3*q^6*z^2-2*q^5*z^3-3*q^5*z^2-4*q^4*z^3-q^3*z^4-q^5*z-q^4*z^2-4*q^3*z^3-2*q^4*z-2*q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/q^3/z^2
+R4(4,0,1,1)*(-q^27*z^10-q^27*z^9+2*q^26*z^9+2*q^26*z^8-q^24*z^10-q^25*z^8+q^24*z^9-q^23*z^10-q^25*z^7+2*q^23*z^9-q^23*z^8+q^22*z^9+3*q^22*z^8+2*q^21*z^9+3*q^22*z^7+2*q^21*z^8+3*q^20*z^9-4*q^21*z^7-6*q^20*z^8+q^19*z^9-4*q^21*z^6-5*q^20*z^7-2*q^19*z^8-2*q^20*z^6-6*q^19*z^7+q^18*z^8+2*q^19*z^6-14*q^18*z^7-2*q^17*z^8+q^19*z^5+9*q^18*z^6-q^17*z^7-2*q^16*z^8+q^19*z^4+q^18*z^5+8*q^17*z^6+3*q^16*z^7+q^18*z^4+q^17*z^5-7*q^15*z^7+7*q^16*z^5+11*q^15*z^6-5*q^14*z^7-q^16*z^4+6*q^15*z^5+10*q^14*z^6+2*q^13*z^7-q^15*z^4+2*q^14*z^5-6*q^13*z^6+q^12*z^7-4*q^14*z^4+14*q^13*z^5-2*q^12*z^6-q^14*z^3-6*q^13*z^4+9*q^12*z^5+2*q^11*z^6-q^13*z^3-2*q^12*z^4-9*q^11*z^5-q^10*z^6-2*q^12*z^3+q^11*z^4-10*q^10*z^5-q^9*z^6+q^12*z^2-8*q^11*z^3-9*q^10*z^4-q^9*z^5+q^11*z^2-10*q^10*z^3-9*q^9*z^4-q^10*z^2+2*q^9*z^3-2*q^9*z^2+5*q^8*z^3+5*q^7*z^4+4*q^7*z^3+2*q^6*z^4+3*q^7*z^2+3*q^6*z^3-q^7*z-q^6*z^2-2*q^6*z-2*q^5*z^2-2*q^4*z^3-q^5*z-q^4*z^2-q^3*z^3-q^4*z-q^3*z^2-q^3*z)
+R4(4,1,-1,1)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+4*q^16*z^6+2*q^15*z^7+2*q^16*z^5+6*q^15*z^6-q^14*z^7+13*q^14*z^6+2*q^13*z^7-q^15*z^4-9*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-8*q^13*z^5-3*q^12*z^6-q^14*z^3-q^13*z^4-q^12*z^5+5*q^11*z^6-6*q^12*z^4-9*q^11*z^5+6*q^10*z^6+q^12*z^3-2*q^11*z^4-9*q^10*z^5+q^11*z^3-4*q^10*z^4+q^9*z^5-q^8*z^6-12*q^9*z^4+2*q^8*z^5+q^10*z^2+5*q^9*z^3-8*q^8*z^4+2*q^7*z^5+q^6*z^6+q^9*z^2+6*q^8*z^3+q^7*z^4+q^6*z^5+2*q^8*z^2+10*q^7*z^3+6*q^6*z^4+2*q^5*z^5+7*q^7*z^2+10*q^6*z^3+q^5*z^4+7*q^6*z^2+7*q^5*z^3-q^4*z^4-2*q^4*z^3-2*q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-2*q^4*z-5*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
+R4(4,1,-1,2)*(-q^23*z^9-q^23*z^8+2*q^22*z^8+2*q^22*z^7+q^21*z^8-q^20*z^9+q^20*z^8-q^19*z^9-q^21*z^6-q^20*z^7+2*q^19*z^8-q^20*z^6-q^19*z^7+2*q^18*z^8+2*q^18*z^7+3*q^17*z^8+3*q^18*z^6+q^17*z^7+3*q^16*z^8-3*q^17*z^6-6*q^16*z^7+q^15*z^8-4*q^17*z^5-7*q^16*z^6-4*q^15*z^7-5*q^16*z^5-8*q^15*z^6-2*q^14*z^7-9*q^14*z^6-3*q^13*z^7+2*q^15*z^4+11*q^14*z^5+q^13*z^6-2*q^12*z^7+q^15*z^3+4*q^14*z^4+15*q^13*z^5+3*q^12*z^6+2*q^14*z^3+3*q^13*z^4+8*q^12*z^5-5*q^11*z^6+q^13*z^3+4*q^12*z^4+9*q^11*z^5-3*q^10*z^6-q^12*z^3+2*q^11*z^4+6*q^10*z^5+2*q^9*z^6-3*q^11*z^3+q^10*z^4-4*q^9*z^5+q^8*z^6-4*q^10*z^3+7*q^9*z^4-q^8*z^5-q^10*z^2-6*q^9*z^3+3*q^8*z^4+q^7*z^5-2*q^9*z^2-5*q^8*z^3-4*q^7*z^4-q^6*z^5-3*q^8*z^2-6*q^7*z^3-6*q^6*z^4-q^5*z^5-6*q^7*z^2-8*q^6*z^3-q^5*z^4-5*q^6*z^2-4*q^5*z^3+q^4*z^4+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R4(4,1,0,1)*(-q^21*z^8-q^21*z^7+q^20*z^7+q^20*z^6-q^18*z^8+q^18*z^7-q^17*z^8+q^17*z^7-q^17*z^6+2*q^16*z^6+2*q^15*z^7+3*q^16*z^5+q^15*z^6+3*q^14*z^7+q^15*z^5-5*q^14*z^6+q^13*z^7-q^15*z^4-q^14*z^5-2*q^13*z^6-2*q^14*z^4-6*q^13*z^5-q^12*z^6-q^14*z^3-2*q^13*z^4-7*q^12*z^5-3*q^11*z^6-q^13*z^3+2*q^12*z^4+2*q^11*z^5-2*q^10*z^6+3*q^11*z^4+5*q^10*z^5+2*q^11*z^3+5*q^10*z^4+q^9*z^5+3*q^10*z^3+9*q^9*z^4+q^8*z^5+3*q^8*z^4+q^7*z^5-3*q^8*z^3-4*q^7*z^4-q^8*z^2-3*q^7*z^3-2*q^6*z^4-3*q^7*z^2-5*q^6*z^3-2*q^6*z^2-2*q^5*z^3+q^5*z^2+q^4*z^3+q^4*z^2+q^3*z^3+q^4*z+q^3*z^2+q^3*z)
+R4(4,1,2,1)*(-2*q^34*z^12-2*q^34*z^11-3*q^33*z^12+q^33*z^11-q^32*z^12+4*q^33*z^10+5*q^32*z^11-2*q^31*z^12+4*q^32*z^10+4*q^31*z^11-5*q^30*z^12-2*q^32*z^9-q^31*z^10+8*q^30*z^11-4*q^29*z^12-3*q^31*z^9-2*q^30*z^10+9*q^29*z^11-q^28*z^12-q^30*z^9+q^29*z^10+9*q^28*z^11+4*q^29*z^9+12*q^28*z^10+14*q^27*z^11+2*q^28*z^9-4*q^27*z^10+14*q^26*z^11-7*q^28*z^8-19*q^27*z^9-22*q^26*z^10+6*q^25*z^11-16*q^27*z^8-32*q^26*z^9-11*q^25*z^10+q^24*z^11-8*q^26*z^8-57*q^25*z^9-5*q^24*z^10+2*q^26*z^7+19*q^25*z^8-53*q^24*z^9-12*q^23*z^10+2*q^26*z^6+7*q^25*z^7+55*q^24*z^8-7*q^23*z^9-9*q^22*z^10+5*q^25*z^6+12*q^24*z^7+45*q^23*z^8-9*q^22*z^9-2*q^21*z^10+4*q^24*z^6+17*q^23*z^7+42*q^22*z^8-33*q^21*z^9-q^23*z^6+27*q^22*z^7+73*q^21*z^8-17*q^20*z^9-6*q^22*z^6+21*q^21*z^7+43*q^20*z^8+5*q^19*z^9-q^22*z^5-8*q^21*z^6+40*q^20*z^7+3*q^19*z^8+5*q^18*z^9-3*q^21*z^5-19*q^20*z^6+57*q^19*z^7+9*q^18*z^8+q^17*z^9-7*q^20*z^5-45*q^19*z^6+3*q^18*z^7+10*q^17*z^8-13*q^19*z^5-51*q^18*z^6-49*q^17*z^7-q^16*z^8-28*q^18*z^5-63*q^17*z^6-41*q^16*z^7-3*q^15*z^8+q^18*z^4-42*q^17*z^5-71*q^16*z^6-15*q^15*z^7-q^14*z^8+4*q^17*z^4-17*q^16*z^5-30*q^15*z^6+5*q^14*z^7+q^13*z^8+7*q^16*z^4+22*q^15*z^5+15*q^14*z^6+7*q^13*z^7+q^12*z^8+13*q^15*z^4+53*q^14*z^5+24*q^13*z^6+2*q^12*z^7+25*q^14*z^4+48*q^13*z^5+10*q^12*z^6+q^11*z^7-q^14*z^3+16*q^13*z^4+9*q^12*z^5+q^11*z^6-5*q^13*z^3-7*q^12*z^4-14*q^11*z^5-11*q^12*z^3-17*q^11*z^4-12*q^10*z^5-12*q^11*z^3-6*q^10*z^4-3*q^9*z^5-4*q^10*z^3+q^9*z^4-q^8*z^5+q^8*z^4-q^7*z^5+q^9*z^2-q^8*z^3-q^7*z^4-3*q^7*z^3-q^6*z^4-2*q^7*z^2+q^6*z^2+2*q^5*z^3+q^6*z+q^5*z^2+q^4*z^3+q^5*z)
+R4(4,0,-1,2)/q^2/z*(q^22*z^8+q^22*z^7-q^21*z^7-q^21*z^6+q^19*z^8+q^18*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-2*q^16*z^6-q^15*z^7+q^16*z^4+2*q^15*z^5-3*q^14*z^6+2*q^15*z^4+7*q^14*z^5+q^15*z^3+2*q^14*z^4+6*q^13*z^5-q^12*z^6+q^14*z^3-q^13*z^4-q^12*z^5-5*q^11*z^6+2*q^12*z^4+q^11*z^5-2*q^10*z^6-q^12*z^3+3*q^10*z^5+2*q^9*z^6-2*q^11*z^3+3*q^10*z^4-q^9*z^5+q^8*z^6-q^10*z^3+9*q^9*z^4+q^8*z^5-q^10*z^2-2*q^9*z^3+5*q^8*z^4+q^7*z^5-q^9*z^2-2*q^8*z^3-3*q^7*z^4-q^6*z^5-2*q^8*z^2-6*q^7*z^3-5*q^6*z^4-q^5*z^5-5*q^7*z^2-7*q^6*z^3-q^5*z^4-4*q^6*z^2-4*q^5*z^3+q^4*z^4+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
-R4(4,0,0,1)*(q^22*z^8+q^22*z^7+q^21*z^8-q^21*z^6-q^20*z^7+q^19*z^8-q^20*z^6+2*q^18*z^8+q^17*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-6*q^16*z^6-2*q^15*z^7-3*q^16*z^5-2*q^15*z^6-q^14*z^7+q^16*z^4+2*q^15*z^5-2*q^14*z^6+3*q^15*z^4+9*q^14*z^5-q^13*z^6+q^15*z^3+4*q^14*z^4+12*q^13*z^5-2*q^12*z^6+2*q^14*z^3+q^13*z^4+3*q^12*z^5-6*q^11*z^6+q^13*z^3+q^12*z^4-4*q^10*z^6-q^12*z^3+2*q^11*z^4+3*q^10*z^5+q^9*z^6-3*q^11*z^3+4*q^10*z^4+q^8*z^6-3*q^10*z^3+11*q^9*z^4+q^8*z^5-q^10*z^2-3*q^9*z^3+9*q^8*z^4+q^7*z^5-2*q^9*z^2-4*q^8*z^3-2*q^7*z^4-q^6*z^5-3*q^8*z^2-8*q^7*z^3-7*q^6*z^4-q^5*z^5-6*q^7*z^2-9*q^6*z^3-2*q^5*z^4-6*q^6*z^2-5*q^5*z^3+q^4*z^4-q^5*z^2+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^2/z
-R4(4,0,2,2)*(q^16*z^6+q^16*z^5-q^15*z^5-q^15*z^4+q^13*z^6+q^12*z^6-4*q^11*z^4-q^10*z^5-3*q^11*z^3-2*q^10*z^4-q^9*z^5+2*q^9*z^4+q^10*z^2+2*q^9*z^3-q^8*z^4+2*q^9*z^2+5*q^8*z^3-q^7*z^4+q^9*z+2*q^8*z^2+4*q^7*z^3+q^8*z-q^7*z^2-q^6*z^3-q^5*z^4+2*q^6*z^2-q^5*z^3-q^4*z^4-q^6*z+q^5*z^2+q^4*z^3-2*q^5*z-q^4*z^2-q^4*z+2*q^3*z^2-q^4-q^3*z+2*q^2*z^2-q^3-q^2*z-q*z^2-q*z-z^2-q-z-1)*q^9*z^2
-R4(4,0,3,2)*q^16*z^3*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
+R4(4,1,-2,1)*q^3*z*(q^9*z^4-q^8*z^3-q^7*z^4+q^6*z^4+q^6*z^3+q^5*z^4-q^5*z^3-q^4*z^4-q^3*z^4-q^4*z^2+q^3*z^3-2*q^3*z^2-q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
-R4(4,1,-2,2)*q^3*z^2*(q^10*z^4+q^9*z^4-q^9*z^3-q^8*z^4+2*q^7*z^4+2*q^6*z^4-q^7*z^2-2*q^6*z^3+q^6*z^2+q^5*z^3-q^5*z^2+2*q^4*z^3+q^3*z^4+q^5*z-4*q^4*z^2-q^3*z^3+3*q^4*z+q^2*z^3+2*q^3*z+2*q^2*z-q^2-q*z-z^2-q-1)
+R4(4,1,1,2)*q^3*z*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-3*q^28*z^10+5*q^27*z^11+2*q^29*z^8+2*q^28*z^9-7*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-9*q^26*z^10+q^25*z^11-q^27*z^8-3*q^26*z^9-8*q^25*z^10-5*q^26*z^8-13*q^25*z^9-12*q^24*z^10+q^26*z^7-q^25*z^8+q^24*z^9-13*q^23*z^10+8*q^25*z^7+20*q^24*z^8+19*q^23*z^9-6*q^22*z^10+16*q^24*z^7+30*q^23*z^8+8*q^22*z^9-q^21*z^10+5*q^23*z^7+52*q^22*z^8-2*q^23*z^6-18*q^22*z^7+57*q^21*z^8+8*q^20*z^9-2*q^23*z^5-3*q^22*z^6-46*q^21*z^7+15*q^20*z^8+8*q^19*z^9-5*q^22*z^5-6*q^21*z^6-33*q^20*z^7+10*q^19*z^8+2*q^18*z^9-4*q^21*z^5-16*q^20*z^6-21*q^19*z^7+34*q^18*z^8-39*q^19*z^6-58*q^18*z^7+21*q^17*z^8-q^20*z^4+3*q^19*z^5-41*q^18*z^6-44*q^17*z^7-3*q^16*z^8-q^19*z^4+6*q^18*z^5-50*q^17*z^6+3*q^16*z^7-5*q^15*z^8+2*q^18*z^4+13*q^17*z^5-71*q^16*z^6+4*q^15*z^7-q^14*z^8+8*q^17*z^4+33*q^16*z^5-27*q^15*z^6-7*q^14*z^7+15*q^16*z^4+42*q^15*z^5+40*q^14*z^6-2*q^13*z^7+31*q^15*z^4+44*q^14*z^5+43*q^13*z^6+2*q^12*z^7+52*q^14*z^4+51*q^13*z^5+12*q^12*z^6+q^11*z^7-q^14*z^3+34*q^13*z^4+32*q^12*z^5-6*q^11*z^6-q^10*z^7-2*q^13*z^3-7*q^12*z^4+3*q^11*z^5-5*q^10*z^6-q^9*z^7-2*q^12*z^3-29*q^11*z^4-11*q^10*z^5-q^9*z^6-q^12*z^2-7*q^11*z^3-29*q^10*z^4-8*q^9*z^5-q^8*z^6-q^11*z^2-11*q^10*z^3-8*q^9*z^4-3*q^8*z^5+2*q^10*z^2-4*q^9*z^3+8*q^8*z^4-q^7*z^5+5*q^9*z^2-4*q^8*z^3+7*q^7*z^4-q^9*z+4*q^8*z^2-5*q^7*z^3+q^6*z^4-q^8*z+4*q^7*z^2+4*q^6*z^3+2*q^5*z^4+2*q^7*z+q^6*z^2+4*q^5*z^3+2*q^4*z^4+4*q^6*z+2*q^5*z^2+q^4*z^3+4*q^5*z+4*q^4*z^2+q^3*z^3+3*q^4*z-2*q^3*z^2+q^4-4*q^2*z^2-q^2+q*z+z^2+q+z+1)
+R3(4,2,-1,0)*(-2*q^31*z^12-2*q^31*z^11-3*q^30*z^12+q^30*z^11-q^29*z^12+4*q^30*z^10+5*q^29*z^11-2*q^28*z^12+4*q^29*z^10+4*q^28*z^11-5*q^27*z^12-2*q^29*z^9-q^28*z^10+8*q^27*z^11-4*q^26*z^12-3*q^28*z^9-2*q^27*z^10+10*q^26*z^11-q^25*z^12-q^27*z^9+2*q^26*z^10+9*q^25*z^11+4*q^26*z^9+10*q^25*z^10+14*q^24*z^11-4*q^24*z^10+15*q^23*z^11-7*q^25*z^8-18*q^24*z^9-23*q^23*z^10+7*q^22*z^11-15*q^24*z^8-32*q^23*z^9-13*q^22*z^10+q^21*z^11-8*q^23*z^8-56*q^22*z^9-6*q^21*z^10+2*q^23*z^7+20*q^22*z^8-56*q^21*z^9-14*q^20*z^10+2*q^23*z^6+9*q^22*z^7+51*q^21*z^8-9*q^20*z^9-12*q^19*z^10+5*q^22*z^6+11*q^21*z^7+49*q^20*z^8-3*q^19*z^9-3*q^18*z^10+2*q^21*z^6+22*q^20*z^7+49*q^19*z^8-31*q^18*z^9-q^20*z^6+29*q^19*z^7+80*q^18*z^8-18*q^17*z^9-6*q^19*z^6+20*q^18*z^7+56*q^17*z^8+7*q^16*z^9-q^19*z^5-8*q^18*z^6+30*q^17*z^7+5*q^16*z^8+7*q^15*z^9-4*q^18*z^5-26*q^17*z^6+47*q^16*z^7+8*q^15*z^8+q^14*z^9-15*q^17*z^5-45*q^16*z^6+q^15*z^7+18*q^14*z^8-15*q^16*z^5-50*q^15*z^6-62*q^14*z^7+4*q^13*z^8+2*q^16*z^4-25*q^15*z^5-75*q^14*z^6-53*q^13*z^7-5*q^12*z^8+5*q^15*z^4-37*q^14*z^5-82*q^13*z^6-9*q^12*z^7-2*q^11*z^8+2*q^15*z^3+7*q^14*z^4-11*q^13*z^5-42*q^12*z^6+6*q^11*z^7+q^10*z^8+2*q^14*z^3+4*q^13*z^4+30*q^12*z^5+10*q^11*z^6+3*q^10*z^7+q^9*z^8+19*q^12*z^4+55*q^11*z^5+31*q^10*z^6+2*q^9*z^7-q^12*z^3+30*q^11*z^4+48*q^10*z^5+20*q^9*z^6+2*q^8*z^7-3*q^11*z^3+22*q^10*z^4+20*q^9*z^5+4*q^8*z^6+q^11*z^2-2*q^10*z^3+2*q^9*z^4-4*q^8*z^5-10*q^9*z^3-12*q^8*z^4-15*q^7*z^5-q^6*z^6-3*q^9*z^2-6*q^8*z^3-8*q^7*z^4-12*q^6*z^5-q^9*z+q^8*z^2-9*q^7*z^3-4*q^6*z^4-5*q^5*z^5-2*q^8*z-2*q^7*z^2-13*q^6*z^3-2*q^5*z^4-q^4*z^5-2*q^7*z-3*q^6*z^2-3*q^5*z^3+q^4*z^4-2*q^6*z-3*q^5*z^2+2*q^4*z^3+q^3*z^4+4*q^3*z^3+3*q^4*z+4*q^3*z^2+3*q^2*z^3+4*q^3*z+q^2*z^2+q*z^3+q^3-2*q*z^2-q*z-z^2-q)
-R4(-2,0,1,2)*q
+R4(-2,0,2,2)*(-2*q^8*z^2+2*q^7*z-2*q^5*z^2-2*q^4*z^2+2*q^4*z+2*q^3+2*q^2+q)
+R4(-2,0,3,2)*(-q^8*z^2+q^7*z-q^5*z^2-q^4*z^2+q^4*z)
+R4(-2,0,4,2)*(q^5*z+2*q^4*z-q^4)
+R4(-2,1,0,2)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)
+R3(3,2,-2,1)*(q^18*z^6+q^17*z^6-q^16*z^5+q^15*z^6-q^16*z^4+2*q^14*z^6+q^14*z^5+q^13*z^6-5*q^13*z^4-7*q^12*z^4-2*q^12*z^3-q^11*z^4+2*q^11*z^3+q^10*z^4+2*q^11*z^2+3*q^10*z^3-2*q^9*z^4-q^8*z^5+3*q^10*z^2+q^9*z^3-q^8*z^4-2*q^7*z^5+q^10*z+2*q^9*z^2+2*q^8*z^3-q^6*z^5+q^9*z+q^8*z^2-3*q^7*z^3-2*q^6*z^4+4*q^7*z^2+4*q^6*z^3-q^5*z^4+q^7*z+5*q^6*z^2+7*q^5*z^3+q^4*z^4+q^6*z+3*q^5*z^2+4*q^4*z^3-q^5*z+9*q^4*z^2+q^3*z^3-2*q^5-3*q^4*z+2*q^3*z^2-2*q^4-6*q^3*z-5*q^2*z^2-q^3-4*q^2*z-3*q*z^2-3*q^2-2*q*z-2*q)
+R3(3,2,-1,0)*(-q^18*z^6-q^17*z^6+q^16*z^5-q^15*z^6+q^16*z^4-2*q^14*z^6-q^14*z^5-q^13*z^6+5*q^13*z^4+7*q^12*z^4-q^11*z^5+2*q^12*z^3+q^11*z^4-2*q^11*z^3-q^10*z^4-2*q^11*z^2-3*q^10*z^3+3*q^9*z^4-3*q^10*z^2+2*q^8*z^4+q^7*z^5-q^10*z-2*q^9*z^2-3*q^8*z^3+q^6*z^5-q^9*z-q^8*z^2+2*q^7*z^3+2*q^6*z^4-4*q^7*z^2-q^6*z^3+3*q^5*z^4-q^7*z-5*q^6*z^2-6*q^5*z^3-q^6*z-q^5*z^2-4*q^4*z^3+q^5*z-9*q^4*z^2-q^3*z^3+2*q^5+2*q^4*z-4*q^3*z^2+2*q^4+4*q^3*z+2*q^2*z^2+3*q^2*z+2*q*z^2+2*q^2+2*q*z+2*q)
+R3(4,0,-1,0)*(q^14*z^5+q^13*z^5-q^13*z^4+q^12*z^5-q^12*z^4+q^11*z^5-q^11*z^4+2*q^10*z^5-q^10*z^4+2*q^9*z^5-2*q^9*z^4+q^8*z^5-4*q^9*z^3-q^8*z^4-3*q^8*z^3+q^7*z^4+2*q^8*z^2-3*q^7*z^3-q^6*z^4+q^7*z^2-q^6*z^3-q^5*z^4+q^7*z+2*q^6*z^2+2*q^5*z^3+q^4*z^4+2*q^6*z+2*q^5*z^2+2*q^4*z^3+q^3*z^4+2*q^5*z+6*q^4*z^2-q^3*z^3+2*q^4*z+q^3*z^2-2*q^3*z-3*q^2*z^2-q*z^2-q^2-q*z-q)
+R3(4,0,1,1)*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+6*q^17*z^6+2*q^16*z^7+2*q^17*z^5+6*q^16*z^6-q^15*z^7-3*q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-9*q^15*z^5+2*q^14*z^6+2*q^13*z^7-q^16*z^3-q^15*z^4-9*q^14*z^5-2*q^13*z^6-q^15*z^3-q^14*z^4-q^13*z^5+7*q^12*z^6-6*q^13*z^4-11*q^12*z^5+5*q^11*z^6+q^13*z^3-9*q^12*z^4-11*q^11*z^5-2*q^10*z^6+q^12*z^3-4*q^11*z^4+5*q^10*z^5-q^9*z^6+5*q^11*z^3-12*q^10*z^4+2*q^9*z^5+q^11*z^2+7*q^10*z^3-8*q^9*z^4-2*q^8*z^5+2*q^10*z^2+6*q^9*z^3+9*q^8*z^4+q^7*z^5+3*q^9*z^2+q^8*z^3+10*q^7*z^4+q^6*z^5-q^9*z+7*q^8*z^2+8*q^7*z^3+q^6*z^4-q^8*z+9*q^7*z^2+8*q^6*z^3-3*q^6*z^2+q^6*z-5*q^5*z^2-5*q^4*z^3-4*q^4*z^2-2*q^3*z^3-3*q^4*z-3*q^3*z^2+q^4+q^3*z+2*q^3+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q+z+1)
+R3(4,0,2,0)*(-q^24*z^9-q^24*z^8+2*q^23*z^8+2*q^23*z^7-q^21*z^9-q^22*z^7+q^21*z^8-q^20*z^9-q^22*z^6+2*q^20*z^8-q^20*z^7+q^19*z^8+3*q^19*z^7+2*q^18*z^8+3*q^19*z^6+2*q^18*z^7+3*q^17*z^8-4*q^18*z^6-6*q^17*z^7+q^16*z^8-4*q^18*z^5-5*q^17*z^6-2*q^16*z^7-2*q^17*z^5-6*q^16*z^6+q^15*z^7+2*q^16*z^5-14*q^15*z^6-2*q^14*z^7+q^16*z^4+9*q^15*z^5-q^14*z^6-2*q^13*z^7+q^16*z^3+q^15*z^4+8*q^14*z^5+3*q^13*z^6+q^15*z^3+q^14*z^4-7*q^12*z^6+7*q^13*z^4+11*q^12*z^5-5*q^11*z^6-q^13*z^3+6*q^12*z^4+10*q^11*z^5+2*q^10*z^6-q^12*z^3+2*q^11*z^4-6*q^10*z^5+q^9*z^6-4*q^11*z^3+14*q^10*z^4-2*q^9*z^5-q^11*z^2-6*q^10*z^3+9*q^9*z^4+2*q^8*z^5-q^10*z^2-2*q^9*z^3-9*q^8*z^4-q^7*z^5-2*q^9*z^2+q^8*z^3-10*q^7*z^4-q^6*z^5+q^9*z-8*q^8*z^2-9*q^7*z^3-q^6*z^4+q^8*z-10*q^7*z^2-9*q^6*z^3-q^7*z+2*q^6*z^2-2*q^6*z+5*q^5*z^2+5*q^4*z^3+4*q^4*z^2+2*q^3*z^3+3*q^4*z+3*q^3*z^2-q^4-q^3*z-2*q^3-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q-z-1)
+R3(4,1,-2,0)*(q^7*z^3-q^6*z^2-q^5*z^2+q^4*z)
+R3(4,1,-2,1)*(-q^23*z^9-q^23*z^8+2*q^22*z^8+2*q^22*z^7-q^20*z^9-q^21*z^7+q^20*z^8-q^19*z^9-q^21*z^6+2*q^19*z^8-q^19*z^7+q^18*z^8+3*q^18*z^7+2*q^17*z^8+3*q^18*z^6+2*q^17*z^7+3*q^16*z^8-4*q^17*z^6-6*q^16*z^7+q^15*z^8-4*q^17*z^5-5*q^16*z^6-2*q^15*z^7-2*q^16*z^5-7*q^15*z^6+q^14*z^7+q^15*z^5-14*q^14*z^6-2*q^13*z^7+q^15*z^4+10*q^14*z^5-q^13*z^6-2*q^12*z^7+q^15*z^3+2*q^14*z^4+9*q^13*z^5+2*q^12*z^6+q^14*z^3+q^13*z^4-q^12*z^5-8*q^11*z^6+6*q^12*z^4+11*q^11*z^5-5*q^10*z^6-q^12*z^3+7*q^11*z^4+12*q^10*z^5+2*q^9*z^6-q^11*z^3+7*q^10*z^4-5*q^9*z^5+q^8*z^6-q^10*z^3+14*q^9*z^4-2*q^8*z^5-q^10*z^2-7*q^9*z^3+7*q^8*z^4+3*q^7*z^5-2*q^9*z^2-7*q^8*z^3-7*q^7*z^4-4*q^8*z^2-3*q^7*z^3-9*q^6*z^4-q^5*z^5-9*q^7*z^2-11*q^6*z^3-2*q^5*z^4-8*q^6*z^2-7*q^5*z^3-2*q^5*z^2+q^3*z^4-q^5*z+q^4*z^2+3*q^3*z^3+q^4*z+5*q^3*z^2+2*q^2*z^3+5*q^3*z+3*q^2*z^2+q^3+q^2*z-q*z^2-q*z-z^2-q)
+R3(4,1,2,1)*(q^29*z^10+q^29*z^9-2*q^28*z^9-2*q^28*z^8+q^26*z^10+q^27*z^8-q^26*z^9+q^25*z^10+q^27*z^7-2*q^25*z^9+q^25*z^8-q^24*z^9-3*q^24*z^8-2*q^23*z^9-3*q^24*z^7-2*q^23*z^8-3*q^22*z^9+4*q^23*z^7+6*q^22*z^8-q^21*z^9+4*q^23*z^6+6*q^22*z^7+2*q^21*z^8+2*q^22*z^6+6*q^21*z^7-q^20*z^8-3*q^21*z^6+14*q^20*z^7+2*q^19*z^8-q^21*z^5-10*q^20*z^6+2*q^19*z^7+2*q^18*z^8-q^21*z^4-q^20*z^5-9*q^19*z^6-2*q^18*z^7-q^20*z^4-q^18*z^6+7*q^17*z^7-6*q^18*z^5-13*q^17*z^6+5*q^16*z^7+q^18*z^4-9*q^17*z^5-12*q^16*z^6-2*q^15*z^7+q^17*z^4-2*q^16*z^5+5*q^15*z^6-q^14*z^7+5*q^16*z^4-12*q^15*z^5+q^14*z^6+q^16*z^3+10*q^15*z^4-8*q^14*z^5-3*q^13*z^6+2*q^15*z^3+8*q^14*z^4+10*q^13*z^5+q^12*z^6+2*q^14*z^3+10*q^12*z^5+q^11*z^6-q^14*z^2+6*q^13*z^3+10*q^12*z^4+q^11*z^5-2*q^13*z^2+8*q^12*z^3+10*q^11*z^4-q^12*z^2-4*q^11*z^3-q^10*z^4+q^11*z^2-6*q^10*z^3-6*q^9*z^4-q^10*z^2-5*q^9*z^3-2*q^8*z^4-4*q^9*z^2-3*q^8*z^3+q^9*z+q^8*z^2+2*q^8*z+2*q^7*z^2+2*q^6*z^3+q^7*z+q^6*z^2+q^5*z^3+q^6*z+q^5*z^2+q^5*z)
+R3(4,2,-2,0)*(-q^24*z^9-q^24*z^8-q^23*z^9+q^23*z^8+2*q^23*z^7+2*q^22*z^8-q^21*z^9+q^22*z^7+q^21*z^8-2*q^20*z^9-q^22*z^6-q^21*z^7+3*q^20*z^8-q^19*z^9-q^21*z^6-q^20*z^7+3*q^19*z^8+2*q^19*z^7+3*q^18*z^8+3*q^19*z^6+5*q^18*z^7+5*q^17*z^8-q^18*z^6-4*q^17*z^7+4*q^16*z^8-4*q^18*z^5-10*q^17*z^6-8*q^16*z^7+q^15*z^8-6*q^17*z^5-13*q^16*z^6-q^15*z^7-22*q^15*z^6-q^14*z^7+q^16*z^4+12*q^15*z^5-16*q^14*z^6-4*q^13*z^7+q^16*z^3+3*q^15*z^4+20*q^14*z^5-q^13*z^6-2*q^12*z^7+2*q^15*z^3+3*q^14*z^4+9*q^13*z^5-8*q^12*z^6+q^14*z^3+7*q^13*z^4+13*q^12*z^5-14*q^11*z^6-q^13*z^3+16*q^12*z^4+23*q^11*z^5-3*q^10*z^6-2*q^12*z^3+15*q^11*z^4+6*q^10*z^5+3*q^9*z^6-3*q^11*z^3+24*q^10*z^4-5*q^9*z^5+q^8*z^6-q^11*z^2-8*q^10*z^3+22*q^9*z^4+2*q^8*z^5-4*q^10*z^2-15*q^9*z^3-4*q^8*z^4+q^7*z^5-8*q^9*z^2-12*q^8*z^3-19*q^7*z^4-2*q^6*z^5-15*q^8*z^2-22*q^7*z^3-10*q^6*z^4-q^5*z^5-18*q^7*z^2-19*q^6*z^3-6*q^6*z^2-5*q^5*z^3+2*q^4*z^4-q^6*z+5*q^5*z^2+6*q^4*z^3+q^3*z^4+2*q^5*z+10*q^4*z^2+6*q^3*z^3+7*q^4*z+6*q^3*z^2+2*q^2*z^3+4*q^3*z-q^2*z^2-q^3-q^2*z-3*q*z^2-2*q^2-q*z-z^2-q)
+R3(4,2,-2,1)*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+50*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+25*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+37*q^14*z^5+82*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-7*q^14*z^4+10*q^13*z^5+42*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-4*q^13*z^4-30*q^12*z^5-10*q^11*z^6-3*q^10*z^7-q^9*z^8-18*q^12*z^4-55*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-30*q^11*z^4-50*q^10*z^5-20*q^9*z^6-2*q^8*z^7+3*q^11*z^3-22*q^10*z^4-21*q^9*z^5-4*q^8*z^6-q^11*z^2+2*q^10*z^3+4*q^8*z^5+10*q^9*z^3+12*q^8*z^4+14*q^7*z^5+q^6*z^6+3*q^9*z^2+9*q^8*z^3+8*q^7*z^4+11*q^6*z^5+q^9*z-q^8*z^2+10*q^7*z^3+5*q^6*z^4+5*q^5*z^5+2*q^8*z+q^7*z^2+13*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^7*z+3*q^6*z^2+q^5*z^3-q^4*z^4+q^6*z+q^5*z^2-q^4*z^3-q^3*z^4-q^5*z-3*q^3*z^3-3*q^4*z-4*q^3*z^2-3*q^2*z^3-4*q^3*z-q^2*z^2-q*z^3-q^3+2*q*z^2+q*z+z^2+q)
+R3(2,1,-2,1)*(-q^2*z-q*z^2-q^2-q*z-q)
+R3(2,2,-2,0)*(-q^8*z^4+q^7*z^3-q^5*z^4-q^4*z^4+q^4*z^3+q^3*z^2+2*q^2*z^2+q^2*z+q*z^2)
+R3(2,2,0,0)*(-q^3*z^2+q^2*z)
+R3(0,2,-1,0)*(-q^24*z^9-q^24*z^8+2*q^23*z^8+2*q^23*z^7-q^21*z^9-q^22*z^7+q^21*z^8-q^20*z^9-q^22*z^6+2*q^20*z^8-q^20*z^7+q^19*z^8+3*q^19*z^7+2*q^18*z^8+3*q^19*z^6+2*q^18*z^7+3*q^17*z^8-4*q^18*z^6-6*q^17*z^7+q^16*z^8-4*q^18*z^5-5*q^17*z^6-2*q^16*z^7-2*q^17*z^5-7*q^16*z^6+q^15*z^7+q^16*z^5-14*q^15*z^6-2*q^14*z^7+q^16*z^4+11*q^15*z^5-q^14*z^6-2*q^13*z^7+q^16*z^3+2*q^15*z^4+10*q^14*z^5+2*q^13*z^6+q^15*z^3+q^13*z^5-8*q^12*z^6+5*q^13*z^4+12*q^12*z^5-5*q^11*z^6-q^13*z^3+5*q^12*z^4+13*q^11*z^5+2*q^10*z^6-q^12*z^3+5*q^11*z^4-2*q^10*z^5+q^9*z^6-q^11*z^3+13*q^10*z^4-q^11*z^2-10*q^10*z^3+6*q^9*z^4+2*q^8*z^5-2*q^10*z^2-10*q^9*z^3-7*q^8*z^4-q^7*z^5-2*q^9*z^2-9*q^8*z^3-10*q^7*z^4-q^6*z^5-8*q^8*z^2-12*q^7*z^3-2*q^6*z^4+q^8*z-6*q^7*z^2-5*q^6*z^3+2*q^5*z^4+2*q^7*z+2*q^6*z^2+3*q^5*z^3+2*q^4*z^4+2*q^6*z+9*q^5*z^2+4*q^4*z^3+4*q^5*z+7*q^4*z^2+3*q^3*z^3+3*q^4*z-2*q^3*z^2-q^3*z-3*q^2*z^2-2*q^3-4*q^2*z-q*z^2-2*q^2-2*q*z-q-z)
+R3(0,2,2,0)*(q^14*z^6-q^13*z^5+q^11*z^6+q^10*z^6-q^9*z^5-3*q^9*z^4-q^8*z^5-q^9*z^3-q^8*z^4+q^7*z^5+2*q^7*z^4+q^8*z^2+q^7*z^3+q^6*z^4-2*q^5*z^5+q^7*z^2-2*q^6*z^3+2*q^5*z^4-q^4*z^5+q^6*z^2-4*q^5*z^3+q^4*z^4+3*q^5*z^2-q^4*z^2+q^4*z-2*q^3*z^2-q^2*z^3+2*q^3*z+q^2*z^2+q^2*z-q*z^2+q^2+2*q*z+q+z)
+R3(1,1,-2,1)*(-q^7*z^3+q^6*z^2-q^4*z^3-q^3*z^3+q^3*z^2+q^2*z+2*q*z+q+z)
+R3(1,2,0,0)*(q^9*z^4-q^7*z^2+q^5*z^4+q^5*z^3+q^4*z^3-q^3*z^4-3*q^4*z^2-q^2*z^4-2*q^3*z^2+q^2*z^3-q^3*z-q^2*z^2+q*z^2+q^2+z^2+q)
-R1(2,2,0,3)/q^3/z*(2*q^35*z^13+2*q^35*z^12+3*q^34*z^13-q^34*z^12+q^33*z^13-4*q^34*z^11-5*q^33*z^12+2*q^32*z^13-4*q^33*z^11-4*q^32*z^12+5*q^31*z^13+2*q^33*z^10+q^32*z^11-8*q^31*z^12+4*q^30*z^13+3*q^32*z^10+2*q^31*z^11-10*q^30*z^12+q^29*z^13+q^31*z^10-2*q^30*z^11-9*q^29*z^12-4*q^30*z^10-10*q^29*z^11-14*q^28*z^12+4*q^28*z^11-15*q^27*z^12+7*q^29*z^9+18*q^28*z^10+23*q^27*z^11-7*q^26*z^12+15*q^28*z^9+32*q^27*z^10+13*q^26*z^11-q^25*z^12+8*q^27*z^9+56*q^26*z^10+6*q^25*z^11-2*q^27*z^8-20*q^26*z^9+56*q^25*z^10+14*q^24*z^11-2*q^27*z^7-9*q^26*z^8-51*q^25*z^9+9*q^24*z^10+12*q^23*z^11-5*q^26*z^7-11*q^25*z^8-49*q^24*z^9+3*q^23*z^10+3*q^22*z^11-2*q^25*z^7-22*q^24*z^8-48*q^23*z^9+31*q^22*z^10+q^24*z^7-28*q^23*z^8-80*q^22*z^9+18*q^21*z^10+6*q^23*z^7-22*q^22*z^8-56*q^21*z^9-7*q^20*z^10+q^23*z^6+6*q^22*z^7-30*q^21*z^8-4*q^20*z^9-7*q^19*z^10+4*q^22*z^6+27*q^21*z^7-48*q^20*z^8-7*q^19*z^9-q^18*z^10+16*q^21*z^6+45*q^20*z^7-3*q^19*z^8-18*q^18*z^9+15*q^20*z^6+50*q^19*z^7+61*q^18*z^8-4*q^17*z^9-2*q^20*z^5+25*q^19*z^6+72*q^18*z^7+51*q^17*z^8+5*q^16*z^9-5*q^19*z^5+35*q^18*z^6+80*q^17*z^7+6*q^16*z^8+2*q^15*z^9-2*q^19*z^4-7*q^18*z^5+15*q^17*z^6+47*q^16*z^7-7*q^15*z^8-q^14*z^9-2*q^18*z^4-23*q^16*z^6-9*q^15*z^7-3*q^14*z^8-q^13*z^9-17*q^16*z^5-47*q^15*z^6-32*q^14*z^7-2*q^13*z^8+q^16*z^4-33*q^15*z^5-35*q^14*z^6-18*q^13*z^7-2*q^12*z^8+2*q^15*z^4-29*q^14*z^5-17*q^13*z^6-2*q^12*z^7-2*q^15*z^3-8*q^13*z^5+4*q^12*z^6-q^14*z^3+8*q^13*z^4+8*q^12*z^5+22*q^11*z^6+q^10*z^7+3*q^13*z^3-2*q^12*z^4-4*q^11*z^5+16*q^10*z^6+q^13*z^2-q^12*z^3-3*q^11*z^4-5*q^10*z^5+3*q^9*z^6+2*q^12*z^2+3*q^11*z^3+5*q^10*z^4+5*q^9*z^5+2*q^11*z^2+6*q^10*z^3-13*q^9*z^4-q^8*z^5+3*q^10*z^2+9*q^9*z^3-6*q^8*z^4-2*q^7*z^5+4*q^9*z^2+10*q^8*z^3+6*q^7*z^4+2*q^6*z^5+3*q^8*z^2+7*q^7*z^3+5*q^6*z^4+q^5*z^5+6*q^7*z^2+12*q^6*z^3-q^7*z+6*q^6*z^2+6*q^5*z^3-q^4*z^4-q^4*z^3-q^3*z^4-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
-R1(2,2,1,0)/q^5/z^2*(q^22*z^8+q^22*z^7+q^21*z^8-q^21*z^6-q^20*z^7+q^19*z^8-q^20*z^6+2*q^18*z^8+q^17*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-6*q^16*z^6-2*q^15*z^7-3*q^16*z^5-2*q^15*z^6-q^14*z^7+q^16*z^4+2*q^15*z^5-2*q^14*z^6+3*q^15*z^4+9*q^14*z^5-q^13*z^6+q^15*z^3+4*q^14*z^4+12*q^13*z^5-2*q^12*z^6+2*q^14*z^3+q^13*z^4+3*q^12*z^5-6*q^11*z^6+q^13*z^3+q^12*z^4-4*q^10*z^6-q^12*z^3+2*q^11*z^4+3*q^10*z^5+q^9*z^6-3*q^11*z^3+4*q^10*z^4+q^8*z^6-3*q^10*z^3+11*q^9*z^4+q^8*z^5-q^10*z^2-3*q^9*z^3+9*q^8*z^4+q^7*z^5-2*q^9*z^2-4*q^8*z^3-2*q^7*z^4-q^6*z^5-3*q^8*z^2-8*q^7*z^3-7*q^6*z^4-q^5*z^5-6*q^7*z^2-9*q^6*z^3-2*q^5*z^4-6*q^6*z^2-5*q^5*z^3+q^4*z^4-q^5*z^2+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R1(2,2,1,1)*(q^27*z^10+q^27*z^9+q^26*z^10-q^26*z^9-2*q^26*z^8-2*q^25*z^9+q^24*z^10-q^25*z^8+2*q^23*z^10+q^25*z^7+2*q^24*z^8-2*q^23*z^9+q^22*z^10+q^24*z^7-3*q^22*z^9-2*q^23*z^7-4*q^22*z^8-2*q^21*z^9-4*q^22*z^7-6*q^21*z^8-3*q^20*z^9+q^22*z^6+2*q^21*z^7+q^20*z^8-3*q^19*z^9+5*q^21*z^6+11*q^20*z^7+5*q^19*z^8-q^18*z^9+6*q^20*z^6+12*q^19*z^7-2*q^18*z^8-4*q^19*z^6+19*q^18*z^7-4*q^17*z^8-q^19*z^5-12*q^18*z^6+21*q^17*z^7-q^19*z^4+2*q^18*z^5-13*q^17*z^6+10*q^16*z^7+q^15*z^8-2*q^18*z^4+3*q^17*z^5+11*q^15*z^7-q^17*z^4-6*q^16*z^5+5*q^15*z^6+17*q^14*z^7-26*q^15*z^5-7*q^14*z^6+9*q^13*z^7-q^16*z^3-q^15*z^4-34*q^14*z^5-6*q^13*z^6-3*q^12*z^7-2*q^15*z^3+4*q^14*z^4-42*q^13*z^5+9*q^12*z^6-3*q^11*z^7+2*q^13*z^4-38*q^12*z^5+15*q^11*z^6+4*q^13*z^3+3*q^12*z^4-14*q^11*z^5+6*q^10*z^6+10*q^12*z^3+3*q^11*z^4+15*q^10*z^5-q^8*z^7-q^12*z^2+20*q^11*z^3+6*q^10*z^4+19*q^9*z^5+2*q^8*z^6+28*q^10*z^3-4*q^9*z^4+3*q^8*z^5+3*q^10*z^2+16*q^9*z^3-9*q^8*z^4+6*q^9*z^2+8*q^8*z^3-2*q^7*z^4+3*q^6*z^5+9*q^8*z^2+13*q^7*z^3+q^6*z^4+2*q^5*z^5+12*q^7*z^2+9*q^6*z^3-2*q^5*z^4+2*q^7*z+6*q^6*z^2+2*q^5*z^3-3*q^4*z^4+2*q^6*z-q^5*z^2-q^3*z^4-q^5*z-6*q^4*z^2-3*q^3*z^3-3*q^4*z-4*q^3*z^2-2*q^2*z^3-2*q^3*z+q^2*z^2+q^3+q^2*z+3*q*z^2+2*q^2+q*z+z^2+q)/q^3/z
-R1(2,2,1,3)*(2*q^33*z^12+2*q^33*z^11+3*q^32*z^12-q^32*z^11+q^31*z^12-4*q^32*z^10-5*q^31*z^11+2*q^30*z^12-4*q^31*z^10-4*q^30*z^11+5*q^29*z^12+2*q^31*z^9+q^30*z^10-8*q^29*z^11+4*q^28*z^12+3*q^30*z^9+2*q^29*z^10-9*q^28*z^11+q^27*z^12+q^29*z^9-q^28*z^10-9*q^27*z^11-4*q^28*z^9-12*q^27*z^10-14*q^26*z^11-2*q^27*z^9+5*q^26*z^10-14*q^25*z^11+7*q^27*z^8+20*q^26*z^9+23*q^25*z^10-6*q^24*z^11+16*q^26*z^8+31*q^25*z^9+11*q^24*z^10-q^23*z^11+6*q^25*z^8+55*q^24*z^9+6*q^23*z^10-2*q^25*z^7-19*q^24*z^8+52*q^23*z^9+14*q^22*z^10-2*q^25*z^6-5*q^24*z^7-54*q^23*z^8+4*q^22*z^9+10*q^21*z^10-5*q^24*z^6-12*q^23*z^7-43*q^22*z^8+6*q^21*z^9+2*q^20*z^10-5*q^23*z^6-16*q^22*z^7-43*q^21*z^8+30*q^20*z^9+q^22*z^6-31*q^21*z^7-77*q^20*z^8+12*q^19*z^9+5*q^21*z^6-20*q^20*z^7-38*q^19*z^8-9*q^18*z^9+q^21*z^5+12*q^20*z^6-32*q^19*z^7+6*q^18*z^8-6*q^17*z^9+3*q^20*z^5+21*q^19*z^6-46*q^18*z^7-8*q^17*z^8-q^16*z^9+4*q^19*z^5+45*q^18*z^6+17*q^17*z^7-9*q^16*z^8+12*q^18*z^5+39*q^17*z^6+62*q^16*z^7+5*q^15*z^8+24*q^17*z^5+40*q^16*z^6+38*q^15*z^7+5*q^14*z^8-q^17*z^4+43*q^16*z^5+61*q^15*z^6+21*q^14*z^7+q^13*z^8+q^17*z^3-2*q^16*z^4+16*q^15*z^5+16*q^14*z^6+8*q^13*z^7-q^12*z^8+q^16*z^3-5*q^15*z^4-24*q^14*z^5-39*q^13*z^6-4*q^12*z^7-q^11*z^8+q^15*z^3-6*q^14*z^4-57*q^13*z^5-36*q^12*z^6-5*q^11*z^7-24*q^13*z^4-70*q^12*z^5-12*q^11*z^6-2*q^10*z^7-12*q^12*z^4-28*q^11*z^5-6*q^10*z^6+5*q^12*z^3+24*q^11*z^4+21*q^10*z^5-q^9*z^6-q^12*z^2+13*q^11*z^3+35*q^10*z^4+29*q^9*z^5+2*q^8*z^6-q^11*z^2+24*q^10*z^3+34*q^9*z^4+16*q^8*z^5+q^7*z^6+20*q^9*z^3+23*q^8*z^4+5*q^7*z^5-q^9*z^2+2*q^8*z^3-q^7*z^4-q^6*z^5-6*q^8*z^2-11*q^7*z^3-10*q^6*z^4-2*q^5*z^5-q^8*z-9*q^7*z^2-20*q^6*z^3-5*q^5*z^4-q^7*z-8*q^6*z^2-14*q^5*z^3-q^4*z^4-3*q^5*z^2+q^3*z^4+5*q^4*z^2+6*q^3*z^3+4*q^4*z+7*q^3*z^2+3*q^2*z^3+6*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z/q
+R1(2,2,2,2)*(2*q^35*z^13+2*q^35*z^12+3*q^34*z^13-q^34*z^12+q^33*z^13-4*q^34*z^11-5*q^33*z^12+2*q^32*z^13-4*q^33*z^11-4*q^32*z^12+5*q^31*z^13+2*q^33*z^10+q^32*z^11-9*q^31*z^12+4*q^30*z^13+3*q^32*z^10+q^31*z^11-10*q^30*z^12+q^29*z^13+q^31*z^10-9*q^29*z^12-2*q^30*z^10-10*q^29*z^11-15*q^28*z^12-q^29*z^10+5*q^28*z^11-16*q^27*z^12+6*q^29*z^9+18*q^28*z^10+26*q^27*z^11-7*q^26*z^12+15*q^28*z^9+32*q^27*z^10+14*q^26*z^11-q^25*z^12+8*q^27*z^9+57*q^26*z^10+8*q^25*z^11-2*q^27*z^8-17*q^26*z^9+58*q^25*z^10+18*q^24*z^11-2*q^27*z^7-6*q^26*z^8-54*q^25*z^9+2*q^24*z^10+14*q^23*z^11-5*q^26*z^7-15*q^25*z^8-54*q^24*z^9-q^23*z^10+3*q^22*z^11-5*q^25*z^7-24*q^24*z^8-51*q^23*z^9+31*q^22*z^10-27*q^23*z^8-95*q^22*z^9+14*q^21*z^10+7*q^23*z^7-15*q^22*z^8-59*q^21*z^9-12*q^20*z^10+2*q^23*z^6+9*q^22*z^7-17*q^21*z^8+5*q^20*z^9-8*q^19*z^10+5*q^22*z^6+23*q^21*z^7-42*q^20*z^8-12*q^19*z^9-q^18*z^10+6*q^21*z^6+48*q^20*z^7+13*q^19*z^8-24*q^18*z^9+9*q^20*z^6+61*q^19*z^7+83*q^18*z^8+q^20*z^5+27*q^19*z^6+61*q^18*z^7+51*q^17*z^8+8*q^16*z^9+q^19*z^5+41*q^18*z^6+78*q^17*z^7+10*q^16*z^8+2*q^15*z^9+q^19*z^4-2*q^18*z^5+21*q^17*z^6+48*q^16*z^7+5*q^15*z^8-q^14*z^9+2*q^18*z^4-5*q^17*z^5-34*q^16*z^6-30*q^15*z^7-q^13*z^9+q^17*z^4-14*q^16*z^5-70*q^15*z^6-57*q^14*z^7-5*q^13*z^8-q^16*z^4-33*q^15*z^5-71*q^14*z^6-23*q^13*z^7-3*q^12*z^8-3*q^15*z^4-42*q^14*z^5-41*q^13*z^6-7*q^12*z^7-q^15*z^3+q^14*z^4+6*q^13*z^5+10*q^12*z^6-4*q^11*z^7-2*q^14*z^3+13*q^13*z^4+38*q^12*z^5+35*q^11*z^6+q^10*z^7-2*q^13*z^3+16*q^12*z^4+30*q^11*z^5+21*q^10*z^6+q^9*z^7+q^12*z^3+20*q^11*z^4+23*q^10*z^5+4*q^9*z^6+2*q^11*z^3+4*q^10*z^4+5*q^9*z^5-4*q^10*z^3-16*q^9*z^4-9*q^8*z^5-q^7*z^6-6*q^9*z^3-17*q^8*z^4-6*q^7*z^5-q^9*z^2-4*q^8*z^3-7*q^7*z^4-q^6*z^5+q^8*z^2+2*q^6*z^4+q^5*z^5+3*q^7*z^2+6*q^6*z^3+2*q^5*z^4+4*q^6*z^2+6*q^5*z^3+2*q^5*z^2-q^3*z^4-q^5*z-4*q^4*z^2-3*q^3*z^3-2*q^4*z-4*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z^2
-R1(2,2,2,3)*(2*q^35*z^13+2*q^35*z^12+3*q^34*z^13-q^34*z^12+q^33*z^13-4*q^34*z^11-5*q^33*z^12+2*q^32*z^13-4*q^33*z^11-3*q^32*z^12+5*q^31*z^13+2*q^33*z^10+2*q^32*z^11-7*q^31*z^12+4*q^30*z^13+3*q^32*z^10+q^31*z^11-9*q^30*z^12+q^29*z^13-q^31*z^10-3*q^30*z^11-8*q^29*z^12-5*q^30*z^10-13*q^29*z^11-12*q^28*z^12+q^30*z^9-q^29*z^10+q^28*z^11-13*q^27*z^12+8*q^29*z^9+20*q^28*z^10+19*q^27*z^11-6*q^26*z^12+16*q^28*z^9+30*q^27*z^10+8*q^26*z^11-q^25*z^12+5*q^27*z^9+52*q^26*z^10-2*q^27*z^8-18*q^26*z^9+57*q^25*z^10+8*q^24*z^11-2*q^27*z^7-3*q^26*z^8-46*q^25*z^9+15*q^24*z^10+8*q^23*z^11-5*q^26*z^7-6*q^25*z^8-34*q^24*z^9+10*q^23*z^10+2*q^22*z^11-4*q^25*z^7-17*q^24*z^8-21*q^23*z^9+34*q^22*z^10-37*q^23*z^8-58*q^22*z^9+21*q^21*z^10-q^24*z^6+4*q^23*z^7-42*q^22*z^8-45*q^21*z^9-3*q^20*z^10-q^23*z^6+4*q^22*z^7-51*q^21*z^8+2*q^20*z^9-5*q^19*z^10+2*q^22*z^6+14*q^21*z^7-69*q^20*z^8+4*q^19*z^9-q^18*z^10+9*q^21*z^6+35*q^20*z^7-27*q^19*z^8-7*q^18*z^9+15*q^20*z^6+44*q^19*z^7+39*q^18*z^8-2*q^17*z^9+33*q^19*z^6+45*q^18*z^7+44*q^17*z^8+2*q^16*z^9+49*q^18*z^6+50*q^17*z^7+13*q^16*z^8+q^15*z^9-2*q^18*z^5+35*q^17*z^6+34*q^16*z^7-6*q^15*z^8-q^14*z^9-6*q^16*z^6+4*q^15*z^7-5*q^14*z^8-q^13*z^9-q^17*z^4-3*q^16*z^5-34*q^15*z^6-13*q^14*z^7-q^13*z^8-2*q^16*z^4-11*q^15*z^5-26*q^14*z^6-8*q^13*z^7-q^12*z^8-2*q^15*z^4-21*q^14*z^5-5*q^13*z^6-2*q^12*z^7-q^15*z^3+q^14*z^4-8*q^13*z^5+7*q^12*z^6-q^11*z^7-q^14*z^3+9*q^13*z^4+4*q^12*z^5+12*q^11*z^6+4*q^12*z^4-5*q^11*z^5+5*q^10*z^6+2*q^12*z^3+3*q^11*z^4-4*q^10*z^5+4*q^11*z^3+4*q^9*z^5+3*q^10*z^3-8*q^9*z^4+2*q^8*z^5+q^10*z^2+5*q^9*z^3-6*q^8*z^4+q^9*z^2+6*q^8*z^3+2*q^7*z^4+q^6*z^5+2*q^8*z^2+7*q^7*z^3+5*q^6*z^4+q^5*z^5+5*q^7*z^2+8*q^6*z^3+q^5*z^4+5*q^6*z^2+5*q^5*z^3-q^4*z^4+q^5*z^2-q^3*z^4-q^5*z-4*q^4*z^2-3*q^3*z^3-2*q^4*z-4*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z^2
+R1(2,3,-1,1)*(q^24*z^9+q^23*z^10+q^24*z^8+q^23*z^9-2*q^23*z^8-2*q^22*z^9-2*q^23*z^7-2*q^22*z^8+q^21*z^9+q^20*z^10+q^22*z^7+q^19*z^10+q^22*z^6+q^21*z^7-2*q^20*z^8-2*q^19*z^9+q^20*z^7-q^18*z^9-3*q^19*z^7-5*q^18*z^8-2*q^17*z^9-3*q^19*z^6-5*q^18*z^7-5*q^17*z^8-3*q^16*z^9+5*q^18*z^6+11*q^17*z^7+5*q^16*z^8-q^15*z^9+4*q^18*z^5+10*q^17*z^6+8*q^16*z^7+2*q^15*z^8+q^17*z^5+9*q^16*z^6+7*q^15*z^7-q^14*z^8-2*q^16*z^5+13*q^15*z^6+17*q^14*z^7+2*q^13*z^8-q^16*z^4-12*q^15*z^5-8*q^14*z^6+5*q^13*z^7+2*q^12*z^8-q^16*z^3-3*q^15*z^4-11*q^14*z^5-10*q^13*z^6-q^15*z^3-2*q^14*z^4-3*q^13*z^5+7*q^12*z^6+9*q^11*z^7-10*q^13*z^4-23*q^12*z^5-7*q^11*z^6+5*q^10*z^7+q^13*z^3-8*q^12*z^4-19*q^11*z^5-13*q^10*z^6-2*q^9*z^7+2*q^12*z^3-5*q^11*z^4-5*q^10*z^5+2*q^9*z^6-q^8*z^7+2*q^11*z^3-13*q^10*z^4-16*q^9*z^5+2*q^11*z^2+10*q^10*z^3+4*q^9*z^4-8*q^8*z^5-2*q^7*z^6+4*q^10*z^2+10*q^9*z^3+20*q^8*z^4+11*q^7*z^5+q^6*z^6+6*q^9*z^2+16*q^8*z^3+21*q^7*z^4+10*q^6*z^5+q^5*z^6+10*q^8*z^2+24*q^7*z^3+14*q^6*z^4+q^5*z^5+7*q^7*z^2+13*q^6*z^3+4*q^5*z^4-q^4*z^5+q^7*z-2*q^5*z^3-3*q^4*z^4-q^3*z^5-6*q^5*z^2-9*q^4*z^3-4*q^3*z^4-3*q^5*z-8*q^4*z^2-7*q^3*z^3-2*q^2*z^4-4*q^4*z-5*q^3*z^2-q^2*z^3+2*q^2*z^2+2*q*z^3+q^3+2*q^2*z+2*q*z^2+z^3+q^2+q*z)/q^3/z
-R1(2,3,-1,2)*(q^24*z^9+q^23*z^10+q^24*z^8+q^23*z^9-2*q^23*z^8-2*q^22*z^9-2*q^23*z^7-2*q^22*z^8+q^21*z^9+q^20*z^10+q^22*z^7+q^19*z^10+q^22*z^6+q^21*z^7-2*q^20*z^8-2*q^19*z^9+q^20*z^7-q^18*z^9-3*q^19*z^7-5*q^18*z^8-2*q^17*z^9-3*q^19*z^6-5*q^18*z^7-5*q^17*z^8-3*q^16*z^9+5*q^18*z^6+11*q^17*z^7+5*q^16*z^8-q^15*z^9+4*q^18*z^5+10*q^17*z^6+8*q^16*z^7+2*q^15*z^8+q^17*z^5+9*q^16*z^6+7*q^15*z^7-q^14*z^8-2*q^16*z^5+13*q^15*z^6+17*q^14*z^7+2*q^13*z^8-q^16*z^4-12*q^15*z^5-8*q^14*z^6+5*q^13*z^7+2*q^12*z^8-q^16*z^3-3*q^15*z^4-11*q^14*z^5-9*q^13*z^6-q^15*z^3-2*q^14*z^4-4*q^13*z^5+6*q^12*z^6+9*q^11*z^7-10*q^13*z^4-22*q^12*z^5-6*q^11*z^6+5*q^10*z^7+q^13*z^3-7*q^12*z^4-18*q^11*z^5-12*q^10*z^6-2*q^9*z^7+2*q^12*z^3-7*q^11*z^4-7*q^10*z^5+2*q^9*z^6-q^8*z^7+2*q^11*z^3-13*q^10*z^4-15*q^9*z^5+2*q^11*z^2+10*q^10*z^3+5*q^9*z^4-5*q^8*z^5-q^7*z^6+4*q^10*z^2+10*q^9*z^3+16*q^8*z^4+11*q^7*z^5+q^6*z^6+6*q^9*z^2+18*q^8*z^3+21*q^7*z^4+11*q^6*z^5+q^5*z^6+10*q^8*z^2+25*q^7*z^3+14*q^6*z^4+q^5*z^5+8*q^7*z^2+13*q^6*z^3+4*q^5*z^4-q^4*z^5+q^7*z-2*q^6*z^2-6*q^5*z^3-4*q^4*z^4-q^3*z^5-q^6*z-8*q^5*z^2-10*q^4*z^3-4*q^3*z^4-4*q^5*z-9*q^4*z^2-7*q^3*z^3-2*q^2*z^4-4*q^4*z-5*q^3*z^2-q^2*z^3+2*q^2*z^2+2*q*z^3+q^3+2*q^2*z+2*q*z^2+z^3+q^2+q*z)/q^3/z
-R1(2,3,-1,3)*q^3*z*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-4*q^18*z^6-2*q^17*z^7-3*q^16*z^8+3*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+3*q^16*z^5+6*q^15*z^6-q^14*z^7+q^16*z^4-q^15*z^5+12*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-2*q^12*z^6-q^14*z^3+4*q^13*z^4+q^12*z^5+8*q^11*z^6+q^12*z^4-11*q^11*z^5+5*q^10*z^6+3*q^12*z^3-6*q^11*z^4-12*q^10*z^5-2*q^9*z^6-q^11*z^3-8*q^10*z^4+5*q^9*z^5-q^8*z^6-2*q^11*z^2-2*q^10*z^3-12*q^9*z^4+3*q^8*z^5-2*q^10*z^2+6*q^9*z^3-6*q^8*z^4-q^7*z^5-q^10*z+5*q^8*z^3+7*q^7*z^4+q^6*z^5-q^9*z+3*q^8*z^2+6*q^7*z^3+11*q^6*z^4+q^5*z^5+5*q^7*z^2+7*q^6*z^3+3*q^5*z^4-q^7*z+3*q^6*z^2-q^4*z^4-q^6*z-q^5*z^2-4*q^4*z^3-q^3*z^4+2*q^5*z-10*q^4*z^2-4*q^3*z^3+2*q^5+2*q^4*z-7*q^3*z^2-2*q^2*z^3+2*q^4+q^3*z+2*q^2*z^2+3*q^2*z+4*q*z^2+3*q^2+3*q*z+z^2+3*q)
+R1(2,3,1,3)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+24*q^24*z^10-7*q^23*z^11+15*q^25*z^8+33*q^24*z^9+13*q^23*z^10-q^22*z^11+8*q^24*z^8+54*q^23*z^9+6*q^22*z^10-2*q^24*z^7-21*q^23*z^8+56*q^22*z^9+15*q^21*z^10-2*q^24*z^6-7*q^23*z^7-50*q^22*z^8+8*q^21*z^9+13*q^20*z^10-5*q^23*z^6-10*q^22*z^7-49*q^21*z^8+q^20*z^9+3*q^19*z^10-4*q^22*z^6-22*q^21*z^7-46*q^20*z^8+30*q^19*z^9-28*q^20*z^7-82*q^19*z^8+16*q^18*z^9+6*q^20*z^6-23*q^19*z^7-58*q^18*z^8-10*q^17*z^9+q^20*z^5+8*q^19*z^6-24*q^18*z^7+2*q^17*z^8-8*q^16*z^9+4*q^19*z^5+25*q^18*z^6-40*q^17*z^7-5*q^16*z^8-q^15*z^9+8*q^18*z^5+42*q^17*z^6+4*q^16*z^7-19*q^15*z^8+10*q^17*z^5+50*q^16*z^6+74*q^15*z^7-2*q^14*z^8+26*q^16*z^5+57*q^15*z^6+57*q^14*z^7+7*q^13*z^8-q^16*z^4+39*q^15*z^5+62*q^14*z^6+11*q^13*z^7+2*q^12*z^8-3*q^15*z^4+22*q^14*z^5+40*q^13*z^6+q^12*z^7-q^11*z^8+q^15*z^3-5*q^14*z^4-31*q^13*z^5-23*q^12*z^6-q^11*z^7-q^10*z^8+q^14*z^3-14*q^13*z^4-71*q^12*z^5-51*q^11*z^6-5*q^10*z^7+q^13*z^3-23*q^12*z^4-57*q^11*z^5-21*q^10*z^6-3*q^9*z^7+q^12*z^3-19*q^11*z^4-27*q^10*z^5-q^9*z^6+6*q^11*z^3+16*q^10*z^4+4*q^9*z^5+15*q^10*z^3+42*q^9*z^4+25*q^8*z^5+2*q^7*z^6-q^10*z^2+15*q^9*z^3+27*q^8*z^4+18*q^7*z^5+q^6*z^6-2*q^9*z^2+10*q^8*z^3+11*q^7*z^4+3*q^6*z^5-5*q^8*z^2+q^7*z^3-4*q^6*z^4-q^5*z^5-10*q^7*z^2-14*q^6*z^3-6*q^5*z^4-q^4*z^5-9*q^6*z^2-11*q^5*z^3-3*q^4*z^4-q^5*z^2-3*q^4*z^3-q^3*z^4+q^5*z+q^4*z^2+2*q^3*z^3+2*q^4*z+4*q^3*z^2+3*q^2*z^3+4*q^3*z+2*q^2*z^2+q*z^3+q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z/q
-R1(2,3,3,3)*q^7*z*(q^17*z^6+q^17*z^5-q^16*z^5-q^16*z^4+q^14*z^6+q^13*z^6+q^13*z^5-5*q^12*z^4-q^11*z^5-3*q^12*z^3-2*q^11*z^4+2*q^10*z^4+q^9*z^5+q^11*z^2+2*q^10*z^3-2*q^9*z^4+2*q^10*z^2+5*q^9*z^3-2*q^8*z^4+q^10*z+2*q^9*z^2+q^8*z^3+q^9*z-q^8*z^2-2*q^7*z^3-q^6*z^4+3*q^7*z^2-2*q^5*z^4-q^7*z+2*q^6*z^2+2*q^5*z^3-q^4*z^4-q^6*z+q^4*z^3+2*q^4*z^2-q^5-q^4*z+5*q^3*z^2-q^4-q^3*z+q^2*z^2-2*q^2*z-2*q*z^2-q^2-2*q*z-z^2-2*q-z-1)
-R1(3,1,-1,0)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-10*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-2*q^12*z^6-q^14*z^3-q^13*z^4+8*q^11*z^6-6*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-6*q^11*z^4-11*q^10*z^5-2*q^9*z^6+q^11*z^3-6*q^10*z^4+4*q^9*z^5-q^8*z^6+q^10*z^3-15*q^9*z^4+q^8*z^5+q^10*z^2+6*q^9*z^3-7*q^8*z^4-2*q^7*z^5+2*q^9*z^2+7*q^8*z^3+8*q^7*z^4+q^6*z^5+4*q^8*z^2+6*q^7*z^3+9*q^6*z^4+q^5*z^5+9*q^7*z^2+12*q^6*z^3+q^5*z^4+8*q^6*z^2+7*q^5*z^3-q^4*z^4-q^5*z^2-q^4*z^3-q^3*z^4-4*q^4*z^2-4*q^3*z^3-2*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^3/z
+R1(3,1,-1,1)/q^3/z*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-10*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-9*q^13*z^5-2*q^12*z^6-q^14*z^3-q^13*z^4-q^12*z^5+8*q^11*z^6-6*q^12*z^4-11*q^11*z^5+5*q^10*z^6+q^12*z^3-5*q^11*z^4-11*q^10*z^5-2*q^9*z^6+q^11*z^3-6*q^10*z^4+3*q^9*z^5-q^8*z^6+q^10*z^3-15*q^9*z^4+q^10*z^2+6*q^9*z^3-6*q^8*z^4-2*q^7*z^5+2*q^9*z^2+7*q^8*z^3+8*q^7*z^4+q^6*z^5+4*q^8*z^2+9*q^7*z^3+9*q^6*z^4+q^5*z^5+9*q^7*z^2+13*q^6*z^3+q^5*z^4+7*q^6*z^2+6*q^5*z^3-q^4*z^4-q^5*z^2-2*q^4*z^3-q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-3*q^4*z-5*q^3*z^2-2*q^2*z^3-4*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
+R1(3,1,0,1)*(q^22*z^8+q^22*z^7-q^21*z^7-q^21*z^6+q^19*z^8+q^18*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-2*q^16*z^6-q^15*z^7+q^16*z^4+2*q^15*z^5-3*q^14*z^6+2*q^15*z^4+7*q^14*z^5+q^15*z^3+2*q^14*z^4+6*q^13*z^5-q^12*z^6+q^14*z^3-q^13*z^4-q^12*z^5-5*q^11*z^6+2*q^12*z^4+q^11*z^5-2*q^10*z^6-q^12*z^3+3*q^10*z^5+2*q^9*z^6-2*q^11*z^3+3*q^10*z^4-q^9*z^5+q^8*z^6-q^10*z^3+9*q^9*z^4+q^8*z^5-q^10*z^2-2*q^9*z^3+5*q^8*z^4+q^7*z^5-q^9*z^2-2*q^8*z^3-3*q^7*z^4-q^6*z^5-2*q^8*z^2-6*q^7*z^3-5*q^6*z^4-q^5*z^5-5*q^7*z^2-7*q^6*z^3-q^5*z^4-4*q^6*z^2-4*q^5*z^3+q^4*z^4+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/q^5/z^2
-R1(3,1,1,0)/q^5/z^2*(q^22*z^8+q^22*z^7+q^21*z^8-q^21*z^6-q^20*z^7+q^19*z^8-q^20*z^6+2*q^18*z^8+q^17*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-6*q^16*z^6-2*q^15*z^7-3*q^16*z^5-2*q^15*z^6-q^14*z^7+q^16*z^4+2*q^15*z^5-2*q^14*z^6+3*q^15*z^4+9*q^14*z^5-q^13*z^6+q^15*z^3+4*q^14*z^4+12*q^13*z^5-2*q^12*z^6+2*q^14*z^3+q^13*z^4+3*q^12*z^5-6*q^11*z^6+q^13*z^3+q^12*z^4-4*q^10*z^6-q^12*z^3+2*q^11*z^4+3*q^10*z^5+q^9*z^6-3*q^11*z^3+4*q^10*z^4+q^8*z^6-3*q^10*z^3+11*q^9*z^4+q^8*z^5-q^10*z^2-3*q^9*z^3+9*q^8*z^4+q^7*z^5-2*q^9*z^2-4*q^8*z^3-2*q^7*z^4-q^6*z^5-3*q^8*z^2-8*q^7*z^3-7*q^6*z^4-q^5*z^5-6*q^7*z^2-9*q^6*z^3-2*q^5*z^4-6*q^6*z^2-5*q^5*z^3+q^4*z^4-q^5*z^2+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
-R1(3,1,3,1)*q^6*z*(q^16*z^6+q^16*z^5-q^15*z^5-q^15*z^4+q^13*z^6+q^12*z^6-4*q^11*z^4-q^10*z^5-3*q^11*z^3-2*q^10*z^4-q^9*z^5+2*q^9*z^4+q^10*z^2+2*q^9*z^3-q^8*z^4+2*q^9*z^2+5*q^8*z^3-q^7*z^4+q^9*z+2*q^8*z^2+4*q^7*z^3+q^8*z-q^7*z^2-q^6*z^3-q^5*z^4+2*q^6*z^2-q^5*z^3-q^4*z^4-q^6*z+q^5*z^2+q^4*z^3-2*q^5*z-q^4*z^2-q^4*z+2*q^3*z^2-q^4-q^3*z+2*q^2*z^2-q^3-q^2*z-q*z^2-q*z-z^2-q-z-1)
-R1(3,1,4,1)*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)*q^13*z^2
-R1(3,2,-1,1)*q*z*(q^10*z^4+q^9*z^4-q^9*z^3-q^8*z^4+2*q^7*z^4+2*q^6*z^4-q^7*z^2-2*q^6*z^3+q^6*z^2+q^5*z^3-q^5*z^2+2*q^4*z^3+q^3*z^4+q^5*z-4*q^4*z^2-q^3*z^3+3*q^4*z+q^2*z^3+2*q^3*z+2*q^2*z-q^2-q*z-z^2-q-1)
+R1(3,2,0,0)/q^2/z*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+4*q^16*z^6+2*q^15*z^7+2*q^16*z^5+6*q^15*z^6-q^14*z^7+13*q^14*z^6+2*q^13*z^7-q^15*z^4-9*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-8*q^13*z^5-3*q^12*z^6-q^14*z^3-q^13*z^4-q^12*z^5+5*q^11*z^6-6*q^12*z^4-9*q^11*z^5+6*q^10*z^6+q^12*z^3-2*q^11*z^4-9*q^10*z^5+q^11*z^3-4*q^10*z^4+q^9*z^5-q^8*z^6-12*q^9*z^4+2*q^8*z^5+q^10*z^2+5*q^9*z^3-8*q^8*z^4+2*q^7*z^5+q^6*z^6+q^9*z^2+6*q^8*z^3+q^7*z^4+q^6*z^5+2*q^8*z^2+10*q^7*z^3+6*q^6*z^4+2*q^5*z^5+7*q^7*z^2+10*q^6*z^3+q^5*z^4+7*q^6*z^2+7*q^5*z^3-q^4*z^4-2*q^4*z^3-2*q^3*z^4-q^5*z-5*q^4*z^2-4*q^3*z^3-2*q^4*z-5*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)
-R1(3,2,0,1)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7-q^21*z^8+q^20*z^9-q^20*z^8+q^19*z^9+q^21*z^6+q^20*z^7-2*q^19*z^8+q^20*z^6+q^19*z^7-2*q^18*z^8-2*q^18*z^7-3*q^17*z^8-3*q^18*z^6-q^17*z^7-3*q^16*z^8+3*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+7*q^16*z^6+4*q^15*z^7+5*q^16*z^5+8*q^15*z^6+2*q^14*z^7+9*q^14*z^6+3*q^13*z^7-2*q^15*z^4-11*q^14*z^5-q^13*z^6+2*q^12*z^7-q^15*z^3-4*q^14*z^4-15*q^13*z^5-3*q^12*z^6-2*q^14*z^3-3*q^13*z^4-8*q^12*z^5+5*q^11*z^6-q^13*z^3-4*q^12*z^4-9*q^11*z^5+3*q^10*z^6+q^12*z^3-2*q^11*z^4-6*q^10*z^5-2*q^9*z^6+3*q^11*z^3-q^10*z^4+4*q^9*z^5-q^8*z^6+4*q^10*z^3-7*q^9*z^4+q^8*z^5+q^10*z^2+6*q^9*z^3-3*q^8*z^4-q^7*z^5+2*q^9*z^2+5*q^8*z^3+4*q^7*z^4+q^6*z^5+3*q^8*z^2+6*q^7*z^3+6*q^6*z^4+q^5*z^5+6*q^7*z^2+8*q^6*z^3+q^5*z^4+5*q^6*z^2+4*q^5*z^3-q^4*z^4-q^3*z^4-q^5*z-4*q^4*z^2-3*q^3*z^3-2*q^4*z-4*q^3*z^2-2*q^2*z^3-3*q^3*z-q^2*z^2+2*q*z^2+q^2+q*z+z^2+q)/q^2/z
+R1(3,2,1,1)/q/z*(q^18*z^7+q^18*z^6-q^17*z^6-q^17*z^5+q^15*z^7+q^14*z^7-2*q^14*z^6-2*q^13*z^5-3*q^13*z^4-q^12*z^5-3*q^11*z^6+q^11*z^5-2*q^10*z^6+q^12*z^3+q^11*z^4+q^9*z^6+2*q^11*z^3+5*q^10*z^4-q^9*z^5+q^8*z^6+q^11*z^2+2*q^10*z^3+8*q^9*z^4+q^10*z^2-q^9*z^3+3*q^8*z^4-2*q^7*z^5+3*q^8*z^3+q^7*z^4-3*q^6*z^5-q^8*z^2-2*q^7*z^3-q^6*z^4-q^5*z^5-4*q^7*z^2-4*q^6*z^3-q^5*z^4-4*q^6*z^2+3*q^5*z^3+q^4*z^4-q^6*z-2*q^5*z^2+3*q^4*z^3+q^3*z^4+q^4*z^2+q^4*z+q^3*z^2-q^2*z^2-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R1(3,3,-2,1)*q^5*z*(q*z-1)
-R1(4,2,-1,1)/q/z*(q^22*z^8+q^22*z^7-q^21*z^7-q^21*z^6+q^19*z^8+q^18*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-2*q^16*z^6-q^15*z^7+q^16*z^4+2*q^15*z^5-3*q^14*z^6+2*q^15*z^4+7*q^14*z^5+q^15*z^3+2*q^14*z^4+6*q^13*z^5-q^12*z^6+q^14*z^3-q^13*z^4-q^12*z^5-5*q^11*z^6+2*q^12*z^4+q^11*z^5-2*q^10*z^6-q^12*z^3+3*q^10*z^5+2*q^9*z^6-2*q^11*z^3+3*q^10*z^4-q^9*z^5+q^8*z^6-q^10*z^3+9*q^9*z^4+q^8*z^5-q^10*z^2-2*q^9*z^3+5*q^8*z^4+q^7*z^5-q^9*z^2-2*q^8*z^3-3*q^7*z^4-q^6*z^5-2*q^8*z^2-6*q^7*z^3-5*q^6*z^4-q^5*z^5-5*q^7*z^2-7*q^6*z^3-q^5*z^4-4*q^6*z^2-4*q^5*z^3+q^4*z^4+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R1(4,2,0,0)/q/z*(q^22*z^8+q^22*z^7+q^21*z^8-q^21*z^6-q^20*z^7+q^19*z^8-q^20*z^6+2*q^18*z^8+q^17*z^8-4*q^17*z^6-q^16*z^7-3*q^17*z^5-6*q^16*z^6-2*q^15*z^7-3*q^16*z^5-2*q^15*z^6-q^14*z^7+q^16*z^4+2*q^15*z^5-2*q^14*z^6+3*q^15*z^4+9*q^14*z^5-q^13*z^6+q^15*z^3+4*q^14*z^4+12*q^13*z^5-2*q^12*z^6+2*q^14*z^3+q^13*z^4+3*q^12*z^5-6*q^11*z^6+q^13*z^3+q^12*z^4-4*q^10*z^6-q^12*z^3+2*q^11*z^4+3*q^10*z^5+q^9*z^6-3*q^11*z^3+4*q^10*z^4+q^8*z^6-3*q^10*z^3+11*q^9*z^4+q^8*z^5-q^10*z^2-3*q^9*z^3+9*q^8*z^4+q^7*z^5-2*q^9*z^2-4*q^8*z^3-2*q^7*z^4-q^6*z^5-3*q^8*z^2-8*q^7*z^3-7*q^6*z^4-q^5*z^5-6*q^7*z^2-9*q^6*z^3-2*q^5*z^4-6*q^6*z^2-5*q^5*z^3+q^4*z^4-q^5*z^2+q^3*z^4+q^5*z+4*q^4*z^2+3*q^3*z^3+2*q^4*z+4*q^3*z^2+2*q^2*z^3+3*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R1(4,2,1,0)*q^4*z*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+2*q^17*z^5+6*q^16*z^6-q^15*z^7-2*q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-9*q^15*z^5+q^14*z^6+2*q^13*z^7-q^16*z^3-q^15*z^4-8*q^14*z^5-3*q^13*z^6-q^15*z^3-q^14*z^4+7*q^12*z^6-7*q^13*z^4-11*q^12*z^5+5*q^11*z^6+q^13*z^3-6*q^12*z^4-10*q^11*z^5-2*q^10*z^6+q^12*z^3-2*q^11*z^4+6*q^10*z^5-q^9*z^6+4*q^11*z^3-14*q^10*z^4+2*q^9*z^5+q^11*z^2+6*q^10*z^3-9*q^9*z^4-2*q^8*z^5+q^10*z^2+2*q^9*z^3+9*q^8*z^4+q^7*z^5+2*q^9*z^2-q^8*z^3+10*q^7*z^4+q^6*z^5-q^9*z+8*q^8*z^2+9*q^7*z^3+q^6*z^4-q^8*z+10*q^7*z^2+9*q^6*z^3+q^7*z-2*q^6*z^2+2*q^6*z-5*q^5*z^2-5*q^4*z^3-4*q^4*z^2-2*q^3*z^3-3*q^4*z-3*q^3*z^2+q^4+q^3*z+2*q^3+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q+z+1)
+R1(4,2,2,1)*q^10*z^2*(q^16*z^6+q^16*z^5-q^15*z^5-q^15*z^4+q^13*z^6+q^12*z^6-4*q^11*z^4-q^10*z^5-3*q^11*z^3-2*q^10*z^4-q^9*z^5+2*q^9*z^4+q^10*z^2+2*q^9*z^3-q^8*z^4+2*q^9*z^2+5*q^8*z^3-q^7*z^4+q^9*z+2*q^8*z^2+4*q^7*z^3+q^8*z-q^7*z^2-q^6*z^3-q^5*z^4+2*q^6*z^2-q^5*z^3-q^4*z^4-q^6*z+q^5*z^2+q^4*z^3-2*q^5*z-q^4*z^2-q^4*z+2*q^3*z^2-q^4-q^3*z+2*q^2*z^2-q^3-q^2*z-q*z^2-q*z-z^2-q-z-1)
+R1(4,2,3,1)*q^17*z^3*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
-R1(4,3,-2,0)*q^5*z*(q^9*z^4-q^8*z^3-q^7*z^4+q^6*z^4+q^6*z^3+q^5*z^4-q^5*z^3-q^4*z^4-q^3*z^4-q^4*z^2+q^3*z^3-2*q^3*z^2-q^3*z+q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R1(4,3,-2,1)*q^5*z^2*(q^10*z^4+q^9*z^4-q^9*z^3-q^8*z^4+2*q^7*z^4+2*q^6*z^4-q^7*z^2-2*q^6*z^3+q^6*z^2+q^5*z^3-q^5*z^2+2*q^4*z^3+q^3*z^4+q^5*z-4*q^4*z^2-q^3*z^3+3*q^4*z+q^2*z^3+2*q^3*z+2*q^2*z-q^2-q*z-z^2-q-1)
+R1(4,3,0,0)*q^5*z*(q^18*z^7+q^18*z^6-q^17*z^6-q^17*z^5+q^15*z^7-q^15*z^6+q^14*z^7-q^14*z^6+q^14*z^5-2*q^13*z^5-2*q^12*z^6-3*q^13*z^4-q^12*z^5-3*q^11*z^6-q^12*z^4+5*q^11*z^5-q^10*z^6+q^12*z^3+q^11*z^4+2*q^10*z^5+2*q^11*z^3+6*q^10*z^4+q^9*z^5+q^11*z^2+2*q^10*z^3+7*q^9*z^4+3*q^8*z^5+q^10*z^2-2*q^9*z^3-2*q^8*z^4+2*q^7*z^5-3*q^8*z^3-5*q^7*z^4-2*q^8*z^2-5*q^7*z^3-q^6*z^4-3*q^7*z^2-9*q^6*z^3-q^5*z^4-3*q^5*z^3-q^4*z^4+3*q^5*z^2+4*q^4*z^3+q^5*z+3*q^4*z^2+2*q^3*z^3+3*q^4*z+5*q^3*z^2+2*q^3*z+2*q^2*z^2-q^2*z-q*z^2-q*z-z^2-q-z-1)
-R1(4,3,1,1)*q^5*z*(2*q^31*z^11+2*q^31*z^10+3*q^30*z^11-q^30*z^10+q^29*z^11-4*q^30*z^9-5*q^29*z^10+2*q^28*z^11-4*q^29*z^9-3*q^28*z^10+5*q^27*z^11+2*q^29*z^8+2*q^28*z^9-7*q^27*z^10+4*q^26*z^11+3*q^28*z^8+q^27*z^9-9*q^26*z^10+q^25*z^11-q^27*z^8-3*q^26*z^9-8*q^25*z^10-5*q^26*z^8-13*q^25*z^9-12*q^24*z^10+q^26*z^7-q^25*z^8+q^24*z^9-13*q^23*z^10+8*q^25*z^7+20*q^24*z^8+19*q^23*z^9-6*q^22*z^10+16*q^24*z^7+30*q^23*z^8+8*q^22*z^9-q^21*z^10+5*q^23*z^7+52*q^22*z^8-2*q^23*z^6-18*q^22*z^7+57*q^21*z^8+8*q^20*z^9-2*q^23*z^5-3*q^22*z^6-46*q^21*z^7+15*q^20*z^8+8*q^19*z^9-5*q^22*z^5-6*q^21*z^6-33*q^20*z^7+10*q^19*z^8+2*q^18*z^9-4*q^21*z^5-16*q^20*z^6-21*q^19*z^7+34*q^18*z^8-39*q^19*z^6-58*q^18*z^7+21*q^17*z^8-q^20*z^4+3*q^19*z^5-41*q^18*z^6-44*q^17*z^7-3*q^16*z^8-q^19*z^4+6*q^18*z^5-50*q^17*z^6+3*q^16*z^7-5*q^15*z^8+2*q^18*z^4+13*q^17*z^5-71*q^16*z^6+4*q^15*z^7-q^14*z^8+8*q^17*z^4+33*q^16*z^5-27*q^15*z^6-7*q^14*z^7+15*q^16*z^4+42*q^15*z^5+40*q^14*z^6-2*q^13*z^7+31*q^15*z^4+44*q^14*z^5+43*q^13*z^6+2*q^12*z^7+52*q^14*z^4+51*q^13*z^5+12*q^12*z^6+q^11*z^7-q^14*z^3+34*q^13*z^4+32*q^12*z^5-6*q^11*z^6-q^10*z^7-2*q^13*z^3-7*q^12*z^4+3*q^11*z^5-5*q^10*z^6-q^9*z^7-2*q^12*z^3-29*q^11*z^4-11*q^10*z^5-q^9*z^6-q^12*z^2-7*q^11*z^3-29*q^10*z^4-8*q^9*z^5-q^8*z^6-q^11*z^2-11*q^10*z^3-8*q^9*z^4-3*q^8*z^5+2*q^10*z^2-4*q^9*z^3+8*q^8*z^4-q^7*z^5+5*q^9*z^2-4*q^8*z^3+7*q^7*z^4-q^9*z+4*q^8*z^2-5*q^7*z^3+q^6*z^4-q^8*z+4*q^7*z^2+4*q^6*z^3+2*q^5*z^4+2*q^7*z+q^6*z^2+4*q^5*z^3+2*q^4*z^4+4*q^6*z+2*q^5*z^2+q^4*z^3+4*q^5*z+4*q^4*z^2+q^3*z^3+3*q^4*z-2*q^3*z^2+q^4-4*q^2*z^2-q^2+q*z+z^2+q+z+1)
+R1(4,3,2,0)*q^6*z*(2*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^29*z^10+q^28*z^11-4*q^29*z^9-5*q^28*z^10+2*q^27*z^11-4*q^28*z^9-4*q^27*z^10+5*q^26*z^11+2*q^28*z^8+q^27*z^9-8*q^26*z^10+4*q^25*z^11+3*q^27*z^8+2*q^26*z^9-9*q^25*z^10+q^24*z^11+q^26*z^8-q^25*z^9-9*q^24*z^10-4*q^25*z^8-12*q^24*z^9-14*q^23*z^10-2*q^24*z^8+4*q^23*z^9-14*q^22*z^10+7*q^24*z^7+19*q^23*z^8+22*q^22*z^9-6*q^21*z^10+16*q^23*z^7+32*q^22*z^8+11*q^21*z^9-q^20*z^10+8*q^22*z^7+57*q^21*z^8+5*q^20*z^9-2*q^22*z^6-19*q^21*z^7+53*q^20*z^8+12*q^19*z^9-2*q^22*z^5-7*q^21*z^6-55*q^20*z^7+7*q^19*z^8+9*q^18*z^9-5*q^21*z^5-12*q^20*z^6-45*q^19*z^7+9*q^18*z^8+2*q^17*z^9-4*q^20*z^5-17*q^19*z^6-42*q^18*z^7+33*q^17*z^8+q^19*z^5-27*q^18*z^6-73*q^17*z^7+17*q^16*z^8+6*q^18*z^5-21*q^17*z^6-43*q^16*z^7-5*q^15*z^8+q^18*z^4+8*q^17*z^5-40*q^16*z^6-3*q^15*z^7-5*q^14*z^8+3*q^17*z^4+19*q^16*z^5-57*q^15*z^6-9*q^14*z^7-q^13*z^8+7*q^16*z^4+45*q^15*z^5-3*q^14*z^6-10*q^13*z^7+13*q^15*z^4+51*q^14*z^5+49*q^13*z^6+q^12*z^7+28*q^14*z^4+63*q^13*z^5+41*q^12*z^6+3*q^11*z^7-q^14*z^3+42*q^13*z^4+71*q^12*z^5+15*q^11*z^6+q^10*z^7-4*q^13*z^3+17*q^12*z^4+30*q^11*z^5-5*q^10*z^6-q^9*z^7-7*q^12*z^3-22*q^11*z^4-15*q^10*z^5-7*q^9*z^6-q^8*z^7-13*q^11*z^3-53*q^10*z^4-24*q^9*z^5-2*q^8*z^6-25*q^10*z^3-48*q^9*z^4-10*q^8*z^5-q^7*z^6+q^10*z^2-16*q^9*z^3-9*q^8*z^4-q^7*z^5+5*q^9*z^2+7*q^8*z^3+14*q^7*z^4+11*q^8*z^2+17*q^7*z^3+12*q^6*z^4+12*q^7*z^2+6*q^6*z^3+3*q^5*z^4+4*q^6*z^2-q^5*z^3+q^4*z^4-q^4*z^3+q^3*z^4-q^5*z+q^4*z^2+q^3*z^3+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R2(-2,1,3,2)*q*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4-2*q^6*z^5+q^8*z^2-q^5*z^5+q^7*z^2-3*q^6*z^3+q^6*z^2+q^5*z^3+q^4*z^4+q^5*z^2+q^4*z^3+q^3*z^4+q^4*z^2-q^3*z^3+q^4*z+3*q^3*z^2+q^3*z-q^2*z^2-q^2*z-2*q*z^2-q^2-q*z-z^2-q)/z
+R2(-2,1,4,3)*q^2*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-21*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+27*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6-2*q^15*z^7-18*q^14*z^8+15*q^16*z^5+50*q^15*z^6+61*q^14*z^7-4*q^13*z^8-2*q^16*z^4+24*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+36*q^14*z^5+83*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-6*q^14*z^4+14*q^13*z^5+43*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-3*q^13*z^4-29*q^12*z^5-11*q^11*z^6-3*q^10*z^7-q^9*z^8-19*q^12*z^4-58*q^11*z^5-31*q^10*z^6-2*q^9*z^7+q^12*z^3-31*q^11*z^4-50*q^10*z^5-18*q^9*z^6-2*q^8*z^7+2*q^11*z^3-21*q^10*z^4-21*q^9*z^5-3*q^8*z^6-q^11*z^2+4*q^10*z^3+q^9*z^4+5*q^8*z^5+13*q^9*z^3+11*q^8*z^4+16*q^7*z^5+q^6*z^6+2*q^9*z^2+9*q^8*z^3+7*q^7*z^4+12*q^6*z^5+q^9*z-3*q^8*z^2+7*q^7*z^3+5*q^6*z^4+5*q^5*z^5+q^8*z-2*q^7*z^2+6*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^6*z^2-q^5*z^3-q^4*z^4-3*q^4*z^3-q^3*z^4-q^4*z^2-4*q^3*z^3-q^4*z-2*q^3*z^2-3*q^2*z^3-2*q^3*z-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
+R2(-1,0,4,3)*q^5/z*(q^15*z^6-q^14*z^5+q^12*z^6+q^11*z^6-q^10*z^5-4*q^10*z^4-q^9*z^5-2*q^9*z^4+q^8*z^5+q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4-2*q^6*z^5+q^8*z^2+q^7*z^3-q^5*z^5+q^7*z^2-3*q^6*z^3+q^5*z^3+q^4*z^4+q^5*z^2+2*q^4*z^3+q^3*z^4+q^4*z^2+q^4*z+2*q^3*z^2+q^3*z-q^2*z^2-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q)
+R2(-1,1,3,1)/q^4*(2*q^31*z^12+2*q^31*z^11+5*q^30*z^12+q^30*z^11+4*q^29*z^12-4*q^30*z^10-6*q^29*z^11+3*q^28*z^12-8*q^29*z^10-9*q^28*z^11+7*q^27*z^12+2*q^29*z^9-3*q^28*z^10-12*q^27*z^11+9*q^26*z^12+5*q^28*z^9+3*q^27*z^10-18*q^26*z^11+5*q^25*z^12+4*q^27*z^9-19*q^25*z^11+q^24*z^12-3*q^26*z^9-12*q^25*z^10-23*q^24*z^11-4*q^25*z^9-6*q^24*z^10-29*q^23*z^11+7*q^25*z^8+18*q^24*z^9+27*q^23*z^10-22*q^22*z^11+22*q^24*z^8+50*q^23*z^9+36*q^22*z^10-8*q^21*z^11+23*q^23*z^8+88*q^22*z^9+19*q^21*z^10-q^20*z^11-2*q^23*z^7-12*q^22*z^8+112*q^21*z^9+20*q^20*z^10-2*q^23*z^6-11*q^22*z^7-70*q^21*z^8+65*q^20*z^9+26*q^19*z^10-7*q^22*z^6-18*q^21*z^7-100*q^20*z^8+12*q^19*z^9+15*q^18*z^10-7*q^21*z^6-34*q^20*z^7-97*q^19*z^8+34*q^18*z^9+3*q^17*z^10-3*q^20*z^6-51*q^19*z^7-128*q^18*z^8+49*q^17*z^9+7*q^19*z^6-50*q^18*z^7-136*q^17*z^8+11*q^16*z^9+q^19*z^5+14*q^18*z^6-50*q^17*z^7-60*q^16*z^8-14*q^15*z^9+5*q^18*z^5+35*q^17*z^6-76*q^16*z^7-12*q^15*z^8-8*q^14*z^9+19*q^17*z^5+67*q^16*z^6-50*q^15*z^7-27*q^14*z^8-q^13*z^9+23*q^16*z^5+92*q^15*z^6+57*q^14*z^7-23*q^13*z^8-2*q^16*z^4+37*q^15*z^5+126*q^14*z^6+113*q^13*z^7+q^12*z^8-5*q^15*z^4+64*q^14*z^5+155*q^13*z^6+64*q^12*z^7+7*q^11*z^8-2*q^15*z^3-7*q^14*z^4+54*q^13*z^5+128*q^12*z^6+4*q^11*z^7+q^10*z^8-2*q^14*z^3-6*q^13*z^4-11*q^12*z^5+36*q^11*z^6-12*q^10*z^7-2*q^9*z^8-24*q^12*z^4-87*q^11*z^5-43*q^10*z^6-6*q^9*z^7-q^8*z^8+q^12*z^3-44*q^11*z^4-115*q^10*z^5-52*q^9*z^6-2*q^8*z^7+3*q^11*z^3-52*q^10*z^4-76*q^9*z^5-21*q^8*z^6-q^7*z^7-q^11*z^2+5*q^10*z^3-27*q^9*z^4-14*q^8*z^5-2*q^7*z^6+19*q^9*z^3+16*q^8*z^4+21*q^7*z^5+2*q^9*z^2+23*q^8*z^3+22*q^7*z^4+23*q^6*z^5+q^9*z-3*q^8*z^2+19*q^7*z^3+9*q^6*z^4+11*q^5*z^5+q^8*z-2*q^7*z^2+15*q^6*z^3+6*q^5*z^4+4*q^4*z^5+q^6*z^2+3*q^5*z^3+4*q^4*z^4+q^3*z^5-q^5*z^2+2*q^4*z^3+2*q^3*z^4-q^5*z+q^4*z^2-q^3*z^3+q^2*z^4-2*q^4*z+q^3*z^2-3*q^2*z^3-2*q^3*z-3*q*z^3+q*z^2-z^3+q^2+z^2+q)/z^3
+R2(-1,1,3,3)/q^2*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+18*q^25*z^9+23*q^24*z^10-7*q^23*z^11+15*q^25*z^8+33*q^24*z^9+13*q^23*z^10-q^22*z^11+9*q^24*z^8+56*q^23*z^9+6*q^22*z^10-2*q^24*z^7-19*q^23*z^8+56*q^22*z^9+14*q^21*z^10-2*q^24*z^6-8*q^23*z^7-49*q^22*z^8+10*q^21*z^9+12*q^20*z^10-5*q^23*z^6-12*q^22*z^7-48*q^21*z^8+4*q^20*z^9+3*q^19*z^10-4*q^22*z^6-23*q^21*z^7-46*q^20*z^8+31*q^19*z^9-30*q^20*z^7-76*q^19*z^8+18*q^18*z^9+5*q^20*z^6-24*q^19*z^7-54*q^18*z^8-7*q^17*z^9+q^20*z^5+6*q^19*z^6-33*q^18*z^7-4*q^17*z^8-7*q^16*z^9+4*q^19*z^5+17*q^18*z^6-48*q^17*z^7-7*q^16*z^8-q^15*z^9+9*q^18*z^5+34*q^17*z^6-6*q^16*z^7-18*q^15*z^8+13*q^17*z^5+53*q^16*z^6+58*q^15*z^7-4*q^14*z^8+q^17*z^4+30*q^16*z^5+76*q^15*z^6+50*q^14*z^7+5*q^13*z^8+2*q^16*z^4+47*q^15*z^5+76*q^14*z^6+6*q^13*z^7+2*q^12*z^8+2*q^15*z^4+26*q^14*z^5+42*q^13*z^6-9*q^12*z^7-q^11*z^8+q^15*z^3-3*q^14*z^4-19*q^13*z^5-8*q^12*z^6-6*q^11*z^7-q^10*z^8+2*q^14*z^3-15*q^13*z^4-56*q^12*z^5-37*q^11*z^6-3*q^10*z^7+q^13*z^3-26*q^12*z^4-50*q^11*z^5-22*q^10*z^6-q^9*z^7-20*q^11*z^4-10*q^10*z^5-q^9*z^6+q^8*z^7+4*q^11*z^3+5*q^10*z^4+12*q^9*z^5+9*q^10*z^3+23*q^9*z^4+16*q^8*z^5-2*q^10*z^2+5*q^9*z^3+15*q^8*z^4+8*q^7*z^5-5*q^9*z^2-q^8*z^3-q^7*z^4+q^6*z^5-5*q^8*z^2-7*q^7*z^3-9*q^6*z^4-6*q^7*z^2-8*q^6*z^3-2*q^5*z^4-6*q^6*z^2-q^5*z^3+2*q^4*z^4+q^5*z^2-q^4*z^3+q^3*z^4+q^5*z+3*q^4*z^2-q^3*z^3+2*q^3*z^2+q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)/z^3
-R2(-1,1,4,2)*q^5/z*(q^14*z^6-q^13*z^5+q^11*z^6+q^10*z^6-q^9*z^5-4*q^9*z^4-q^8*z^5-2*q^8*z^4+q^7*z^5+q^8*z^3+2*q^7*z^4+2*q^7*z^3-2*q^5*z^5+q^7*z^2+q^6*z^3-q^4*z^5+q^6*z^2-2*q^5*z^3+q^4*z^3+q^4*z^2+2*q^3*z^3+q^3*z^2+q^2*z^3+q^3*z+q^2*z^2+q^2*z-2*q*z^2-q*z-z^2-q+z-1)
-R2(-1,1,4,3)*q^3*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-10*q^25*z^11-4*q^26*z^9-11*q^25*z^10-14*q^24*z^11+6*q^24*z^10-15*q^23*z^11+7*q^25*z^8+20*q^24*z^9+23*q^23*z^10-8*q^22*z^11+15*q^24*z^8+31*q^23*z^9+14*q^22*z^10-2*q^21*z^11+7*q^23*z^8+56*q^22*z^9+8*q^21*z^10-2*q^23*z^7-20*q^22*z^8+55*q^21*z^9+15*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+12*q^20*z^9+14*q^19*z^10-5*q^22*z^6-11*q^21*z^7-46*q^20*z^8+5*q^19*z^9+6*q^18*z^10-2*q^21*z^6-22*q^20*z^7-52*q^19*z^8+25*q^18*z^9+q^17*z^10+q^20*z^6-33*q^19*z^7-86*q^18*z^8+16*q^17*z^9+6*q^19*z^6-23*q^18*z^7-64*q^17*z^8-6*q^16*z^9+q^19*z^5+8*q^18*z^6-28*q^17*z^7-18*q^16*z^8-9*q^15*z^9+4*q^18*z^5+27*q^17*z^6-35*q^16*z^7-9*q^15*z^8-3*q^14*z^9+16*q^17*z^5+47*q^16*z^6+8*q^15*z^7-18*q^14*z^8+16*q^16*z^5+50*q^15*z^6+62*q^14*z^7-13*q^13*z^8-2*q^16*z^4+24*q^15*z^5+77*q^14*z^6+65*q^13*z^7-5*q^15*z^4+35*q^14*z^5+90*q^13*z^6+24*q^12*z^7+4*q^11*z^8-2*q^15*z^3-6*q^14*z^4+10*q^13*z^5+55*q^12*z^6-9*q^11*z^7-2*q^14*z^3-3*q^13*z^4-32*q^12*z^5+5*q^11*z^6-6*q^10*z^7-q^9*z^8-18*q^12*z^4-68*q^11*z^5-27*q^10*z^6+q^9*z^7+q^12*z^3-31*q^11*z^4-63*q^10*z^5-28*q^9*z^6+3*q^11*z^3-25*q^10*z^4-28*q^9*z^5-13*q^8*z^6-q^11*z^2+5*q^10*z^3-10*q^9*z^4-4*q^8*z^5-2*q^7*z^6+15*q^9*z^3+6*q^8*z^4+7*q^7*z^5+2*q^9*z^2+12*q^8*z^3+8*q^7*z^4+11*q^6*z^5+q^9*z-3*q^8*z^2+8*q^7*z^3+6*q^6*z^4+8*q^5*z^5+q^8*z-q^7*z^2+11*q^6*z^3+8*q^5*z^4+3*q^4*z^5+3*q^6*z^2+4*q^5*z^3+5*q^4*z^4+q^5*z^2-q^4*z^3+q^3*z^4-q^5*z-5*q^3*z^3-3*q^4*z-3*q^2*z^3-3*q^3*z+q^2*z^2-q*z^3+q^2*z+2*q*z^2+q^2+q*z+z^2+q)/z^2
+R3(-2,2,2,1)*(-q^24*z^9-q^24*z^8+2*q^23*z^8+2*q^23*z^7-q^21*z^9-q^22*z^7+q^21*z^8-q^20*z^9-q^22*z^6+2*q^20*z^8-q^20*z^7+q^19*z^8+3*q^19*z^7+2*q^18*z^8+3*q^19*z^6+2*q^18*z^7+3*q^17*z^8-4*q^18*z^6-6*q^17*z^7+q^16*z^8-4*q^18*z^5-5*q^17*z^6-2*q^16*z^7-2*q^17*z^5-7*q^16*z^6+q^15*z^7+q^16*z^5-14*q^15*z^6-2*q^14*z^7+q^16*z^4+11*q^15*z^5-q^14*z^6-2*q^13*z^7+q^16*z^3+2*q^15*z^4+10*q^14*z^5+2*q^13*z^6+q^15*z^3+q^13*z^5-8*q^12*z^6+5*q^13*z^4+12*q^12*z^5-5*q^11*z^6-q^13*z^3+5*q^12*z^4+13*q^11*z^5+2*q^10*z^6-q^12*z^3+5*q^11*z^4-2*q^10*z^5+q^9*z^6-q^11*z^3+13*q^10*z^4-q^11*z^2-10*q^10*z^3+6*q^9*z^4+2*q^8*z^5-2*q^10*z^2-10*q^9*z^3-7*q^8*z^4-q^7*z^5-2*q^9*z^2-9*q^8*z^3-10*q^7*z^4-q^6*z^5-8*q^8*z^2-12*q^7*z^3-2*q^6*z^4+q^8*z-5*q^7*z^2-5*q^6*z^3+2*q^5*z^4+2*q^7*z+2*q^6*z^2+3*q^5*z^3+2*q^4*z^4+q^6*z+9*q^5*z^2+4*q^4*z^3+4*q^5*z+8*q^4*z^2+3*q^3*z^3+3*q^4*z-q^3*z^2-2*q^3*z-3*q^2*z^2-2*q^3-4*q^2*z-q*z^2-3*q^2-2*q*z-2*q-z)
+R3(-2,2,3,1)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2)
+R3(-1,2,1,0)*(-q^23*z^9-q^23*z^8+2*q^22*z^8+2*q^22*z^7-q^20*z^9-q^21*z^7+q^20*z^8-q^19*z^9-q^21*z^6+2*q^19*z^8-q^19*z^7+q^18*z^8+3*q^18*z^7+2*q^17*z^8+3*q^18*z^6+2*q^17*z^7+3*q^16*z^8-4*q^17*z^6-6*q^16*z^7+q^15*z^8-4*q^17*z^5-5*q^16*z^6-2*q^15*z^7-2*q^16*z^5-7*q^15*z^6+q^14*z^7+q^15*z^5-14*q^14*z^6-2*q^13*z^7+q^15*z^4+11*q^14*z^5-q^13*z^6-2*q^12*z^7+q^15*z^3+2*q^14*z^4+10*q^13*z^5+2*q^12*z^6+q^14*z^3+q^12*z^5-8*q^11*z^6+5*q^12*z^4+12*q^11*z^5-5*q^10*z^6-q^12*z^3+5*q^11*z^4+13*q^10*z^5+2*q^9*z^6-q^11*z^3+5*q^10*z^4-2*q^9*z^5+q^8*z^6-q^10*z^3+13*q^9*z^4-q^10*z^2-10*q^9*z^3+6*q^8*z^4+2*q^7*z^5-2*q^9*z^2-10*q^8*z^3-7*q^7*z^4-q^6*z^5-2*q^8*z^2-9*q^7*z^3-10*q^6*z^4-q^5*z^5-8*q^7*z^2-12*q^6*z^3-2*q^5*z^4+q^7*z-6*q^6*z^2-5*q^5*z^3+2*q^4*z^4+2*q^6*z+2*q^5*z^2+3*q^4*z^3+2*q^3*z^4+2*q^5*z+9*q^4*z^2+4*q^3*z^3+4*q^4*z+7*q^3*z^2+3*q^2*z^3+3*q^3*z-2*q^2*z^2-q^2*z-3*q*z^2-2*q^2-4*q*z-z^2-2*q-z)
+R2(4,3,-2,1)*(-q^25*z^9-q^25*z^8+q^23*z^10+2*q^24*z^8+q^23*z^9+2*q^24*z^7-3*q^22*z^9-q^23*z^7-q^22*z^8-q^21*z^9+q^20*z^10-q^23*z^6+3*q^21*z^8-q^20*z^9+q^19*z^10+q^20*z^8-2*q^19*z^9+3*q^20*z^7+3*q^19*z^8-q^18*z^9+3*q^20*z^6+2*q^19*z^7-2*q^17*z^9-4*q^19*z^6-9*q^18*z^7-q^17*z^8-3*q^16*z^9-4*q^19*z^5-5*q^18*z^6+3*q^17*z^7+6*q^16*z^8-q^15*z^9-2*q^18*z^5-3*q^17*z^6+7*q^16*z^7+2*q^15*z^8+q^17*z^5-13*q^16*z^6+6*q^15*z^7-q^14*z^8+q^17*z^4+10*q^16*z^5-4*q^15*z^6+13*q^14*z^7+2*q^13*z^8+q^17*z^3+2*q^16*z^4+8*q^15*z^5-10*q^14*z^6+3*q^13*z^7+2*q^12*z^8+q^16*z^3-q^14*z^5-17*q^13*z^6+5*q^14*z^4+10*q^13*z^5-9*q^12*z^6+9*q^11*z^7-q^14*z^3+6*q^13*z^4-12*q^11*z^6+5*q^10*z^7-q^13*z^3+8*q^12*z^4-11*q^11*z^5-10*q^10*z^6-2*q^9*z^7-q^12*z^3+18*q^11*z^4-11*q^10*z^5+3*q^9*z^6-q^8*z^7-q^12*z^2-6*q^11*z^3+10*q^10*z^4-16*q^9*z^5-q^8*z^6-2*q^11*z^2-6*q^10*z^3+4*q^9*z^4-6*q^8*z^5-2*q^7*z^6-4*q^10*z^2-5*q^9*z^3+q^8*z^4+8*q^7*z^5+q^6*z^6-9*q^9*z^2-8*q^8*z^3+11*q^7*z^4+9*q^6*z^5+q^5*z^6-8*q^8*z^2+3*q^7*z^3+14*q^6*z^4+q^5*z^5+2*q^7*z^2+9*q^6*z^3+7*q^5*z^4-q^4*z^5+6*q^6*z^2+4*q^5*z^3-2*q^4*z^4-q^3*z^5+2*q^6*z+5*q^5*z^2-3*q^4*z^3-4*q^3*z^4+4*q^5*z-2*q^4*z^2-5*q^3*z^3-2*q^2*z^4-6*q^3*z^2-q^2*z^3-q^4-q^3*z-q^2*z^2+2*q*z^3-q^3+q^2*z+q*z^2+z^3+q*z)
+R2(4,3,-2,2)*(2*q^32*z^12+2*q^32*z^11+3*q^31*z^12-q^31*z^11+q^30*z^12-4*q^31*z^10-5*q^30*z^11+2*q^29*z^12-4*q^30*z^10-4*q^29*z^11+5*q^28*z^12+2*q^30*z^9+q^29*z^10-8*q^28*z^11+4*q^27*z^12+3*q^29*z^9+2*q^28*z^10-10*q^27*z^11+q^26*z^12+q^28*z^9-2*q^27*z^10-9*q^26*z^11-4*q^27*z^9-10*q^26*z^10-14*q^25*z^11+4*q^25*z^10-15*q^24*z^11+7*q^26*z^8+19*q^25*z^9+23*q^24*z^10-7*q^23*z^11+16*q^25*z^8+32*q^24*z^9+12*q^23*z^10-q^22*z^11+6*q^24*z^8+55*q^23*z^9+6*q^22*z^10-4*q^24*z^7-20*q^23*z^8+59*q^22*z^9+14*q^21*z^10-2*q^24*z^6-8*q^23*z^7-50*q^22*z^8+10*q^21*z^9+11*q^20*z^10-4*q^23*z^6-11*q^22*z^7-52*q^21*z^8+4*q^20*z^9+2*q^19*z^10-2*q^22*z^6-22*q^21*z^7-50*q^20*z^8+33*q^19*z^9+q^21*z^6-32*q^20*z^7-83*q^19*z^8+19*q^18*z^9+3*q^20*z^6-22*q^19*z^7-56*q^18*z^8-5*q^17*z^9+q^20*z^5+12*q^19*z^6-21*q^18*z^7-4*q^17*z^8-4*q^16*z^9+8*q^19*z^5+31*q^18*z^6-50*q^17*z^7-14*q^16*z^8+17*q^18*z^5+48*q^17*z^6-8*q^16*z^7-20*q^15*z^8+14*q^17*z^5+63*q^16*z^6+56*q^15*z^7-3*q^14*z^8-3*q^17*z^4+15*q^16*z^5+78*q^15*z^6+40*q^14*z^7+3*q^13*z^8-q^17*z^3-7*q^16*z^4+29*q^15*z^5+91*q^14*z^6+6*q^13*z^7-3*q^16*z^3-7*q^15*z^4+12*q^14*z^5+59*q^13*z^6-6*q^12*z^7-q^11*z^8-2*q^15*z^3-9*q^14*z^4-40*q^13*z^5-2*q^12*z^6-12*q^11*z^7-q^10*z^8+q^14*z^3-24*q^13*z^4-56*q^12*z^5-22*q^11*z^6-7*q^10*z^7+2*q^13*z^3-37*q^12*z^4-37*q^11*z^5-11*q^10*z^6+4*q^12*z^3-39*q^11*z^4-10*q^10*z^5-7*q^9*z^6+q^8*z^7+8*q^11*z^3-10*q^10*z^4+16*q^9*z^5+2*q^11*z^2+15*q^10*z^3+12*q^9*z^4+19*q^8*z^5+2*q^7*z^6+7*q^10*z^2+11*q^9*z^3+11*q^8*z^4+3*q^7*z^5-q^6*z^6+q^10*z+8*q^9*z^2+15*q^8*z^3-7*q^7*z^4-5*q^6*z^5-q^5*z^6+2*q^9*z+9*q^8*z^2+9*q^7*z^3-12*q^6*z^4+2*q^8*z+2*q^7*z^2-7*q^6*z^3-7*q^5*z^4+q^4*z^5+q^7*z-3*q^6*z^2-3*q^5*z^3+2*q^4*z^4+q^3*z^5-3*q^6*z-3*q^5*z^2+4*q^3*z^4-7*q^5*z-q^4*z^2+2*q^3*z^3+2*q^2*z^4-4*q^4*z+5*q^3*z^2+q^3*z+3*q^2*z^2-2*q*z^3+q^3-z^3+q^2-q*z)
+R2(4,3,-2,3)*(-2*q^32*z^12-2*q^32*z^11-3*q^31*z^12+q^31*z^11-q^30*z^12+4*q^31*z^10+5*q^30*z^11-2*q^29*z^12+4*q^30*z^10+3*q^29*z^11-5*q^28*z^12-2*q^30*z^9-2*q^29*z^10+8*q^28*z^11-4*q^27*z^12-3*q^29*z^9+10*q^27*z^11-q^26*z^12+q^28*z^9+2*q^27*z^10+8*q^26*z^11+3*q^27*z^9+11*q^26*z^10+13*q^25*z^11-q^27*z^8-2*q^25*z^10+15*q^24*z^11-7*q^26*z^8-19*q^25*z^9-22*q^24*z^10+7*q^23*z^11-15*q^25*z^8-29*q^24*z^9-11*q^23*z^10+q^22*z^11-4*q^24*z^8-54*q^23*z^9-3*q^22*z^10+2*q^24*z^7+17*q^23*z^8-62*q^22*z^9-13*q^21*z^10+2*q^24*z^6+5*q^23*z^7+46*q^22*z^8-11*q^21*z^9-12*q^20*z^10+5*q^23*z^6+8*q^22*z^7+43*q^21*z^8-2*q^20*z^9-3*q^19*z^10+q^22*z^6+23*q^21*z^7+37*q^20*z^8-33*q^19*z^9+40*q^20*z^7+80*q^19*z^8-20*q^18*z^9+q^21*z^5-4*q^20*z^6+29*q^19*z^7+58*q^18*z^8+7*q^17*z^9-12*q^19*z^6+29*q^18*z^7-3*q^17*z^8+7*q^16*z^9-4*q^19*z^5-27*q^18*z^6+58*q^17*z^7+3*q^16*z^8+q^15*z^9-18*q^18*z^5-39*q^17*z^6+13*q^16*z^7+20*q^15*z^8-14*q^17*z^5-42*q^16*z^6-67*q^15*z^7+5*q^14*z^8+4*q^17*z^4-23*q^16*z^5-63*q^15*z^6-56*q^14*z^7-5*q^13*z^8+7*q^16*z^4-43*q^15*z^5-75*q^14*z^6-8*q^13*z^7-2*q^12*z^8+3*q^16*z^3+7*q^15*z^4-15*q^14*z^5-48*q^13*z^6+5*q^12*z^7+q^11*z^8+3*q^15*z^3+q^14*z^4+23*q^13*z^5-2*q^12*z^6+2*q^11*z^7+q^10*z^8+13*q^13*z^4+48*q^12*z^5+30*q^11*z^6+2*q^10*z^7+27*q^12*z^4+50*q^11*z^5+23*q^10*z^6+2*q^9*z^7-2*q^12*z^3+22*q^11*z^4+23*q^10*z^5+5*q^9*z^6+q^12*z^2-4*q^11*z^3+11*q^10*z^4+q^9*z^5-2*q^11*z^2-12*q^10*z^3-6*q^9*z^4-10*q^8*z^5-5*q^10*z^2-9*q^9*z^3-14*q^8*z^4-12*q^7*z^5-q^10*z+q^9*z^2-10*q^8*z^3-9*q^7*z^4-4*q^6*z^5-2*q^9*z-4*q^8*z^2-14*q^7*z^3-3*q^6*z^4-q^5*z^5-2*q^8*z-6*q^7*z^2+q^6*z^3+q^5*z^4-q^7*z-2*q^6*z^2+q^6*z-q^5*z^2+3*q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^3+4*q^4*z+q^3*z^2+q^2*z^3+q^4-2*q^2*z^2-q^2*z-q*z^2-q^2)
+R2(4,3,0,2)*(-q^33*z^12-q^33*z^11-2*q^32*z^12-q^31*z^12+2*q^32*z^10+3*q^31*z^11-q^30*z^12+3*q^31*z^10+4*q^30*z^11-3*q^29*z^12-q^31*z^9+q^30*z^10+6*q^29*z^11-3*q^28*z^12-2*q^30*z^9-2*q^29*z^10+7*q^28*z^11-q^27*z^12-3*q^29*z^9-q^28*z^10+7*q^27*z^11+q^28*z^9+4*q^27*z^10+11*q^26*z^11+q^28*z^8-3*q^26*z^10+12*q^25*z^11-4*q^27*z^8-8*q^26*z^9-17*q^25*z^10+6*q^24*z^11-8*q^26*z^8-23*q^25*z^9-14*q^24*z^10+q^23*z^11+q^26*z^7-10*q^25*z^8-42*q^24*z^9-10*q^23*z^10+q^25*z^7+8*q^24*z^8-38*q^23*z^9-14*q^22*z^10+q^25*z^6+7*q^24*z^7+38*q^23*z^8-4*q^22*z^9-11*q^21*z^10+3*q^24*z^6+14*q^23*z^7+49*q^22*z^8+q^21*z^9-3*q^20*z^10+4*q^23*z^6+20*q^22*z^7+60*q^21*z^8-18*q^20*z^9+3*q^22*z^6+13*q^21*z^7+72*q^20*z^8-11*q^19*z^9-q^22*z^5-4*q^21*z^6-3*q^20*z^7+45*q^19*z^8+6*q^18*z^9-3*q^21*z^5-12*q^20*z^6+15*q^19*z^7+14*q^18*z^8+6*q^17*z^9-6*q^20*z^5-23*q^19*z^6+21*q^18*z^7+21*q^17*z^8+q^16*z^9-q^20*z^4-3*q^19*z^5-47*q^18*z^6-19*q^17*z^7+18*q^16*z^8-q^19*z^4-7*q^18*z^5-56*q^17*z^6-44*q^16*z^7+q^15*z^8-q^18*z^4-22*q^17*z^5-76*q^16*z^6-30*q^15*z^7-5*q^14*z^8-34*q^16*z^5-90*q^15*z^6-16*q^14*z^7-2*q^13*z^8-q^17*z^3+q^16*z^4-7*q^15*z^5-35*q^14*z^6-q^13*z^7-q^16*z^3+14*q^15*z^4+23*q^14*z^5+26*q^13*z^6+4*q^12*z^7+q^11*z^8+2*q^15*z^3+28*q^14*z^4+49*q^13*z^5+39*q^12*z^6+q^11*z^7+5*q^14*z^3+48*q^13*z^4+70*q^12*z^5+23*q^11*z^6+2*q^10*z^7+q^14*z^2+6*q^13*z^3+40*q^12*z^4+36*q^11*z^5+q^10*z^6+q^13*z^2+4*q^12*z^3+4*q^11*z^4-9*q^10*z^5-3*q^9*z^6-q^8*z^7+q^12*z^2+3*q^11*z^3-26*q^10*z^4-21*q^9*z^5-14*q^10*z^3-24*q^9*z^4-11*q^8*z^5-q^7*z^6-2*q^10*z^2-18*q^9*z^3-7*q^8*z^4-4*q^7*z^5-q^9*z^2+2*q^8*z^3+3*q^7*z^4-3*q^6*z^5-q^9*z+2*q^8*z^2+9*q^7*z^3+5*q^6*z^4+5*q^7*z^2+2*q^6*z^3+q^5*z^4+3*q^7*z+q^6*z^2+q^5*z^3+2*q^4*z^4+q^6*z-2*q^5*z^2+q^4*z^3+q^3*z^4-2*q^5*z+2*q^3*z^3-q^5-2*q^3*z^2+q^2*z^3-q^4+q^3*z-2*q^2*z^2-q*z^2-q^2+z+1)
+R2(4,3,0,3)*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-10*q^30*z^11+4*q^29*z^12+3*q^31*z^9-12*q^29*z^11+q^28*z^12+q^30*z^9-10*q^28*z^11-8*q^28*z^10-16*q^27*z^11+q^28*z^9+8*q^27*z^10-19*q^26*z^11+5*q^28*z^8+20*q^27*z^9+30*q^26*z^10-10*q^25*z^11+15*q^27*z^8+30*q^26*z^9+19*q^25*z^10-2*q^24*z^11+6*q^26*z^8+59*q^25*z^9+13*q^24*z^10-3*q^26*z^7-15*q^25*z^8+67*q^24*z^9+26*q^23*z^10-2*q^26*z^6-7*q^25*z^7-53*q^24*z^8+4*q^23*z^9+23*q^22*z^10-5*q^25*z^6-18*q^24*z^7-61*q^23*z^8-11*q^22*z^9+8*q^21*z^10-4*q^24*z^6-31*q^23*z^7-72*q^22*z^8+25*q^21*z^9+q^20*z^10-38*q^22*z^7-135*q^21*z^8+13*q^20*z^9+4*q^22*z^6-8*q^21*z^7-97*q^20*z^8-17*q^19*z^9+3*q^22*z^5+12*q^21*z^6+9*q^20*z^7-9*q^19*z^8-14*q^18*z^9+8*q^21*z^5+33*q^20*z^6-24*q^19*z^7-20*q^18*z^8-3*q^17*z^9+12*q^20*z^5+67*q^19*z^6+36*q^18*z^7-45*q^17*z^8+q^20*z^4+11*q^19*z^5+83*q^18*z^6+122*q^17*z^7-16*q^16*z^8+q^19*z^4+23*q^18*z^5+86*q^17*z^6+78*q^16*z^7+8*q^15*z^8-q^18*z^4+39*q^17*z^5+123*q^16*z^6+13*q^15*z^7+6*q^14*z^8-6*q^17*z^4+12*q^16*z^5+97*q^15*z^6+4*q^14*z^7+q^17*z^3-12*q^16*z^4-59*q^15*z^5-17*q^14*z^6+3*q^13*z^7-q^12*z^8+q^16*z^3-28*q^15*z^4-95*q^14*z^5-74*q^13*z^6-3*q^12*z^7-56*q^14*z^4-101*q^13*z^5-47*q^12*z^6-4*q^11*z^7-q^14*z^3-64*q^13*z^4-86*q^12*z^5-16*q^11*z^6-q^10*z^7+3*q^13*z^3-13*q^12*z^4-25*q^11*z^5+4*q^10*z^6+q^9*z^7+10*q^12*z^3+27*q^11*z^4+27*q^10*z^5+7*q^9*z^6+q^8*z^7-q^12*z^2+16*q^11*z^3+48*q^10*z^4+29*q^9*z^5+2*q^8*z^6-q^11*z^2+28*q^10*z^3+45*q^9*z^4+12*q^8*z^5+q^7*z^6-3*q^10*z^2+19*q^9*z^3+11*q^8*z^4+2*q^7*z^5-5*q^9*z^2-3*q^8*z^3-11*q^7*z^4-6*q^8*z^2-14*q^7*z^3-11*q^6*z^4-9*q^7*z^2-7*q^6*z^3-4*q^5*z^4-q^7*z-5*q^6*z^2-q^5*z^3-2*q^4*z^4-q^6*z+q^4*z^3-q^3*z^4+q^5*z-q^4*z^2-q^3*z^3-q^2*z^3-2*q^3*z+2*q^2*z^2+q*z^2+q^2-z-1)
+R2(4,3,1,1)*(2*q^36*z^12+2*q^36*z^11+5*q^35*z^12+q^35*z^11+4*q^34*z^12-4*q^35*z^10-6*q^34*z^11+3*q^33*z^12-8*q^34*z^10-10*q^33*z^11+7*q^32*z^12+2*q^34*z^9-4*q^33*z^10-13*q^32*z^11+9*q^31*z^12+5*q^33*z^9+4*q^32*z^10-17*q^31*z^11+5*q^30*z^12+6*q^32*z^9+3*q^31*z^10-19*q^30*z^11+q^29*z^12-2*q^31*z^9-12*q^30*z^10-25*q^29*z^11-q^31*z^8-7*q^30*z^9-4*q^29*z^10-29*q^28*z^11+6*q^30*z^8+17*q^29*z^9+29*q^28*z^10-20*q^27*z^11+23*q^29*z^8+51*q^28*z^9+36*q^27*z^10-7*q^26*z^11+25*q^28*z^8+94*q^27*z^9+22*q^26*z^10-q^25*z^11-2*q^28*z^7-11*q^27*z^8+105*q^26*z^9+22*q^25*z^10-2*q^28*z^6-12*q^27*z^7-83*q^26*z^8+50*q^25*z^9+22*q^24*z^10-7*q^27*z^6-25*q^26*z^7-110*q^25*z^8+14*q^24*z^9+11*q^23*z^10-9*q^26*z^6-30*q^25*z^7-111*q^24*z^8+39*q^23*z^9+2*q^22*z^10-2*q^25*z^6-37*q^24*z^7-132*q^23*z^8+43*q^22*z^9+q^25*z^5+10*q^24*z^6-25*q^23*z^7-108*q^22*z^8+9*q^21*z^9+3*q^24*z^5+21*q^23*z^6-46*q^22*z^7-49*q^21*z^8-10*q^20*z^9+5*q^23*z^5+36*q^22*z^6-78*q^21*z^7-26*q^20*z^8-6*q^19*z^9+9*q^22*z^5+74*q^21*z^6-25*q^20*z^7-20*q^19*z^8-q^18*z^9+17*q^21*z^5+92*q^20*z^6+55*q^19*z^7-4*q^18*z^8-q^21*z^4+37*q^20*z^5+123*q^19*z^6+87*q^18*z^7+5*q^17*z^8-3*q^20*z^4+64*q^19*z^5+153*q^18*z^6+65*q^17*z^7+4*q^16*z^8-8*q^19*z^4+43*q^18*z^5+87*q^17*z^6+16*q^16*z^7-15*q^18*z^4-22*q^17*z^5-14*q^16*z^6-15*q^15*z^7-2*q^14*z^8-31*q^17*z^4-105*q^16*z^5-51*q^15*z^6-11*q^14*z^7-q^13*z^8-54*q^16*z^4-132*q^15*z^5-35*q^14*z^6-3*q^13*z^7+2*q^16*z^3-37*q^15*z^4-64*q^14*z^5-8*q^13*z^6+9*q^15*z^3+9*q^14*z^4+17*q^13*z^5+q^12*z^6+24*q^14*z^3+54*q^13*z^4+41*q^12*z^5+2*q^11*z^6+39*q^13*z^3+44*q^12*z^4+19*q^11*z^5-q^13*z^2+23*q^12*z^3+7*q^11*z^4+3*q^10*z^5-4*q^12*z^2-12*q^10*z^4-8*q^11*z^2-12*q^10*z^3-6*q^9*z^4+q^8*z^5-8*q^10*z^2-4*q^9*z^3+4*q^8*z^3+q^7*z^4+2*q^8*z^2+q^7*z^3+q^8*z-2*q^6*z^3-q^6*z^2-q^5*z^3-q^6*z)
+R2(4,3,1,3)*(-q^24*z^8-q^24*z^7+2*q^23*z^7+q^23*z^6-q^21*z^8-q^22*z^6-2*q^21*z^7-q^20*z^8+2*q^20*z^7+3*q^20*z^6+q^19*z^7+2*q^19*z^6-2*q^18*z^7+2*q^19*z^5-3*q^18*z^5+3*q^17*z^6+q^16*z^7-q^18*z^4-2*q^17*z^5+3*q^16*z^6-q^15*z^7-q^17*z^4-q^15*z^6-q^14*z^7-q^17*z^3-q^16*z^4-4*q^15*z^5-3*q^15*z^4-q^14*z^5+4*q^13*z^6+q^15*z^3-5*q^14*z^4-2*q^13*z^5+3*q^12*z^6+3*q^13*z^4-3*q^12*z^5+2*q^13*z^3+4*q^12*z^4+q^13*z^2+3*q^12*z^3-6*q^11*z^4+2*q^12*z^2-6*q^10*z^4-q^9*z^5-q^11*z^2+4*q^10*z^3+2*q^9*z^4-q^8*z^5-q^10*z^2+5*q^9*z^3+3*q^8*z^4+2*q^9*z^2+q^8*z^3+q^8*z^2+2*q^7*z^3-q^8*z-q^7*z^2+2*q^6*z^3-q^7*z-q^6*z^2-q^5*z^3-q^5*z^2-q^4*z^3-q^5*z-q^4*z^2-q^4*z)
+R3(-2,1,2,0)*(-q^7*z^2+q^6*z-q^4*z^2-q^3*z^2+q^3*z+q^2+q)
+R3(-2,1,3,0)*(-q^7*z^2+q^6*z-q^4*z^2-q^3*z^2+q^3*z+q^2)
+R2(4,1,2,3)*(q^28*z^8+q^28*z^7-q^27*z^7-q^27*z^6+q^25*z^8+q^24*z^8+q^24*z^7-5*q^23*z^6-q^22*z^7-3*q^23*z^5-2*q^22*z^6+2*q^21*z^6+q^20*z^7+q^22*z^4+2*q^21*z^5-2*q^20*z^6+2*q^21*z^4+5*q^20*z^5-q^19*z^6+q^21*z^3+2*q^20*z^4+q^19*z^5+q^20*z^3-q^19*z^4-3*q^18*z^5-q^17*z^6+3*q^18*z^4-q^16*z^6-q^18*z^3+2*q^17*z^4+2*q^16*z^5-q^17*z^3+2*q^15*z^4-q^16*z^2-q^15*z^3+2*q^14*z^4-q^15*z^2-q^14*z^3-q^13*z^4-q^13*z^3-q^12*z^4-q^13*z^2-q^12*z^3-q^12*z^2)
+R2(4,2,-2,1)*(-2*q^31*z^12-2*q^31*z^11-3*q^30*z^12+q^30*z^11-q^29*z^12+4*q^30*z^10+5*q^29*z^11-2*q^28*z^12+4*q^29*z^10+4*q^28*z^11-5*q^27*z^12-2*q^29*z^9-q^28*z^10+8*q^27*z^11-4*q^26*z^12-3*q^28*z^9-2*q^27*z^10+10*q^26*z^11-q^25*z^12-q^27*z^9+2*q^26*z^10+9*q^25*z^11+4*q^26*z^9+10*q^25*z^10+14*q^24*z^11-4*q^24*z^10+15*q^23*z^11-7*q^25*z^8-18*q^24*z^9-23*q^23*z^10+7*q^22*z^11-15*q^24*z^8-32*q^23*z^9-13*q^22*z^10+q^21*z^11-8*q^23*z^8-56*q^22*z^9-6*q^21*z^10+2*q^23*z^7+20*q^22*z^8-56*q^21*z^9-14*q^20*z^10+2*q^23*z^6+9*q^22*z^7+51*q^21*z^8-9*q^20*z^9-12*q^19*z^10+5*q^22*z^6+11*q^21*z^7+49*q^20*z^8-3*q^19*z^9-3*q^18*z^10+2*q^21*z^6+22*q^20*z^7+49*q^19*z^8-31*q^18*z^9-q^20*z^6+29*q^19*z^7+80*q^18*z^8-18*q^17*z^9-6*q^19*z^6+20*q^18*z^7+56*q^17*z^8+7*q^16*z^9-q^19*z^5-8*q^18*z^6+30*q^17*z^7+5*q^16*z^8+7*q^15*z^9-4*q^18*z^5-26*q^17*z^6+47*q^16*z^7+8*q^15*z^8+q^14*z^9-15*q^17*z^5-45*q^16*z^6+q^15*z^7+18*q^14*z^8-15*q^16*z^5-50*q^15*z^6-62*q^14*z^7+4*q^13*z^8+2*q^16*z^4-25*q^15*z^5-75*q^14*z^6-53*q^13*z^7-5*q^12*z^8+5*q^15*z^4-37*q^14*z^5-82*q^13*z^6-9*q^12*z^7-2*q^11*z^8+2*q^15*z^3+7*q^14*z^4-11*q^13*z^5-42*q^12*z^6+6*q^11*z^7+q^10*z^8+2*q^14*z^3+4*q^13*z^4+30*q^12*z^5+10*q^11*z^6+3*q^10*z^7+q^9*z^8+19*q^12*z^4+55*q^11*z^5+31*q^10*z^6+2*q^9*z^7-q^12*z^3+30*q^11*z^4+48*q^10*z^5+20*q^9*z^6+2*q^8*z^7-3*q^11*z^3+22*q^10*z^4+20*q^9*z^5+4*q^8*z^6+q^11*z^2-2*q^10*z^3+2*q^9*z^4-4*q^8*z^5-10*q^9*z^3-12*q^8*z^4-15*q^7*z^5-q^6*z^6-3*q^9*z^2-6*q^8*z^3-8*q^7*z^4-12*q^6*z^5-q^9*z+q^8*z^2-9*q^7*z^3-4*q^6*z^4-5*q^5*z^5-2*q^8*z-2*q^7*z^2-14*q^6*z^3-2*q^5*z^4-q^4*z^5-2*q^7*z-3*q^6*z^2-3*q^5*z^3+q^4*z^4-2*q^6*z-2*q^5*z^2+2*q^4*z^3+q^3*z^4+4*q^3*z^3+3*q^4*z+4*q^3*z^2+3*q^2*z^3+4*q^3*z+q^2*z^2+q*z^3+q^3-2*q*z^2-q*z-z^2-q)
+R2(4,2,-2,2)*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+18*q^24*z^9+23*q^23*z^10-7*q^22*z^11+15*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+8*q^23*z^8+56*q^22*z^9+6*q^21*z^10-2*q^23*z^7-20*q^22*z^8+56*q^21*z^9+14*q^20*z^10-2*q^23*z^6-9*q^22*z^7-51*q^21*z^8+9*q^20*z^9+12*q^19*z^10-5*q^22*z^6-11*q^21*z^7-49*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-22*q^20*z^7-49*q^19*z^8+31*q^18*z^9+q^20*z^6-29*q^19*z^7-80*q^18*z^8+18*q^17*z^9+6*q^19*z^6-20*q^18*z^7-56*q^17*z^8-7*q^16*z^9+q^19*z^5+8*q^18*z^6-30*q^17*z^7-5*q^16*z^8-7*q^15*z^9+4*q^18*z^5+26*q^17*z^6-47*q^16*z^7-8*q^15*z^8-q^14*z^9+15*q^17*z^5+45*q^16*z^6-q^15*z^7-18*q^14*z^8+15*q^16*z^5+50*q^15*z^6+62*q^14*z^7-4*q^13*z^8-2*q^16*z^4+25*q^15*z^5+75*q^14*z^6+53*q^13*z^7+5*q^12*z^8-5*q^15*z^4+37*q^14*z^5+81*q^13*z^6+9*q^12*z^7+2*q^11*z^8-2*q^15*z^3-7*q^14*z^4+10*q^13*z^5+41*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-4*q^13*z^4-29*q^12*z^5-9*q^11*z^6-3*q^10*z^7-q^9*z^8-18*q^12*z^4-55*q^11*z^5-33*q^10*z^6-2*q^9*z^7+q^12*z^3-29*q^11*z^4-50*q^10*z^5-22*q^9*z^6-2*q^8*z^7+3*q^11*z^3-21*q^10*z^4-19*q^9*z^5-4*q^8*z^6-q^11*z^2+q^10*z^3-2*q^9*z^4+3*q^8*z^5+10*q^9*z^3+14*q^8*z^4+12*q^7*z^5+3*q^9*z^2+9*q^8*z^3+13*q^7*z^4+12*q^6*z^5+q^9*z-q^8*z^2+6*q^7*z^3+4*q^6*z^4+4*q^5*z^5+2*q^8*z+q^7*z^2+11*q^6*z^3+q^5*z^4+q^4*z^5+2*q^7*z+2*q^6*z^2-q^4*z^4+q^6*z-2*q^5*z+q^4*z^2-3*q^3*z^3-2*q^4*z-q^3*z^2-3*q^2*z^3+q^4-3*q^3*z-q*z^3+2*q*z^2+q*z+z^2+q)
+R2(4,2,0,3)*(-2*q^35*z^12-2*q^35*z^11-3*q^34*z^12+q^34*z^11-q^33*z^12+4*q^34*z^10+5*q^33*z^11-2*q^32*z^12+4*q^33*z^10+4*q^32*z^11-5*q^31*z^12-2*q^33*z^9-q^32*z^10+8*q^31*z^11-4*q^30*z^12-3*q^32*z^9-2*q^31*z^10+9*q^30*z^11-q^29*z^12-q^31*z^9+q^30*z^10+9*q^29*z^11+4*q^30*z^9+12*q^29*z^10+14*q^28*z^11+2*q^29*z^9-5*q^28*z^10+14*q^27*z^11-7*q^29*z^8-20*q^28*z^9-23*q^27*z^10+6*q^26*z^11-16*q^28*z^8-31*q^27*z^9-11*q^26*z^10+q^25*z^11-6*q^27*z^8-55*q^26*z^9-6*q^25*z^10+2*q^27*z^7+19*q^26*z^8-52*q^25*z^9-14*q^24*z^10+2*q^27*z^6+5*q^26*z^7+54*q^25*z^8-4*q^24*z^9-10*q^23*z^10+5*q^26*z^6+12*q^25*z^7+43*q^24*z^8-6*q^23*z^9-2*q^22*z^10+5*q^25*z^6+16*q^24*z^7+43*q^23*z^8-30*q^22*z^9-q^24*z^6+31*q^23*z^7+77*q^22*z^8-12*q^21*z^9-5*q^23*z^6+20*q^22*z^7+38*q^21*z^8+9*q^20*z^9-q^23*z^5-12*q^22*z^6+32*q^21*z^7-6*q^20*z^8+6*q^19*z^9-3*q^22*z^5-21*q^21*z^6+47*q^20*z^7+8*q^19*z^8+q^18*z^9-4*q^21*z^5-44*q^20*z^6-17*q^19*z^7+9*q^18*z^8-12*q^20*z^5-40*q^19*z^6-62*q^18*z^7-5*q^17*z^8-25*q^19*z^5-40*q^18*z^6-37*q^17*z^7-5*q^16*z^8+q^19*z^4-43*q^18*z^5-61*q^17*z^6-20*q^16*z^7-q^15*z^8-q^19*z^3+2*q^18*z^4-16*q^17*z^5-18*q^16*z^6-8*q^15*z^7+q^14*z^8-q^18*z^3+5*q^17*z^4+24*q^16*z^5+39*q^15*z^6+4*q^14*z^7+q^13*z^8-q^17*z^3+6*q^16*z^4+55*q^15*z^5+36*q^14*z^6+5*q^13*z^7+21*q^15*z^4+69*q^14*z^5+9*q^13*z^6+2*q^12*z^7+12*q^14*z^4+29*q^13*z^5+4*q^12*z^6-4*q^14*z^3-23*q^13*z^4-21*q^12*z^5+2*q^11*z^6+q^14*z^2-11*q^13*z^3-30*q^12*z^4-30*q^11*z^5-q^10*z^6+2*q^13*z^2-22*q^12*z^3-26*q^11*z^4-16*q^10*z^5-q^9*z^6+q^12*z^2-21*q^11*z^3-20*q^10*z^4-7*q^9*z^5+q^11*z^2+q^10*z^3+2*q^9*z^4-2*q^8*z^5+5*q^10*z^2+9*q^9*z^3+9*q^8*z^4+q^7*z^5+q^10*z+5*q^9*z^2+16*q^8*z^3+4*q^7*z^4+q^9*z+4*q^8*z^2+17*q^7*z^3+2*q^6*z^4-q^8*z+q^7*z^2+3*q^6*z^3-4*q^6*z^2-6*q^5*z^3-3*q^6*z-6*q^5*z^2-3*q^4*z^3-6*q^5*z-2*q^4*z^2-2*q^4*z)
+R2(4,2,1,2)*(2*q^34*z^12+2*q^34*z^11+3*q^33*z^12-q^33*z^11+q^32*z^12-4*q^33*z^10-5*q^32*z^11+2*q^31*z^12-4*q^32*z^10-4*q^31*z^11+5*q^30*z^12+2*q^32*z^9+q^31*z^10-8*q^30*z^11+4*q^29*z^12+3*q^31*z^9+2*q^30*z^10-9*q^29*z^11+q^28*z^12+q^30*z^9-q^29*z^10-9*q^28*z^11-4*q^29*z^9-12*q^28*z^10-14*q^27*z^11-2*q^28*z^9+4*q^27*z^10-14*q^26*z^11+7*q^28*z^8+19*q^27*z^9+22*q^26*z^10-6*q^25*z^11+16*q^27*z^8+32*q^26*z^9+11*q^25*z^10-q^24*z^11+8*q^26*z^8+57*q^25*z^9+5*q^24*z^10-2*q^26*z^7-18*q^25*z^8+53*q^24*z^9+12*q^23*z^10-2*q^26*z^6-6*q^25*z^7-55*q^24*z^8+7*q^23*z^9+9*q^22*z^10-5*q^25*z^6-13*q^24*z^7-44*q^23*z^8+9*q^22*z^9+2*q^21*z^10-5*q^24*z^6-16*q^23*z^7-41*q^22*z^8+33*q^21*z^9+q^23*z^6-30*q^22*z^7-72*q^21*z^8+17*q^20*z^9+4*q^22*z^6-21*q^21*z^7-42*q^20*z^8-5*q^19*z^9+q^22*z^5+10*q^21*z^6-39*q^20*z^7-2*q^19*z^8-5*q^18*z^9+4*q^21*z^5+15*q^20*z^6-61*q^19*z^7-9*q^18*z^8-q^17*z^9+4*q^20*z^5+41*q^19*z^6-6*q^18*z^7-10*q^17*z^8+13*q^19*z^5+52*q^18*z^6+50*q^17*z^7+q^16*z^8+q^19*z^4+28*q^18*z^5+62*q^17*z^6+40*q^16*z^7+3*q^15*z^8+q^18*z^4+53*q^17*z^5+68*q^16*z^6+14*q^15*z^7+q^14*z^8+q^18*z^3+2*q^17*z^4+24*q^16*z^5+29*q^15*z^6-4*q^14*z^7-q^13*z^8+q^17*z^3-7*q^16*z^4-20*q^15*z^5-14*q^14*z^6-6*q^13*z^7-q^12*z^8-11*q^15*z^4-47*q^14*z^5-26*q^13*z^6-2*q^12*z^7-3*q^15*z^3-28*q^14*z^4-47*q^13*z^5-15*q^12*z^6-q^11*z^7-q^15*z^2-4*q^14*z^3-20*q^13*z^4-7*q^12*z^5-4*q^11*z^6-q^14*z^2+4*q^13*z^3+5*q^12*z^4+20*q^11*z^5-q^13*z^2+5*q^12*z^3+15*q^11*z^4+14*q^10*z^5-q^12*z^2+9*q^11*z^3+10*q^10*z^4+3*q^9*z^5+q^11*z^2+4*q^10*z^3+5*q^9*z^4+2*q^8*z^5+3*q^10*z^2-8*q^9*z^3-3*q^8*z^4+2*q^7*z^5+q^10*z-7*q^8*z^3-3*q^7*z^4-q^8*z^2+3*q^7*z^3+3*q^7*z^2+3*q^7*z+q^6*z^2-4*q^5*z^3+q^6*z+3*q^5*z^2-q^5*z+3*q^4*z^2+q^3*z^3-q^2*z^2-q^3-q^2*z-q^2)
+R2(3,3,0,2)*(2*q^31*z^12+2*q^31*z^11+3*q^30*z^12-q^30*z^11+q^29*z^12-4*q^30*z^10-5*q^29*z^11+2*q^28*z^12-4*q^29*z^10-4*q^28*z^11+5*q^27*z^12+2*q^29*z^9+q^28*z^10-8*q^27*z^11+4*q^26*z^12+3*q^28*z^9+2*q^27*z^10-10*q^26*z^11+q^25*z^12+q^27*z^9-2*q^26*z^10-9*q^25*z^11-4*q^26*z^9-10*q^25*z^10-14*q^24*z^11+4*q^24*z^10-15*q^23*z^11+7*q^25*z^8+19*q^24*z^9+23*q^23*z^10-7*q^22*z^11+16*q^24*z^8+32*q^23*z^9+13*q^22*z^10-q^21*z^11+6*q^23*z^8+56*q^22*z^9+6*q^21*z^10-4*q^23*z^7-20*q^22*z^8+57*q^21*z^9+14*q^20*z^10-2*q^23*z^6-8*q^22*z^7-52*q^21*z^8+10*q^20*z^9+12*q^19*z^10-4*q^22*z^6-11*q^21*z^7-51*q^20*z^8+3*q^19*z^9+3*q^18*z^10-2*q^21*z^6-21*q^20*z^7-50*q^19*z^8+31*q^18*z^9+q^20*z^6-32*q^19*z^7-82*q^18*z^8+18*q^17*z^9+3*q^19*z^6-22*q^18*z^7-59*q^17*z^8-7*q^16*z^9+q^19*z^5+12*q^18*z^6-24*q^17*z^7-6*q^16*z^8-7*q^15*z^9+8*q^18*z^5+31*q^17*z^6-45*q^16*z^7-8*q^15*z^8-q^14*z^9+17*q^17*z^5+52*q^16*z^6-2*q^15*z^7-18*q^14*z^8+14*q^16*z^5+64*q^15*z^6+64*q^14*z^7-4*q^13*z^8-3*q^16*z^4+14*q^15*z^5+76*q^14*z^6+55*q^13*z^7+5*q^12*z^8-q^16*z^3-7*q^15*z^4+27*q^14*z^5+80*q^13*z^6+9*q^12*z^7+2*q^11*z^8-3*q^15*z^3-7*q^14*z^4+9*q^13*z^5+50*q^12*z^6-6*q^11*z^7-q^10*z^8-2*q^14*z^3-9*q^13*z^4-42*q^12*z^5-5*q^11*z^6-3*q^10*z^7-q^9*z^8+q^13*z^3-23*q^12*z^4-67*q^11*z^5-33*q^10*z^6-2*q^9*z^7+2*q^12*z^3-36*q^11*z^4-47*q^10*z^5-21*q^9*z^6-2*q^8*z^7+4*q^11*z^3-36*q^10*z^4-22*q^9*z^5-4*q^8*z^6+12*q^10*z^3-7*q^9*z^4+3*q^8*z^5+2*q^10*z^2+20*q^9*z^3+20*q^8*z^4+17*q^7*z^5+q^6*z^6+6*q^9*z^2+18*q^8*z^3+16*q^7*z^4+12*q^6*z^5+q^9*z+7*q^8*z^2+22*q^7*z^3+6*q^6*z^4+4*q^5*z^5+q^8*z+7*q^7*z^2+16*q^6*z^3+2*q^5*z^4+q^4*z^5+2*q^6*z^2-4*q^5*z^3-2*q^4*z^4-q^6*z-7*q^5*z^2-6*q^4*z^3-q^3*z^4-4*q^5*z-5*q^4*z^2-4*q^3*z^3-6*q^4*z-2*q^3*z^2-2*q^2*z^3-2*q^3*z+2*q^2*z^2-q*z^3+q^3+2*q^2*z+3*q*z^2+2*q^2+q*z+z^2+q)
+R2(3,3,1,1)*(-2*q^32*z^11-2*q^32*z^10-3*q^31*z^11+q^31*z^10-q^30*z^11+4*q^31*z^9+5*q^30*z^10-2*q^29*z^11+4*q^30*z^9+4*q^29*z^10-5*q^28*z^11-2*q^30*z^8-q^29*z^9+8*q^28*z^10-4*q^27*z^11-3*q^29*z^8-2*q^28*z^9+10*q^27*z^10-q^26*z^11-q^28*z^8+2*q^27*z^9+9*q^26*z^10+4*q^27*z^8+10*q^26*z^9+14*q^25*z^10-4*q^25*z^9+15*q^24*z^10-7*q^26*z^7-18*q^25*z^8-23*q^24*z^9+7*q^23*z^10-15*q^25*z^7-32*q^24*z^8-13*q^23*z^9+q^22*z^10-8*q^24*z^7-56*q^23*z^8-6*q^22*z^9+2*q^24*z^6+19*q^23*z^7-56*q^22*z^8-14*q^21*z^9+2*q^24*z^5+7*q^23*z^6+51*q^22*z^7-9*q^21*z^8-12*q^20*z^9+5*q^23*z^5+12*q^22*z^6+49*q^21*z^7-3*q^20*z^8-3*q^19*z^9+4*q^22*z^5+22*q^21*z^6+47*q^20*z^7-31*q^19*z^8-q^21*z^5+29*q^20*z^6+79*q^19*z^7-18*q^18*z^8-6*q^20*z^5+21*q^19*z^6+56*q^18*z^7+7*q^17*z^8-q^20*z^4-9*q^19*z^5+30*q^18*z^6+4*q^17*z^7+7*q^16*z^8-4*q^19*z^4-22*q^18*z^5+50*q^17*z^6+7*q^16*z^7+q^15*z^8-8*q^18*z^4-42*q^17*z^5+5*q^16*z^6+18*q^15*z^7-13*q^17*z^4-56*q^16*z^5-59*q^15*z^6+4*q^14*z^7-28*q^16*z^4-72*q^15*z^5-50*q^14*z^6-5*q^13*z^7+q^16*z^3-43*q^15*z^4-79*q^14*z^5-9*q^13*z^6-2*q^12*z^7+3*q^15*z^3-20*q^14*z^4-47*q^13*z^5+7*q^12*z^6+q^11*z^7+7*q^14*z^3+29*q^13*z^4+7*q^12*z^5+7*q^11*z^6+q^10*z^7+16*q^13*z^3+56*q^12*z^4+30*q^11*z^5+3*q^10*z^6+29*q^12*z^3+52*q^11*z^4+19*q^10*z^5+27*q^11*z^3+19*q^10*z^4+2*q^9*z^5-q^8*z^6-5*q^11*z^2+2*q^10*z^3-11*q^9*z^4-3*q^8*z^5-11*q^10*z^2-10*q^9*z^3-11*q^8*z^4-10*q^9*z^2-8*q^8*z^3-5*q^7*z^4+3*q^6*z^5+q^9*z-7*q^8*z^2+q^7*z^3-3*q^6*z^4+q^5*z^5+q^8*z-2*q^7*z^2+6*q^6*z^3-q^5*z^4-q^6*z^2-3*q^5*z^3-q^4*z^4-5*q^5*z^2-5*q^4*z^3-q^3*z^4-3*q^5*z-2*q^4*z^2-q^3*z^3-3*q^4*z+q^4+2*q^2*z^2+q^3+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R2(3,3,1,2)*(-2*q^32*z^12-2*q^32*z^11-3*q^31*z^12+3*q^31*z^11-q^30*z^12+6*q^31*z^10+7*q^30*z^11-2*q^29*z^12+2*q^30*z^10+3*q^29*z^11-5*q^28*z^12-6*q^30*z^9-6*q^29*z^10+9*q^28*z^11-4*q^27*z^12-5*q^29*z^9-3*q^28*z^10+13*q^27*z^11-q^26*z^12+2*q^29*z^8+3*q^28*z^9-5*q^27*z^10+10*q^26*z^11+2*q^28*z^8+5*q^27*z^9+6*q^26*z^10+12*q^25*z^11-q^27*z^8-7*q^25*z^10+13*q^24*z^11-10*q^26*z^8-28*q^25*z^9-31*q^24*z^10+6*q^23*z^11-14*q^25*z^8-20*q^24*z^9-19*q^23*z^10+q^22*z^11+6*q^25*z^7+13*q^24*z^8-30*q^23*z^9-3*q^22*z^10+14*q^24*z^7+41*q^23*z^8-51*q^22*z^9-8*q^21*z^10+2*q^24*z^6+4*q^23*z^7+91*q^22*z^8-8*q^21*z^9-8*q^20*z^10+2*q^23*z^6-11*q^22*z^7+71*q^21*z^8+7*q^20*z^9-2*q^19*z^10-2*q^23*z^5-q^22*z^6-28*q^21*z^7+9*q^20*z^8-24*q^19*z^9-4*q^22*z^5-14*q^21*z^6+4*q^20*z^7+58*q^19*z^8-20*q^18*z^9-2*q^21*z^5-23*q^20*z^6+q^19*z^7+69*q^18*z^8+3*q^17*z^9+3*q^20*z^5-31*q^19*z^6-35*q^18*z^7-2*q^17*z^8+5*q^16*z^9+q^19*z^5-19*q^18*z^6+32*q^17*z^7-19*q^16*z^8+q^15*z^9+2*q^19*z^4+q^18*z^5-38*q^17*z^6+42*q^16*z^7+2*q^15*z^8+6*q^18*z^4+4*q^17*z^5-64*q^16*z^6-55*q^15*z^7+2*q^14*z^8+6*q^17*z^4+19*q^16*z^5-14*q^15*z^6-65*q^14*z^7-2*q^13*z^8+q^17*z^3+12*q^16*z^4+q^15*z^5+26*q^14*z^6-10*q^13*z^7-q^12*z^8+2*q^16*z^3+22*q^15*z^4+12*q^14*z^5+16*q^12*z^7+q^11*z^8+q^15*z^3+36*q^14*z^4+69*q^13*z^5-5*q^12*z^6+8*q^11*z^7+q^10*z^8+q^15*z^2-4*q^14*z^3+61*q^12*z^5+7*q^11*z^6+q^14*z^2-12*q^13*z^3-32*q^12*z^4-2*q^11*z^5+8*q^10*z^6-13*q^12*z^3-48*q^11*z^4-40*q^10*z^5+3*q^9*z^6+q^8*z^7-2*q^12*z^2-38*q^11*z^3-58*q^10*z^4-28*q^9*z^5-2*q^8*z^6-2*q^11*z^2-37*q^10*z^3-20*q^9*z^4-6*q^8*z^5+q^7*z^6+4*q^10*z^2+9*q^9*z^3+11*q^8*z^4+2*q^7*z^5+q^6*z^6-q^10*z+11*q^9*z^2+26*q^8*z^3+18*q^7*z^4+q^6*z^5-q^9*z+13*q^8*z^2+21*q^7*z^3+11*q^6*z^4-q^8*z+11*q^7*z^2+10*q^6*z^3+3*q^5*z^4-2*q^7*z+2*q^6*z^2-q^5*z^3-q^4*z^4-7*q^6*z-8*q^5*z^2-8*q^4*z^3-2*q^3*z^4-q^6-7*q^5*z-11*q^4*z^2-3*q^3*z^3-q^5-2*q^4*z-6*q^3*z^2-q^2*z^3-q^3*z+q^2*z+2*q*z^2+2*q^2+2*q*z+z^2+2*q)
+R2(3,3,1,3)*(-2*q^34*z^12-2*q^34*z^11-5*q^33*z^12-q^33*z^11-4*q^32*z^12+4*q^33*z^10+6*q^32*z^11-3*q^31*z^12+8*q^32*z^10+8*q^31*z^11-7*q^30*z^12-2*q^32*z^9+2*q^31*z^10+10*q^30*z^11-9*q^29*z^12-5*q^31*z^9-3*q^30*z^10+16*q^29*z^11-5*q^28*z^12-2*q^30*z^9+2*q^29*z^10+17*q^28*z^11-q^27*z^12+6*q^29*z^9+16*q^28*z^10+20*q^27*z^11-q^29*z^8+6*q^28*z^9+12*q^27*z^10+25*q^26*z^11-9*q^28*z^8-19*q^27*z^9-20*q^26*z^10+19*q^25*z^11-24*q^27*z^8-50*q^26*z^9-27*q^25*z^10+7*q^24*z^11-21*q^26*z^8-82*q^25*z^9-8*q^24*z^10+q^23*z^11+2*q^26*z^7+13*q^25*z^8-109*q^24*z^9-8*q^23*z^10+2*q^26*z^6+5*q^25*z^7+64*q^24*z^8-72*q^23*z^9-16*q^22*z^10+7*q^25*z^6+9*q^24*z^7+78*q^23*z^8-25*q^22*z^9-10*q^21*z^10+9*q^24*z^6+22*q^23*z^7+54*q^22*z^8-44*q^21*z^9-2*q^20*z^10+4*q^23*z^6+54*q^22*z^7+79*q^21*z^8-55*q^20*z^9+q^23*z^5-4*q^22*z^6+79*q^21*z^7+101*q^20*z^8-18*q^19*z^9+2*q^22*z^5-7*q^21*z^6+92*q^20*z^7+40*q^19*z^8+8*q^18*z^9-18*q^20*z^6+119*q^19*z^7-7*q^18*z^8+6*q^17*z^9-10*q^20*z^5-48*q^19*z^6+95*q^18*z^7+3*q^17*z^8+q^16*z^9-23*q^19*z^5-72*q^18*z^6-12*q^17*z^7+9*q^16*z^8-45*q^18*z^5-80*q^17*z^6-82*q^16*z^7-75*q^17*z^5-96*q^16*z^6-55*q^15*z^7-3*q^14*z^8+4*q^17*z^4-83*q^16*z^5-85*q^15*z^6-6*q^14*z^7+q^16*z^4-34*q^15*z^5-34*q^14*z^6+14*q^13*z^7+2*q^12*z^8-q^16*z^3-q^15*z^4+38*q^14*z^5+12*q^13*z^6+8*q^12*z^7+q^11*z^8-2*q^15*z^3+7*q^14*z^4+60*q^13*z^5+20*q^12*z^6+2*q^11*z^7-q^15*z^2-2*q^14*z^3+20*q^13*z^4+34*q^12*z^5+13*q^11*z^6+q^10*z^7-q^14*z^2-q^13*z^3+10*q^12*z^4+6*q^10*z^6+q^9*z^7-13*q^12*z^3-3*q^11*z^4-13*q^10*z^5+q^12*z^2-13*q^11*z^3+4*q^10*z^4-8*q^9*z^5+q^8*z^6+q^11*z^2-2*q^10*z^3+2*q^9*z^4-3*q^8*z^5+q^10*z^2-9*q^9*z^3-2*q^8*z^4+q^10*z-11*q^8*z^3-7*q^7*z^4-q^6*z^5+q^9*z-4*q^8*z^2-4*q^6*z^4-q^8*z-4*q^7*z^2+q^6*z^3-3*q^5*z^4+q^5*z^3-q^4*z^4+4*q^6*z+q^5*z^2+q^6+q^5*z+q^4*z^2+q^5-2*q^4*z+2*q^3*z^2+q^2*z^2+q^3-q*z-q)
+R2(3,3,2,3)*(-q^21*z^7-q^21*z^6+q^20*z^6+q^20*z^5-q^18*z^7-q^18*z^6-q^17*z^7+q^17*z^6+q^17*z^5+3*q^16*z^5-q^15*z^6+3*q^16*z^4+q^15*z^5+q^14*z^6+q^14*z^5+q^13*z^6-q^15*z^3-q^14*z^4+2*q^13*z^5-q^12*z^6-2*q^14*z^3-3*q^13*z^4-q^11*z^6-q^14*z^2-2*q^13*z^3-6*q^12*z^4+q^11*z^5-q^13*z^2-q^11*z^4+4*q^10*z^5-3*q^11*z^3-q^10*z^4+3*q^9*z^5-2*q^9*z^4+2*q^10*z^2+q^9*z^3+q^8*z^4+3*q^9*z^2-6*q^8*z^3+q^9*z+q^8*z^2-5*q^7*z^3-q^6*z^4+2*q^7*z^2+2*q^6*z^3-q^5*z^4+3*q^6*z^2+3*q^5*z^3+3*q^6*z+2*q^5*z^2+2*q^5*z+3*q^4*z^2+2*q^3*z^2-q^3*z-q^2*z^2-q^2*z-q*z^2-q^2-q*z-q)
+R2(4,0,-1,1)*(q^6*z^3-q^5*z^2-q^3*z^2+q^2*z)
+R2(4,0,-1,3)*(-q^27*z^10-q^27*z^9+2*q^26*z^9+2*q^26*z^8-q^24*z^10-q^25*z^8+2*q^24*z^9-q^23*z^10-q^25*z^7+q^24*z^8+2*q^23*z^9-3*q^23*z^8+q^22*z^9-2*q^23*z^7+3*q^22*z^8+3*q^21*z^9+4*q^22*z^7+q^21*z^8+4*q^20*z^9+q^22*z^6-4*q^21*z^7-8*q^20*z^8+q^19*z^9-4*q^21*z^6-4*q^20*z^7-3*q^19*z^8-2*q^20*z^6-10*q^19*z^7-q^18*z^8-2*q^19*z^6-16*q^18*z^7-5*q^17*z^8+q^19*z^5+15*q^18*z^6+5*q^17*z^7-3*q^16*z^8+q^19*z^4+6*q^18*z^5+15*q^17*z^6+4*q^16*z^7+q^18*z^4+2*q^17*z^5+8*q^16*z^6-9*q^15*z^7+4*q^16*z^5+26*q^15*z^6-3*q^14*z^7-2*q^16*z^4-5*q^15*z^5+14*q^14*z^6+4*q^13*z^7-q^16*z^3-3*q^15*z^4-4*q^14*z^5-4*q^13*z^6+q^12*z^7-q^15*z^3-2*q^14*z^4+13*q^13*z^5+8*q^12*z^6-q^14*z^3-16*q^13*z^4-5*q^12*z^5+7*q^11*z^6-q^13*z^3-16*q^12*z^4-18*q^11*z^5-3*q^10*z^6-q^12*z^3-15*q^11*z^4-6*q^10*z^5-2*q^9*z^6-7*q^11*z^3-28*q^10*z^4-q^9*z^5+2*q^11*z^2-12*q^9*z^4+4*q^10*z^2+10*q^9*z^3+11*q^8*z^4+3*q^7*z^5+6*q^9*z^2+16*q^8*z^3+12*q^7*z^4+q^6*z^5+13*q^8*z^2+18*q^7*z^3+3*q^6*z^4+10*q^7*z^2+5*q^6*z^3-q^5*z^4-q^6*z^2-4*q^5*z^3-q^4*z^4-2*q^6*z-6*q^5*z^2-5*q^4*z^3-4*q^5*z-5*q^4*z^2-2*q^3*z^3-4*q^4*z-q^3*z^2+2*q^2*z^2+q^3+q^2*z+q*z^2+q^2)
+R2(4,0,0,3)*(-q^17*z^6+q^16*z^5-q^14*z^6+q^14*z^5-q^13*z^6+q^13*z^5-q^13*z^4+3*q^12*z^4+q^11*z^5+2*q^11*z^4+q^10*z^5-q^11*z^3-2*q^10*z^4-q^10*z^3-q^9*z^4-q^10*z^2-4*q^9*z^3-q^9*z^2-2*q^8*z^3+q^8*z^2+q^7*z^3+q^7*z^2+q^6*z^3+q^7*z+q^6*z^2+q^6*z)
+R2(4,0,1,2)*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+2*q^17*z^5+6*q^16*z^6-q^15*z^7-2*q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-9*q^15*z^5+q^14*z^6+2*q^13*z^7-q^16*z^3-q^15*z^4-8*q^14*z^5-3*q^13*z^6-q^15*z^3-q^14*z^4+7*q^12*z^6-7*q^13*z^4-11*q^12*z^5+5*q^11*z^6+q^13*z^3-6*q^12*z^4-10*q^11*z^5-2*q^10*z^6+q^12*z^3-2*q^11*z^4+6*q^10*z^5-q^9*z^6+4*q^11*z^3-14*q^10*z^4+2*q^9*z^5+q^11*z^2+6*q^10*z^3-9*q^9*z^4-2*q^8*z^5+q^10*z^2+2*q^9*z^3+9*q^8*z^4+q^7*z^5+2*q^9*z^2-q^8*z^3+10*q^7*z^4+q^6*z^5-q^9*z+8*q^8*z^2+9*q^7*z^3+q^6*z^4-q^8*z+10*q^7*z^2+9*q^6*z^3+q^7*z-2*q^6*z^2+2*q^6*z-5*q^5*z^2-5*q^4*z^3-4*q^4*z^2-2*q^3*z^3-3*q^4*z-3*q^3*z^2+q^4+q^3*z+2*q^3+2*q^2*z+2*q*z^2+q^2+q*z+z^2+q+z+1)
+R2(2,3,-1,3)*(q^26*z^10+q^26*z^9+q^25*z^10-q^25*z^9-2*q^25*z^8-2*q^24*z^9+q^23*z^10-q^24*z^8-q^23*z^9+2*q^22*z^10+q^24*z^7+q^23*z^8-3*q^22*z^9+q^21*z^10+q^23*z^7+q^22*z^8-3*q^21*z^9-2*q^21*z^8-3*q^20*z^9-4*q^21*z^7-5*q^20*z^8-5*q^19*z^9-q^20*z^7+4*q^19*z^8-4*q^18*z^9+4*q^20*z^6+8*q^19*z^7+8*q^18*z^8-q^17*z^9+7*q^19*z^6+11*q^18*z^7+q^17*z^8+q^19*z^5+2*q^18*z^6+18*q^17*z^7+q^16*z^8-12*q^17*z^6+12*q^16*z^7+4*q^15*z^8-q^18*z^4-3*q^17*z^5-20*q^16*z^6-2*q^15*z^7+2*q^14*z^8-2*q^17*z^4+2*q^16*z^5-8*q^15*z^6+6*q^14*z^7-q^16*z^4+5*q^15*z^5-10*q^14*z^6+13*q^13*z^7+3*q^15*z^4-5*q^14*z^5-23*q^13*z^6+3*q^12*z^7+2*q^14*z^4-14*q^13*z^5-7*q^12*z^6-3*q^11*z^7-2*q^14*z^3-3*q^13*z^4-20*q^12*z^5+8*q^11*z^6-q^10*z^7-4*q^13*z^3+4*q^12*z^4-18*q^11*z^5+2*q^10*z^6-q^13*z^2-2*q^12*z^3+11*q^11*z^4+2*q^10*z^5+q^9*z^6-2*q^12*z^2+3*q^11*z^3+11*q^10*z^4+18*q^9*z^5+2*q^8*z^6-q^11*z^2+8*q^10*z^3+12*q^9*z^4+13*q^8*z^5+q^7*z^6-q^10*z^2+8*q^9*z^3+7*q^8*z^4+3*q^7*z^5+q^6*z^6-2*q^9*z^2+2*q^8*z^3-4*q^7*z^4-q^6*z^5+q^5*z^6+q^8*z^2-11*q^7*z^3-9*q^6*z^4-2*q^5*z^5+2*q^8*z+4*q^7*z^2-17*q^6*z^3-6*q^5*z^4+4*q^7*z+3*q^6*z^2-6*q^5*z^3-3*q^4*z^4+2*q^6*z+4*q^5*z^2+4*q^4*z^3-2*q^3*z^4+3*q^5*z+5*q^4*z^2+3*q^3*z^3-q^2*z^4+6*q^4*z+3*q^3*z^2+q^2*z^3+3*q^3*z)
+R2(2,3,0,1)*(-q^19*z^7-q^19*z^6+q^18*z^6+q^18*z^5-q^16*z^7+q^16*z^6-q^15*z^7+q^15*z^6-q^15*z^5+2*q^14*z^5+2*q^13*z^6+3*q^14*z^4+q^13*z^5+3*q^12*z^6+q^13*z^4-5*q^12*z^5+q^11*z^6-q^13*z^3-q^12*z^4-2*q^11*z^5-2*q^12*z^3-6*q^11*z^4-q^10*z^5-q^12*z^2-2*q^11*z^3-7*q^10*z^4-3*q^9*z^5-q^11*z^2+2*q^10*z^3+q^9*z^4-2*q^8*z^5+3*q^9*z^3+5*q^8*z^4+q^7*z^5+2*q^9*z^2+7*q^8*z^3+q^7*z^4+3*q^8*z^2+9*q^7*z^3-2*q^6*z^4-q^7*z^2+3*q^6*z^3+q^4*z^5-3*q^6*z^2-q^5*z^3+q^3*z^5-q^6*z-3*q^5*z^2-2*q^3*z^4-3*q^5*z-5*q^4*z^2+q^3*z^3-2*q^2*z^4-2*q^4*z-4*q^3*z^2-q*z^4+2*q^3*z+q^2*z^2+2*q*z^3+q^2*z+q^2+q*z+q)
+R2(2,3,0,3)*(q^29*z^11+q^29*z^10+2*q^28*z^11+q^27*z^11-2*q^28*z^9-2*q^27*z^10+2*q^26*z^11-2*q^27*z^9-q^26*z^10+3*q^25*z^11+q^27*z^8-q^26*z^9-7*q^25*z^10+3*q^24*z^11-4*q^25*z^9-7*q^24*z^10+2*q^23*z^11-q^25*z^8-2*q^24*z^9-6*q^23*z^10+q^22*z^11+q^25*z^7+2*q^24*z^8-7*q^23*z^9-10*q^22*z^10+3*q^24*z^7+4*q^23*z^8-q^22*z^9-13*q^21*z^10+4*q^23*z^7+9*q^22*z^8+8*q^21*z^9-10*q^20*z^10-q^23*z^6+4*q^22*z^7+14*q^21*z^8+7*q^20*z^9-5*q^19*z^10-q^22*z^6+6*q^21*z^7+45*q^20*z^8+10*q^19*z^9-q^18*z^10+3*q^21*z^6+7*q^20*z^7+59*q^19*z^8+14*q^18*z^9-q^21*z^5+5*q^20*z^6-13*q^19*z^7+28*q^18*z^8+14*q^17*z^9-3*q^20*z^5-9*q^19*z^6-29*q^18*z^7+12*q^17*z^8+9*q^16*z^9-8*q^19*z^5-37*q^18*z^6-53*q^17*z^7+16*q^16*z^8+3*q^15*z^9-q^19*z^4-10*q^18*z^5-51*q^17*z^6-87*q^16*z^7+14*q^15*z^8-2*q^18*z^4-2*q^17*z^5-33*q^16*z^6-73*q^15*z^7+3*q^14*z^8+q^17*z^4+11*q^16*z^5-24*q^15*z^6-33*q^14*z^7-5*q^13*z^8+q^17*z^3+9*q^16*z^4+23*q^15*z^5-31*q^14*z^6-24*q^13*z^7-5*q^12*z^8+2*q^16*z^3+12*q^15*z^4+39*q^14*z^5-6*q^13*z^6-27*q^12*z^7-q^11*z^8+q^15*z^3+17*q^14*z^4+58*q^13*z^5+38*q^12*z^6-17*q^11*z^7+32*q^13*z^4+84*q^12*z^5+49*q^11*z^6+q^10*z^7+44*q^12*z^4+96*q^11*z^5+23*q^10*z^6+6*q^9*z^7+q^12*z^3+30*q^11*z^4+83*q^10*z^5+8*q^9*z^6+2*q^8*z^7-q^12*z^2-9*q^11*z^3+6*q^10*z^4+32*q^9*z^5-4*q^11*z^2-22*q^10*z^3-32*q^9*z^4-32*q^8*z^5-6*q^7*z^6-6*q^10*z^2-46*q^9*z^3-69*q^8*z^4-45*q^7*z^5-6*q^6*z^6-q^10*z-10*q^9*z^2-68*q^8*z^3-62*q^7*z^4-17*q^6*z^5-q^5*z^6-q^9*z-13*q^8*z^2-54*q^7*z^3-24*q^6*z^4-q^5*z^5-11*q^7*z^2-15*q^6*z^3+12*q^5*z^4+3*q^4*z^5+6*q^6*z^2+18*q^5*z^3+18*q^4*z^4+q^3*z^5+3*q^6*z+27*q^5*z^2+26*q^4*z^3+10*q^3*z^4+10*q^5*z+17*q^4*z^2+8*q^3*z^3+2*q^2*z^4+2*q^5+8*q^4*z+q^3*z^2-4*q^2*z^3+q^4-2*q^2*z^2-4*q*z^3-2*q^3-q^2*z-z^3+q^2+q*z+2*q)
+R2(2,3,1,1)*(-2*q^30*z^11-2*q^30*z^10-5*q^29*z^11-q^29*z^10-4*q^28*z^11+4*q^29*z^9+6*q^28*z^10-3*q^27*z^11+8*q^28*z^9+9*q^27*z^10-7*q^26*z^11-2*q^28*z^8+3*q^27*z^9+13*q^26*z^10-9*q^25*z^11-5*q^27*z^8-2*q^26*z^9+19*q^25*z^10-5*q^24*z^11-4*q^26*z^8-q^25*z^9+19*q^24*z^10-q^23*z^11+q^25*z^8+10*q^24*z^9+24*q^23*z^10+3*q^24*z^8+5*q^23*z^9+31*q^22*z^10-6*q^24*z^7-17*q^23*z^8-31*q^22*z^9+23*q^21*z^10-21*q^23*z^7-50*q^22*z^8-39*q^21*z^9+8*q^20*z^10-23*q^22*z^7-88*q^21*z^8-22*q^20*z^9+q^19*z^10+2*q^22*z^6+10*q^21*z^7-117*q^20*z^8-26*q^19*z^9+2*q^22*z^5+9*q^21*z^6+71*q^20*z^7-60*q^19*z^8-31*q^18*z^9+7*q^21*z^5+22*q^20*z^6+109*q^19*z^7-2*q^18*z^8-16*q^17*z^9+9*q^20*z^5+39*q^19*z^6+107*q^18*z^7-32*q^17*z^8-3*q^16*z^9+3*q^19*z^5+52*q^18*z^6+151*q^17*z^7-46*q^16*z^8-8*q^18*z^5+41*q^17*z^6+152*q^16*z^7-4*q^15*z^8-2*q^18*z^4-18*q^17*z^5+27*q^16*z^6+53*q^15*z^7+17*q^14*z^8-7*q^17*z^4-37*q^16*z^5+64*q^15*z^6+15*q^14*z^7+8*q^13*z^8-13*q^16*z^4-76*q^15*z^5+32*q^14*z^6+38*q^13*z^7+q^12*z^8-20*q^15*z^4-109*q^14*z^5-93*q^13*z^6+22*q^12*z^7-37*q^14*z^4-123*q^13*z^5-123*q^12*z^6-6*q^11*z^7+2*q^14*z^3-65*q^13*z^4-158*q^12*z^5-59*q^11*z^6-8*q^10*z^7+7*q^13*z^3-52*q^12*z^4-135*q^11*z^5-13*q^10*z^6-q^9*z^7+14*q^12*z^3+29*q^11*z^4-18*q^10*z^5+2*q^9*z^6+2*q^8*z^7+27*q^11*z^3+107*q^10*z^4+69*q^9*z^5+10*q^8*z^6+q^7*z^7+56*q^10*z^3+139*q^9*z^4+63*q^8*z^5+9*q^7*z^6-q^10*z^2+68*q^9*z^3+107*q^8*z^4+24*q^7*z^5+3*q^6*z^6-7*q^9*z^2+21*q^8*z^3+24*q^7*z^4+q^6*z^5-q^5*z^6-20*q^8*z^2-36*q^7*z^3-36*q^6*z^4-3*q^5*z^5-32*q^7*z^2-57*q^6*z^3-40*q^5*z^4-3*q^4*z^5-34*q^6*z^2-45*q^5*z^3-15*q^4*z^4+2*q^6*z-21*q^5*z^2-14*q^4*z^3-3*q^3*z^4+5*q^5*z+q^4*z^2+10*q^3*z^3+q^2*z^4+8*q^4*z+13*q^3*z^2+8*q^2*z^3+10*q^3*z+8*q^2*z^2+2*q*z^3+6*q^2*z+3*q*z^2+q^2+q*z-z-1)
+R2(2,3,2,3)*(-2*q^32*z^11-2*q^32*z^10-5*q^31*z^11-q^31*z^10-4*q^30*z^11+4*q^31*z^9+6*q^30*z^10-3*q^29*z^11+8*q^30*z^9+8*q^29*z^10-7*q^28*z^11-2*q^30*z^8+2*q^29*z^9+10*q^28*z^10-9*q^27*z^11-5*q^29*z^8-3*q^28*z^9+16*q^27*z^10-5*q^26*z^11-2*q^28*z^8+2*q^27*z^9+17*q^26*z^10-q^25*z^11+6*q^27*z^8+16*q^26*z^9+20*q^25*z^10-q^27*z^7+6*q^26*z^8+12*q^25*z^9+25*q^24*z^10-9*q^26*z^7-19*q^25*z^8-20*q^24*z^9+19*q^23*z^10-24*q^25*z^7-50*q^24*z^8-27*q^23*z^9+7*q^22*z^10-21*q^24*z^7-82*q^23*z^8-8*q^22*z^9+q^21*z^10+2*q^24*z^6+13*q^23*z^7-109*q^22*z^8-8*q^21*z^9+2*q^24*z^5+5*q^23*z^6+64*q^22*z^7-72*q^21*z^8-16*q^20*z^9+7*q^23*z^5+9*q^22*z^6+79*q^21*z^7-25*q^20*z^8-10*q^19*z^9+9*q^22*z^5+23*q^21*z^6+54*q^20*z^7-44*q^19*z^8-2*q^18*z^9+4*q^21*z^5+54*q^20*z^6+79*q^19*z^7-55*q^18*z^8+q^21*z^4-4*q^20*z^5+79*q^19*z^6+102*q^18*z^7-18*q^17*z^8+2*q^20*z^4-8*q^19*z^5+93*q^18*z^6+41*q^17*z^7+8*q^16*z^8-q^19*z^4-18*q^18*z^5+119*q^17*z^6-7*q^16*z^7+6*q^15*z^8-10*q^18*z^4-49*q^17*z^5+96*q^16*z^6+3*q^15*z^7+q^14*z^8-23*q^17*z^4-75*q^16*z^5-11*q^15*z^6+9*q^14*z^7-48*q^16*z^4-83*q^15*z^5-83*q^14*z^6-79*q^15*z^4-99*q^14*z^5-56*q^13*z^6-3*q^12*z^7+2*q^15*z^3-82*q^14*z^4-89*q^13*z^5-5*q^12*z^6+3*q^14*z^3-27*q^13*z^4-35*q^12*z^5+15*q^11*z^6+2*q^10*z^7+q^14*z^2+3*q^13*z^3+43*q^12*z^4+9*q^11*z^5+8*q^10*z^6+q^9*z^7+q^13*z^2+11*q^12*z^3+61*q^11*z^4+14*q^10*z^5+2*q^9*z^6+27*q^11*z^3+38*q^10*z^4+10*q^9*z^5+q^8*z^6-2*q^11*z^2+15*q^10*z^3+8*q^8*z^5+q^7*z^6-12*q^10*z^2-18*q^8*z^4+q^7*z^5-17*q^9*z^2+14*q^8*z^3-7*q^7*z^4+q^6*z^5-2*q^9*z-10*q^8*z^2+4*q^7*z^3-2*q^6*z^4-2*q^8*z-9*q^7*z^2-7*q^6*z^3-2*q^5*z^4-4*q^7*z-13*q^6*z^2-9*q^5*z^3-2*q^4*z^4-9*q^6*z-11*q^5*z^2-3*q^4*z^3-6*q^5*z-2*q^4*z^2-q^3*z^3+q^4*z+3*q^3*z^2+2*q^4+3*q^3*z+3*q^2*z^2+3*q^3+q^2*z+q*z^2+q^2)
+R2(3,0,-2,1)*(-q^4*z^2+q^3*z)
+R2(3,1,-2,1)*(q^14*z^5+q^13*z^5-q^13*z^4+q^12*z^5-q^12*z^4+q^11*z^5-q^11*z^4+2*q^10*z^5+2*q^9*z^5-2*q^9*z^4+q^8*z^5-4*q^9*z^3-q^8*z^4-3*q^8*z^3+q^7*z^4+q^8*z^2-3*q^7*z^3+q^7*z^2-q^5*z^4+q^7*z+2*q^6*z^2+3*q^5*z^3+2*q^6*z-q^5*z^2+2*q^4*z^3+2*q^5*z+4*q^4*z^2+q^4*z+q^3*z^2-q^3*z-q^2*z^2+q^3-q^2*z-q*z^2-q*z-q)
+R2(3,2,-2,1)*(-q^18*z^6-q^17*z^6+q^16*z^5-q^15*z^6+q^16*z^4-2*q^14*z^6-q^14*z^5-q^13*z^6+5*q^13*z^4+7*q^12*z^4-q^11*z^5+2*q^12*z^3+2*q^11*z^4-2*q^11*z^3-2*q^11*z^2-4*q^10*z^3+2*q^9*z^4-3*q^10*z^2-q^9*z^3+2*q^8*z^4+q^7*z^5-q^10*z-2*q^9*z^2-2*q^8*z^3+2*q^7*z^4+q^6*z^5-q^9*z-q^8*z^2+2*q^7*z^3+2*q^6*z^4-4*q^7*z^2-2*q^6*z^3+q^5*z^4-q^7*z-6*q^6*z^2-5*q^5*z^3-q^4*z^4-q^6*z-4*q^5*z^2-3*q^4*z^3-11*q^4*z^2-q^3*z^3+2*q^5+2*q^4*z-2*q^3*z^2+3*q^4+6*q^3*z+5*q^2*z^2+2*q^3+4*q^2*z+3*q*z^2+3*q^2+2*q*z+2*q)
+R2(3,2,-2,2)*(q^18*z^6+q^17*z^6-q^16*z^5+q^15*z^6-q^16*z^4-q^15*z^5+2*q^14*z^6+q^13*z^6+q^14*z^4-q^13*z^5-4*q^13*z^4-q^12*z^5-6*q^12*z^4-2*q^11*z^5-2*q^12*z^3-q^11*z^4-2*q^10*z^5+2*q^11*z^3+3*q^10*z^4-q^9*z^5+2*q^11*z^2+7*q^10*z^3-q^9*z^4-q^8*z^5+3*q^10*z^2+4*q^9*z^3-2*q^8*z^4-2*q^7*z^5+q^10*z+q^9*z^2+5*q^8*z^3-q^6*z^5+q^9*z-3*q^7*z^3-q^6*z^4-q^8*z+2*q^7*z^2+q^6*z^3-q^5*z^4-q^7*z+6*q^6*z^2+5*q^5*z^3+q^4*z^4-q^6*z-q^5*z^2+4*q^4*z^3-2*q^5*z+7*q^4*z^2+q^3*z^3-2*q^5-2*q^4*z+3*q^3*z^2-3*q^4-4*q^3*z-4*q^2*z^2-q^3-3*q^2*z-3*q*z^2-2*q^2-2*q*z-2*q)
+R2(3,2,-2,3)*(q^15*z^5+q^14*z^5-q^14*z^4+q^13*z^5-q^13*z^4+q^12*z^5-q^12*z^4+2*q^11*z^5+2*q^10*z^5-2*q^10*z^4+q^9*z^5-4*q^10*z^3-q^9*z^4-3*q^9*z^3+q^8*z^4+q^9*z^2-3*q^8*z^3+q^8*z^2-q^6*z^4+q^8*z+2*q^7*z^2+2*q^6*z^3-q^5*z^4+2*q^7*z-2*q^6*z^2+q^5*z^3+2*q^6*z+q^5*z^2+q^5*z+q^4*z^2+q^4*z-q^3*z^2+q^4-q^3*z-q^2*z^2-q^2*z-q^2)
+R2(2,1,-2,1)*(q^2*z+q*z^2+q^2+q*z+q)
+R2(2,2,-2,3)*(-q^26*z^11-q^26*z^10+2*q^25*z^10+2*q^25*z^9-q^23*z^11-q^24*z^9+q^23*z^10-q^22*z^11-q^24*z^8+2*q^22*z^10-q^22*z^9+q^21*z^10+3*q^21*z^9+2*q^20*z^10+3*q^21*z^8+2*q^20*z^9+3*q^19*z^10-4*q^20*z^8-6*q^19*z^9+q^18*z^10-4*q^20*z^7-5*q^19*z^8-2*q^18*z^9-2*q^19*z^7-7*q^18*z^8+q^17*z^9+q^18*z^7-14*q^17*z^8-2*q^16*z^9+q^18*z^6+11*q^17*z^7-q^16*z^8-2*q^15*z^9+q^18*z^5+2*q^17*z^6+10*q^16*z^7+2*q^15*z^8+q^17*z^5+q^15*z^7-8*q^14*z^8+5*q^15*z^6+12*q^14*z^7-5*q^13*z^8-q^15*z^5+5*q^14*z^6+13*q^13*z^7+2*q^12*z^8-q^14*z^5+5*q^13*z^6-2*q^12*z^7+q^11*z^8-q^13*z^5+13*q^12*z^6-q^13*z^4-10*q^12*z^5+6*q^11*z^6+2*q^10*z^7-2*q^12*z^4-10*q^11*z^5-7*q^10*z^6-q^9*z^7-2*q^11*z^4-9*q^10*z^5-10*q^9*z^6-q^8*z^7-9*q^10*z^4-13*q^9*z^5-2*q^8*z^6+q^10*z^3-7*q^9*z^4-5*q^8*z^5+2*q^7*z^6+3*q^9*z^3+3*q^8*z^4+3*q^7*z^5+2*q^6*z^6+3*q^8*z^3+8*q^7*z^4+3*q^6*z^5+4*q^7*z^3+5*q^6*z^4+2*q^5*z^5+4*q^6*z^3-2*q^5*z^4-3*q^4*z^4-q^5*z^2-3*q^4*z^3-q^3*z^4+q^4*z^2+q^4*z+2*q^3*z^2+q^2*z^2)
+R2(2,3,-2,1)*(-q^11*z^4-q^10*z^5+q^10*z^3+q^9*z^4-q^8*z^4-q^7*z^5-q^7*z^4-q^6*z^5+q^7*z^3+q^6*z^4+q^6*z^2+2*q^5*z^3+2*q^5*z^2+2*q^4*z^3+q^5*z+q^4*z^2+q^3*z^3-q^4*z-2*q^3*z^2-q^4-2*q^3*z-q^2*z^2-q^3-q^2*z)
+R2(1,1,-2,1)*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-2*q*z-q-z)
+R2(1,2,-2,1)*(-q^2*z-q^2+z^2+z)
+R2(1,3,-2,3)*(-q^25*z^11-q^25*z^10+2*q^24*z^10+2*q^24*z^9-q^22*z^11-q^23*z^9+q^22*z^10-q^21*z^11-q^23*z^8+2*q^21*z^10-q^21*z^9+q^20*z^10+3*q^20*z^9+2*q^19*z^10+3*q^20*z^8+2*q^19*z^9+3*q^18*z^10-4*q^19*z^8-6*q^18*z^9+q^17*z^10-4*q^19*z^7-5*q^18*z^8-2*q^17*z^9-2*q^18*z^7-7*q^17*z^8+q^16*z^9+q^17*z^7-14*q^16*z^8-2*q^15*z^9+q^17*z^6+11*q^16*z^7-q^15*z^8-2*q^14*z^9+q^17*z^5+2*q^16*z^6+10*q^15*z^7+2*q^14*z^8+q^16*z^5+q^14*z^7-8*q^13*z^8+5*q^14*z^6+12*q^13*z^7-5*q^12*z^8-q^14*z^5+5*q^13*z^6+13*q^12*z^7+2*q^11*z^8-q^13*z^5+5*q^12*z^6-2*q^11*z^7+q^10*z^8-q^12*z^5+13*q^11*z^6-q^12*z^4-10*q^11*z^5+6*q^10*z^6+2*q^9*z^7-2*q^11*z^4-10*q^10*z^5-7*q^9*z^6-q^8*z^7-2*q^10*z^4-9*q^9*z^5-10*q^8*z^6-q^7*z^7-8*q^9*z^4-13*q^8*z^5-2*q^7*z^6+q^9*z^3-7*q^8*z^4-5*q^7*z^5+2*q^6*z^6+3*q^8*z^3+2*q^7*z^4+3*q^6*z^5+2*q^5*z^6+3*q^7*z^3+9*q^6*z^4+3*q^5*z^5-q^7*z^2+5*q^6*z^3+6*q^5*z^4+2*q^4*z^5+4*q^5*z^3-3*q^4*z^4+q^4*z^3-4*q^3*z^4-3*q^4*z^2-2*q^3*z^3-q^2*z^4-q^3*z^2-2*q^3*z+2*q^2*z^2-q^3-q^2*z+3*q*z^2-q^2+z^2)
+R2(1,3,-1,2)*(-q^26*z^11-q^26*z^10-q^25*z^11+q^25*z^10+2*q^25*z^9+2*q^24*z^10-q^23*z^11+q^24*z^9+q^23*z^10-2*q^22*z^11-q^24*z^8-q^23*z^9+3*q^22*z^10-q^21*z^11-q^23*z^8-q^22*z^9+3*q^21*z^10+2*q^21*z^9+3*q^20*z^10+3*q^21*z^8+5*q^20*z^9+5*q^19*z^10-q^20*z^8-4*q^19*z^9+4*q^18*z^10-4*q^20*z^7-9*q^19*z^8-8*q^18*z^9+q^17*z^10-6*q^19*z^7-12*q^18*z^8-q^17*z^9-q^18*z^7-21*q^17*z^8-q^16*z^9+q^18*z^6+12*q^17*z^7-15*q^16*z^8-4*q^15*z^9+q^18*z^5+3*q^17*z^6+21*q^16*z^7+q^15*z^8-2*q^14*z^9+2*q^17*z^5+2*q^16*z^6+11*q^15*z^7-6*q^14*z^8+q^16*z^5+5*q^15*z^6+13*q^14*z^7-13*q^13*z^8-q^15*z^5+10*q^14*z^6+25*q^13*z^7-3*q^12*z^8-2*q^14*z^5+10*q^13*z^6+11*q^12*z^7+3*q^11*z^8-2*q^13*z^5+18*q^12*z^6-2*q^11*z^7+q^10*z^8-q^13*z^4-11*q^12*z^5+19*q^11*z^6+2*q^10*z^7-3*q^12*z^4-20*q^11*z^5-q^10*z^6+q^9*z^7-4*q^11*z^4-19*q^10*z^5-17*q^9*z^6-2*q^8*z^7-11*q^10*z^4-22*q^9*z^5-12*q^8*z^6-q^7*z^7+q^10*z^3-15*q^9*z^4-18*q^8*z^5+4*q^9*z^3-4*q^8*z^4-2*q^7*z^5+4*q^6*z^6+5*q^8*z^3+11*q^7*z^4+6*q^6*z^5+2*q^5*z^6+7*q^7*z^3+14*q^6*z^4+5*q^5*z^5+8*q^6*z^3+4*q^5*z^4+2*q^4*z^5+3*q^5*z^3-5*q^4*z^4-3*q^4*z^3-4*q^3*z^4-q^4*z^2-3*q^3*z^3-q^2*z^4+q^3*z^2-q^3*z+2*q^2*z^2-q^3-q^2*z-q^2-q*z-z)
+R2(1,3,-1,3)*(-q^26*z^10-q^26*z^9-q^25*z^10+q^25*z^9-q^24*z^10+2*q^25*z^8+q^24*z^9-q^23*z^10+q^24*z^8+4*q^23*z^9-2*q^22*z^10-q^24*z^7+2*q^23*z^8+3*q^22*z^9-2*q^21*z^10-q^23*z^7-4*q^22*z^8+4*q^21*z^9-q^20*z^10-3*q^22*z^7+2*q^21*z^8+6*q^20*z^9+4*q^21*z^7+3*q^20*z^8+7*q^19*z^9+q^21*z^6-q^20*z^7-3*q^19*z^8+6*q^18*z^9-4*q^20*z^6-5*q^19*z^7-7*q^18*z^8+4*q^17*z^9-6*q^19*z^6-19*q^18*z^7-9*q^17*z^8+q^16*z^9-8*q^18*z^6-28*q^17*z^7-6*q^16*z^8+q^18*z^5+15*q^17*z^6-16*q^16*z^7-4*q^15*z^8+q^18*z^4+7*q^17*z^5+28*q^16*z^6-11*q^15*z^7-4*q^14*z^8+2*q^17*z^4+4*q^16*z^5+30*q^15*z^6-8*q^14*z^7-2*q^13*z^8+2*q^16*z^4+5*q^15*z^5+38*q^14*z^6-9*q^13*z^7-q^15*z^4-q^14*z^5+29*q^13*z^6-9*q^12*z^7-q^15*z^3-4*q^14*z^4+6*q^13*z^5+23*q^12*z^6-2*q^11*z^7-q^14*z^3-4*q^13*z^4+21*q^12*z^5+20*q^11*z^6+3*q^10*z^7-q^13*z^3-22*q^12*z^4+12*q^11*z^5+5*q^10*z^6+q^9*z^7-2*q^12*z^3-30*q^11*z^4+2*q^10*z^5-q^9*z^6-3*q^11*z^3-38*q^10*z^4-7*q^9*z^5-q^8*z^6-10*q^10*z^3-47*q^9*z^4-19*q^8*z^5-2*q^7*z^6+3*q^10*z^2-8*q^9*z^3-31*q^8*z^4-12*q^7*z^5-q^6*z^6+7*q^9*z^2-5*q^8*z^3-5*q^7*z^4+3*q^6*z^5+11*q^8*z^2+16*q^7*z^3+10*q^6*z^4+5*q^5*z^5+18*q^7*z^2+31*q^6*z^3+9*q^5*z^4+2*q^4*z^5+16*q^6*z^2+20*q^5*z^3+4*q^4*z^4+q^6*z+5*q^5*z^2+q^4*z^3+q^3*z^4-2*q^5*z-5*q^4*z^2-9*q^3*z^3-7*q^4*z-9*q^3*z^2-6*q^2*z^3-8*q^3*z-4*q^2*z^2-q*z^3-2*q^2*z+2*q*z^2+q^2+q*z+z^2+q)
+R2(0,3,-1,1)*(q^9*z^4+q^6*z^4-q^7*z^2+q^5*z^4+q^4*z^3-3*q^4*z^2-2*q^3*z^2-q^3*z-q^2*z^2+q^2+q)
+R2(0,3,-1,3)*(-q^8*z^4-q^5*z^4+q^6*z^2-q^4*z^4+q^4*z^2+q^4*z+3*q^3*z^2+q^2*z^3+q^3*z+2*q^2*z^2+2*q^2*z+2*q*z^2+q*z+z)
+R2(0,3,0,3)*(-q^24*z^9-q^24*z^8+2*q^23*z^8+2*q^23*z^7-q^21*z^9-q^22*z^7+q^21*z^8-q^20*z^9-q^22*z^6+2*q^20*z^8-q^20*z^7+q^19*z^8+3*q^19*z^7+2*q^18*z^8+4*q^19*z^6+2*q^18*z^7+3*q^17*z^8-3*q^18*z^6-6*q^17*z^7+q^16*z^8-4*q^18*z^5-5*q^17*z^6-2*q^16*z^7-3*q^17*z^5-6*q^16*z^6+q^15*z^7-q^17*z^4+q^16*z^5-12*q^15*z^6-2*q^14*z^7+q^16*z^4+11*q^15*z^5-2*q^13*z^7+q^16*z^3+2*q^15*z^4+9*q^14*z^5+2*q^13*z^6+q^15*z^3-4*q^14*z^4-q^13*z^5-8*q^12*z^6-q^13*z^4+11*q^12*z^5-5*q^11*z^6-3*q^13*z^3+6*q^12*z^4+12*q^11*z^5+2*q^10*z^6+q^12*z^3+8*q^11*z^4-5*q^10*z^5+q^9*z^6+2*q^12*z^2+2*q^11*z^3+12*q^10*z^4-3*q^9*z^5+2*q^11*z^2-6*q^10*z^3+5*q^9*z^4+q^11*z-5*q^9*z^3-7*q^8*z^4-q^7*z^5+q^10*z-3*q^9*z^2-5*q^8*z^3-10*q^7*z^4-q^6*z^5-5*q^8*z^2-7*q^7*z^3-4*q^6*z^4-q^5*z^5+q^8*z-3*q^7*z^2-q^4*z^5+q^7*z+q^6*z^2+5*q^5*z^3+2*q^4*z^4-2*q^6*z+10*q^5*z^2+4*q^4*z^3-2*q^6-2*q^5*z+8*q^4*z^2+3*q^3*z^3-2*q^5-q^4*z+2*q^2*z^3-2*q^3*z-2*q^2*z^2+q*z^3-3*q^3-4*q^2*z-q*z^2-4*q^2-q)
+R2(0,3,1,1)*(q^8*z^3-q^6*z^4-q^7*z^2+3*q^5*z^3+q^4*z^3-q^3*z^4-2*q^4*z^2-q^2*z^4-2*q^3*z^2+2*q^2*z^3-q^2*z^2+2*q*z^3+z^3-2*z^2+z)
+R2(-1,2,0,2)*(q^23*z^9+q^23*z^8-2*q^22*z^8-2*q^22*z^7+q^20*z^9+q^21*z^7-q^20*z^8+q^19*z^9+q^21*z^6-2*q^19*z^8+q^19*z^7-q^18*z^8-3*q^18*z^7-2*q^17*z^8-3*q^18*z^6-2*q^17*z^7-3*q^16*z^8+4*q^17*z^6+6*q^16*z^7-q^15*z^8+4*q^17*z^5+5*q^16*z^6+2*q^15*z^7+2*q^16*z^5+7*q^15*z^6-q^14*z^7-q^15*z^5+14*q^14*z^6+2*q^13*z^7-q^15*z^4-11*q^14*z^5+q^13*z^6+2*q^12*z^7-q^15*z^3-2*q^14*z^4-10*q^13*z^5-2*q^12*z^6-q^14*z^3-q^12*z^5+8*q^11*z^6-5*q^12*z^4-12*q^11*z^5+5*q^10*z^6+q^12*z^3-5*q^11*z^4-13*q^10*z^5-2*q^9*z^6+q^11*z^3-5*q^10*z^4+2*q^9*z^5-q^8*z^6+q^10*z^3-13*q^9*z^4+q^10*z^2+10*q^9*z^3-6*q^8*z^4-2*q^7*z^5+2*q^9*z^2+10*q^8*z^3+7*q^7*z^4+q^6*z^5+2*q^8*z^2+9*q^7*z^3+10*q^6*z^4+q^5*z^5+8*q^7*z^2+13*q^6*z^3+2*q^5*z^4-q^7*z+6*q^6*z^2+5*q^5*z^3-2*q^4*z^4-2*q^6*z-3*q^5*z^2-3*q^4*z^3-2*q^3*z^4-2*q^5*z-9*q^4*z^2-3*q^3*z^3-4*q^4*z-7*q^3*z^2-2*q^2*z^3-3*q^3*z+q^2*z^2+q^2*z+3*q*z^2+2*q^2+3*q*z+z^2+2*q)
+R2(-1,2,0,3)*(q^8*z^3-q^8*z^2-q^7*z^2+q^7*z+q^5*z^3-q^5*z^2+q^4*z^3-2*q^4*z^2+q^4*z-q^3*z-q^2*z^2+q^3-2*q^2*z-2*q*z+q)
+R2(-1,2,1,3)*(q^8*z^4-q^8*z^2+q^5*z^4+q^7*z-q^6*z^2+q^4*z^4-q^5*z^2-q^4*z^2+q^3*z^3+q^4*z-2*q^3*z^2-2*q^2*z^2+q^3-2*q^2*z-q*z^2+q^2-2*q*z-z)
+R2(-1,2,2,3)*(q^25*z^9+q^25*z^8-2*q^24*z^8-2*q^24*z^7+q^22*z^9+q^23*z^7-q^22*z^8+q^21*z^9+q^23*z^6-2*q^21*z^8+q^21*z^7-q^20*z^8-3*q^20*z^7-2*q^19*z^8-3*q^20*z^6-2*q^19*z^7-3*q^18*z^8+4*q^19*z^6+6*q^18*z^7-q^17*z^8+4*q^19*z^5+5*q^18*z^6+2*q^17*z^7+2*q^18*z^5+7*q^17*z^6-q^16*z^7-q^17*z^5+14*q^16*z^6+2*q^15*z^7-q^17*z^4-11*q^16*z^5+q^15*z^6+2*q^14*z^7-q^17*z^3-2*q^16*z^4-10*q^15*z^5-2*q^14*z^6-q^16*z^3-q^14*z^5+8*q^13*z^6-5*q^14*z^4-12*q^13*z^5+5*q^12*z^6+q^14*z^3-5*q^13*z^4-13*q^12*z^5-2*q^11*z^6+q^13*z^3-5*q^12*z^4+2*q^11*z^5-q^10*z^6+q^12*z^3-13*q^11*z^4+q^12*z^2+10*q^11*z^3-6*q^10*z^4-2*q^9*z^5+2*q^11*z^2+10*q^10*z^3+7*q^9*z^4+q^8*z^5+2*q^10*z^2+9*q^9*z^3+10*q^8*z^4+q^7*z^5+8*q^9*z^2+12*q^8*z^3+2*q^7*z^4-q^9*z+5*q^8*z^2+5*q^7*z^3-2*q^6*z^4-2*q^8*z-2*q^7*z^2-3*q^6*z^3-2*q^5*z^4-q^7*z-9*q^6*z^2-4*q^5*z^3-4*q^6*z-8*q^5*z^2-3*q^4*z^3-3*q^5*z+q^4*z^2+2*q^4*z+3*q^3*z^2+2*q^4+3*q^3*z+q^2*z^2+3*q^3+2*q^2*z+2*q^2+q*z)
+R2(-1,3,-1,3)*(q^25*z^10+q^25*z^9-2*q^24*z^9-2*q^24*z^8+q^22*z^10+q^23*z^8-q^22*z^9+q^21*z^10+q^23*z^7-2*q^21*z^9+q^21*z^8-q^20*z^9-3*q^20*z^8-2*q^19*z^9-3*q^20*z^7-2*q^19*z^8-3*q^18*z^9+4*q^19*z^7+6*q^18*z^8-q^17*z^9+4*q^19*z^6+5*q^18*z^7+2*q^17*z^8+2*q^18*z^6+7*q^17*z^7-q^16*z^8-q^17*z^6+14*q^16*z^7+2*q^15*z^8-q^17*z^5-11*q^16*z^6+q^15*z^7+2*q^14*z^8-q^17*z^4-2*q^16*z^5-10*q^15*z^6-2*q^14*z^7-q^16*z^4-q^14*z^6+8*q^13*z^7-5*q^14*z^5-12*q^13*z^6+5*q^12*z^7+q^14*z^4-5*q^13*z^5-13*q^12*z^6-2*q^11*z^7+q^13*z^4-5*q^12*z^5+2*q^11*z^6-q^10*z^7+q^12*z^4-13*q^11*z^5+q^12*z^3+10*q^11*z^4-6*q^10*z^5-2*q^9*z^6+2*q^11*z^3+10*q^10*z^4+7*q^9*z^5+q^8*z^6+2*q^10*z^3+9*q^9*z^4+10*q^8*z^5+q^7*z^6+8*q^9*z^3+13*q^8*z^4+2*q^7*z^5-q^9*z^2+7*q^8*z^3+5*q^7*z^4-2*q^6*z^5-2*q^8*z^2-3*q^7*z^3-3*q^6*z^4-2*q^5*z^5-3*q^7*z^2-9*q^6*z^3-3*q^5*z^4-4*q^6*z^2-6*q^5*z^3-2*q^4*z^4-3*q^5*z^2+2*q^4*z^3+3*q^3*z^3+2*q^4*z+3*q^3*z^2+q^2*z^3+q^3*z-q^2*z-q*z)
+R2(-1,3,0,2)*(q^25*z^10+q^25*z^9-q^24*z^9-q^24*z^8+q^22*z^10-q^23*z^8-q^22*z^9+q^21*z^10-q^23*z^7-q^21*z^9+q^22*z^7+q^22*z^6-5*q^20*z^8-2*q^19*z^9-2*q^20*z^7-3*q^19*z^8-3*q^18*z^9+q^19*z^7+4*q^18*z^8-q^17*z^9+q^19*z^6+3*q^18*z^7-q^17*z^8+6*q^18*z^6+13*q^17*z^7-2*q^16*z^8+4*q^18*z^5+4*q^17*z^6+16*q^16*z^7+2*q^15*z^8+q^17*z^5-4*q^16*z^6+2*q^14*z^8-q^17*z^4-3*q^16*z^5+4*q^15*z^6-2*q^16*z^4-11*q^15*z^5+10*q^13*z^7-q^16*z^3-2*q^15*z^4-15*q^14*z^5-14*q^13*z^6+5*q^12*z^7-q^15*z^3+q^14*z^4-6*q^13*z^5-5*q^12*z^6-2*q^11*z^7-4*q^13*z^4-17*q^12*z^5+7*q^11*z^6-q^10*z^7+q^13*z^3-4*q^12*z^4-26*q^11*z^5-2*q^10*z^6+2*q^12*z^3+5*q^11*z^4-4*q^10*z^5-3*q^9*z^6+3*q^11*z^3-3*q^10*z^4+7*q^9*z^5+q^8*z^6+q^11*z^2+12*q^10*z^3+3*q^9*z^4+8*q^8*z^5+q^7*z^6+2*q^10*z^2+18*q^9*z^3+20*q^8*z^4+3*q^7*z^5+q^9*z^2+16*q^8*z^3+15*q^7*z^4-q^6*z^5+6*q^8*z^2+10*q^7*z^3-q^6*z^4-2*q^5*z^5-q^8*z+3*q^7*z^2-4*q^6*z^3-5*q^5*z^4-2*q^7*z-7*q^6*z^2-9*q^5*z^3-4*q^4*z^4-2*q^6*z-12*q^5*z^2-q^4*z^3-4*q^5*z-7*q^4*z^2+q^3*z^3-q^4*z+4*q^3*z^2+q^2*z^3+2*q^3*z+3*q^2*z^2+2*q^3+2*q^2*z+q*z^2+2*q^2+q+1)
+R2(-1,3,1,3)*(q^14*z^5-q^13*z^4+q^11*z^5-q^11*z^4+q^10*z^5-q^10*z^4+q^10*z^3+q^9*z^4-2*q^9*z^3-q^8*z^4-2*q^8*z^3-q^7*z^4+q^7*z^3+q^6*z^4+2*q^6*z^3+q^5*z^4+q^7*z+5*q^6*z^2+q^5*z^3+q^6*z+q^5*z^2-q^5*z-2*q^4*z^2-q^3*z^3-q^4*z-q^3*z^2-q^4-3*q^3*z-2*q^2*z^2-q^3+q*z+z)
+R2(0,0,-1,3)*(q^8*z^3-q^7*z^2+q^5*z^3+q^4*z^3-q^4*z^2-q^3*z-q^2*z-q*z)
+R2(0,0,0,3)*(q^25*z^9+q^25*z^8-2*q^24*z^8-2*q^24*z^7+q^22*z^9+q^23*z^7-q^22*z^8+q^21*z^9+q^23*z^6-2*q^21*z^8+q^21*z^7-q^20*z^8-3*q^20*z^7-2*q^19*z^8-3*q^20*z^6-2*q^19*z^7-3*q^18*z^8+4*q^19*z^6+6*q^18*z^7-q^17*z^8+4*q^19*z^5+5*q^18*z^6+2*q^17*z^7+2*q^18*z^5+7*q^17*z^6-q^16*z^7-q^17*z^5+14*q^16*z^6+2*q^15*z^7-q^17*z^4-11*q^16*z^5+q^15*z^6+2*q^14*z^7-q^17*z^3-2*q^16*z^4-10*q^15*z^5-2*q^14*z^6-q^16*z^3-q^14*z^5+8*q^13*z^6-5*q^14*z^4-12*q^13*z^5+5*q^12*z^6+q^14*z^3-5*q^13*z^4-13*q^12*z^5-2*q^11*z^6+q^13*z^3-5*q^12*z^4+2*q^11*z^5-q^10*z^6+q^12*z^3-13*q^11*z^4+q^12*z^2+10*q^11*z^3-6*q^10*z^4-2*q^9*z^5+2*q^11*z^2+10*q^10*z^3+7*q^9*z^4+q^8*z^5+2*q^10*z^2+9*q^9*z^3+10*q^8*z^4+q^7*z^5+8*q^9*z^2+12*q^8*z^3+2*q^7*z^4-q^9*z+7*q^8*z^2+5*q^7*z^3-2*q^6*z^4-2*q^8*z-2*q^7*z^2-3*q^6*z^3-2*q^5*z^4-3*q^7*z-9*q^6*z^2-4*q^5*z^3-4*q^6*z-6*q^5*z^2-3*q^4*z^3-3*q^5*z+3*q^4*z^2+3*q^3*z^2+2*q^4+4*q^3*z+q^2*z^2+q^3+2*q^2*z+q*z-q)
+R2(0,0,1,2)*(q^25*z^9+q^25*z^8-2*q^24*z^8-2*q^24*z^7+q^22*z^9+q^23*z^7-q^22*z^8+q^21*z^9+q^23*z^6-2*q^21*z^8+q^21*z^7-q^20*z^8-3*q^20*z^7-2*q^19*z^8-3*q^20*z^6-2*q^19*z^7-3*q^18*z^8+4*q^19*z^6+6*q^18*z^7-q^17*z^8+4*q^19*z^5+5*q^18*z^6+2*q^17*z^7+2*q^18*z^5+7*q^17*z^6-q^16*z^7-q^17*z^5+14*q^16*z^6+2*q^15*z^7-q^17*z^4-11*q^16*z^5+q^15*z^6+2*q^14*z^7-q^17*z^3-2*q^16*z^4-10*q^15*z^5-2*q^14*z^6-q^16*z^3-q^14*z^5+8*q^13*z^6-5*q^14*z^4-12*q^13*z^5+5*q^12*z^6+q^14*z^3-5*q^13*z^4-13*q^12*z^5-2*q^11*z^6+q^13*z^3-5*q^12*z^4+2*q^11*z^5-q^10*z^6+q^12*z^3-13*q^11*z^4+q^12*z^2+10*q^11*z^3-6*q^10*z^4-2*q^9*z^5+2*q^11*z^2+10*q^10*z^3+7*q^9*z^4+q^8*z^5+2*q^10*z^2+9*q^9*z^3+10*q^8*z^4+q^7*z^5+8*q^9*z^2+12*q^8*z^3+2*q^7*z^4-q^9*z+7*q^8*z^2+5*q^7*z^3-2*q^6*z^4-2*q^8*z-2*q^7*z^2-3*q^6*z^3-2*q^5*z^4-3*q^7*z-9*q^6*z^2-4*q^5*z^3-4*q^6*z-6*q^5*z^2-3*q^4*z^3-3*q^5*z+3*q^4*z^2+3*q^3*z^2+2*q^4+4*q^3*z+q^2*z^2+q^3+2*q^2*z+q*z-q)
+R2(0,0,1,3)*q^2
+R2(-1,0,1,1)*(-q^7*z^2+q^6*z-q^4*z^2-q^3*z^2+q^3*z+q^2+q)
-R2(-1,0,1,2)*q
+R2(-1,0,2,1)*(-q^7*z^2+q^6*z-q^4*z^2-q^3*z^2+q^3*z+q^2)
+R2(-1,0,2,2)*(-q^8*z^2+q^7*z-q^5*z^2-q^4*z^2+q^4*z+q^3+q^2*z+q^2+q*z)
+R2(-1,1,0,2)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q-1)
+R2(-1,1,2,2)*(q^8*z^2+q^7*z^3+q^7*z^2-q^7*z-q^6*z^2-q^6*z+q^5*z^2+q^4*z^3+2*q^4*z^2+q^3*z^3-q^4*z-q^3-q^2*z-q^2-2*q*z-2*q-z)
+R2(-1,2,0,1)*(-q^23*z^9-q^23*z^8+2*q^22*z^8+2*q^22*z^7-q^20*z^9-q^21*z^7+q^20*z^8-q^19*z^9-q^21*z^6+2*q^19*z^8-q^19*z^7+q^18*z^8+3*q^18*z^7+2*q^17*z^8+3*q^18*z^6+2*q^17*z^7+3*q^16*z^8-4*q^17*z^6-6*q^16*z^7+q^15*z^8-4*q^17*z^5-5*q^16*z^6-2*q^15*z^7-2*q^16*z^5-7*q^15*z^6+q^14*z^7+q^15*z^5-14*q^14*z^6-2*q^13*z^7+q^15*z^4+11*q^14*z^5-q^13*z^6-2*q^12*z^7+q^15*z^3+2*q^14*z^4+10*q^13*z^5+2*q^12*z^6+q^14*z^3+q^12*z^5-8*q^11*z^6+5*q^12*z^4+12*q^11*z^5-5*q^10*z^6-q^12*z^3+5*q^11*z^4+13*q^10*z^5+2*q^9*z^6-q^11*z^3+5*q^10*z^4-2*q^9*z^5+q^8*z^6-q^10*z^3+13*q^9*z^4-q^10*z^2-10*q^9*z^3+6*q^8*z^4+2*q^7*z^5-2*q^9*z^2-10*q^8*z^3-7*q^7*z^4-q^6*z^5-2*q^8*z^2-9*q^7*z^3-10*q^6*z^4-q^5*z^5-8*q^7*z^2-13*q^6*z^3-2*q^5*z^4+q^7*z-6*q^6*z^2-5*q^5*z^3+2*q^4*z^4+2*q^6*z+3*q^5*z^2+3*q^4*z^3+2*q^3*z^4+2*q^5*z+9*q^4*z^2+3*q^3*z^3+4*q^4*z+7*q^3*z^2+2*q^2*z^3+3*q^3*z-q^2*z^2-q^2*z-3*q*z^2-2*q^2-3*q*z-z^2-2*q)
+R2(-2,0,1,2)*q
+R2(-1,0,0,2)*(-q^7*z^2+q^6*z-q^4*z^2-q^3*z^2+q^3*z+q^2+q+1)
+R1(4,2,-2,0)*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-3*q^19*z^6-2*q^18*z^7-3*q^17*z^8+4*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+2*q^17*z^5+7*q^16*z^6-q^15*z^7-q^16*z^5+14*q^15*z^6+2*q^14*z^7-q^16*z^4-10*q^15*z^5+q^14*z^6+2*q^13*z^7-q^16*z^3-2*q^15*z^4-9*q^14*z^5-2*q^13*z^6-q^15*z^3-q^14*z^4+8*q^12*z^6-6*q^13*z^4-11*q^12*z^5+5*q^11*z^6+q^13*z^3-6*q^12*z^4-11*q^11*z^5-2*q^10*z^6+q^12*z^3-6*q^11*z^4+4*q^10*z^5-q^9*z^6+q^11*z^3-15*q^10*z^4+q^9*z^5+q^11*z^2+6*q^10*z^3-7*q^9*z^4-2*q^8*z^5+2*q^10*z^2+7*q^9*z^3+8*q^8*z^4+q^7*z^5+4*q^9*z^2+6*q^8*z^3+9*q^7*z^4+q^6*z^5+9*q^8*z^2+12*q^7*z^3+q^6*z^4+8*q^7*z^2+7*q^6*z^3-q^5*z^4-q^6*z^2-q^5*z^3-q^4*z^4-4*q^5*z^2-4*q^4*z^3-2*q^5*z-5*q^4*z^2-2*q^3*z^3-4*q^4*z-q^3*z^2+2*q^2*z^2+q^3+q^2*z+q*z^2+q^2)
+R1(3,1,2,0)*(-q^24*z^9-q^24*z^8+2*q^23*z^8+2*q^23*z^7-q^21*z^9-q^22*z^7+q^21*z^8-q^20*z^9-q^22*z^6+2*q^20*z^8-q^20*z^7+q^19*z^8+3*q^19*z^7+2*q^18*z^8+3*q^19*z^6+2*q^18*z^7+3*q^17*z^8-4*q^18*z^6-6*q^17*z^7+q^16*z^8-4*q^18*z^5-5*q^17*z^6-2*q^16*z^7-2*q^17*z^5-6*q^16*z^6+q^15*z^7+2*q^16*z^5-14*q^15*z^6-2*q^14*z^7+q^16*z^4+9*q^15*z^5-q^14*z^6-2*q^13*z^7+q^16*z^3+q^15*z^4+8*q^14*z^5+3*q^13*z^6+q^15*z^3+q^14*z^4-7*q^12*z^6+7*q^13*z^4+11*q^12*z^5-5*q^11*z^6-q^13*z^3+6*q^12*z^4+10*q^11*z^5+2*q^10*z^6-q^12*z^3+2*q^11*z^4-6*q^10*z^5+q^9*z^6-4*q^11*z^3+14*q^10*z^4-2*q^9*z^5-q^11*z^2-6*q^10*z^3+9*q^9*z^4+2*q^8*z^5-q^10*z^2-2*q^9*z^3-9*q^8*z^4-q^7*z^5-2*q^9*z^2+q^8*z^3-10*q^7*z^4-q^6*z^5+q^9*z-8*q^8*z^2-9*q^7*z^3-q^6*z^4+q^8*z-10*q^7*z^2-9*q^6*z^3-q^7*z+2*q^6*z^2-2*q^6*z+5*q^5*z^2+5*q^4*z^3+4*q^4*z^2+2*q^3*z^3+3*q^4*z+3*q^3*z^2-q^4-q^3*z-2*q^3-2*q^2*z-2*q*z^2-q^2-q*z-z^2-q-z-1)
+R1(3,2,-2,0)*(-q^5*z^2+q^4*z)
+R1(2,2,3,1)*(-q^22*z^7-q^22*z^6+q^21*z^6-q^20*z^7+q^21*z^5-q^20*z^6-q^19*z^7+q^19*z^6-q^18*z^7+q^19*z^5-q^17*z^7-q^17*z^6-q^16*z^7+4*q^17*z^5+2*q^16*z^6+3*q^17*z^4+3*q^16*z^5+q^15*z^6+q^15*z^5-q^14*z^6-q^16*z^3+q^15*z^4+2*q^14*z^5+q^13*z^6-2*q^15*z^3-5*q^14*z^4+2*q^13*z^5+q^12*z^6-q^15*z^2-3*q^14*z^3-5*q^13*z^4+2*q^12*z^5-q^11*z^6-q^14*z^2-q^13*z^3-2*q^12*z^4+q^11*z^5-q^10*z^6-q^13*z^2-4*q^12*z^3-5*q^11*z^4+2*q^10*z^5-q^11*z^3-2*q^10*z^4+4*q^9*z^5+2*q^11*z^2-2*q^10*z^3-q^9*z^4+3*q^8*z^5+q^10*z^2-2*q^9*z^3-2*q^8*z^4+q^10*z+3*q^9*z^2-q^8*z^3+q^7*z^4+q^9*z+4*q^8*z^2-5*q^7*z^3+q^8*z+2*q^7*z^2-4*q^6*z^3-q^5*z^4+q^7*z+3*q^6*z^2+2*q^5*z^3-q^4*z^4+q^6*z+3*q^5*z^2+3*q^4*z^3+3*q^5*z+2*q^4*z^2+2*q^4*z+3*q^3*z^2+2*q^2*z^2-q^2*z-q*z^2-q*z-z^2-q-z-1)
+R1(2,2,3,3)*(q^27*z^9+q^27*z^8-2*q^26*z^8-2*q^26*z^7+q^24*z^9+q^25*z^7-q^24*z^8+q^23*z^9+q^25*z^6-2*q^23*z^8-q^22*z^8-q^23*z^6-3*q^22*z^7-2*q^21*z^8-2*q^22*z^6-2*q^21*z^7-3*q^20*z^8+q^22*z^5+4*q^21*z^6+5*q^20*z^7-q^19*z^8+4*q^21*z^5+6*q^20*z^6+q^19*z^7+2*q^20*z^5+6*q^19*z^6-q^18*z^7-3*q^19*z^5+14*q^18*z^6+2*q^17*z^7-q^19*z^4-5*q^18*z^5+3*q^17*z^6+2*q^16*z^7-q^19*z^3+2*q^18*z^4-7*q^17*z^5-q^16*z^6-q^18*z^3-q^17*z^4-3*q^16*z^5+7*q^15*z^6-q^17*z^3-8*q^16*z^4-11*q^15*z^5+5*q^14*z^6-q^16*z^3-14*q^15*z^4-10*q^14*z^5-2*q^13*z^6-q^16*z^2-q^15*z^3-7*q^14*z^4+5*q^13*z^5-q^12*z^6-q^15*z^2+6*q^14*z^3-11*q^13*z^4+2*q^12*z^5+q^14*z^2+5*q^13*z^3-7*q^12*z^4-2*q^11*z^5+3*q^13*z^2+5*q^12*z^3+9*q^11*z^4+q^10*z^5+5*q^12*z^2+2*q^11*z^3+10*q^10*z^4+q^9*z^5-q^12*z+8*q^11*z^2+9*q^10*z^3+q^9*z^4+10*q^10*z^2+8*q^9*z^3+q^10*z-3*q^9*z^2+q^9*z-5*q^8*z^2-5*q^7*z^3-4*q^7*z^2-2*q^6*z^3-3*q^7*z-3*q^6*z^2+q^7+q^6*z+2*q^6+2*q^5*z+2*q^4*z^2+q^5+q^4*z+q^3*z^2+q^4+q^3*z+q^3)
+R1(2,2,4,1)*(q^23*z^6-q^22*z^5-q^21*z^6+q^20*z^6+q^20*z^5+q^19*z^6-q^19*z^5-q^18*z^6-q^17*z^6-3*q^18*z^4+q^17*z^5-2*q^17*z^4+q^17*z^3+4*q^16*z^4+q^16*z^3+3*q^15*z^4+q^16*z^2-q^14*z^4+q^15*z^2-q^14*z^3-q^13*z^4-q^14*z^2-q^13*z^3-q^13*z^2)
+R1(2,2,4,2)*(-q^18*z^5+q^17*z^4-q^15*z^5-q^14*z^5+q^14*z^4+3*q^13*z^3+2*q^12*z^3-q^12*z^2-q^11*z^3-q^11*z^2-q^10*z^3-q^11*z-q^10*z^2-q^10*z)
+R1(2,2,4,3)*(-q^22*z^6+q^21*z^5-q^19*z^6-q^18*z^6+q^18*z^5+3*q^17*z^4+2*q^16*z^4-q^16*z^3-q^15*z^4-q^15*z^3-q^14*z^4-q^15*z^2-q^14*z^3-q^14*z^2)
+R1(2,3,-1,0)*(-q^11*z^4+q^10*z^3+q^9*z^4-q^8*z^4-q^8*z^3-q^7*z^4+q^7*z^3+q^6*z^4+q^5*z^4+q^6*z^2-q^5*z^3+2*q^5*z^2+q^5*z-q^4*z-2*q^3*z^2-q^4-q^3*z-q^2*z^2-q^3)
+R1(2,3,0,2)*(-q^22*z^8-q^22*z^7+q^21*z^6-q^20*z^7-q^19*z^8-q^18*z^8+q^19*z^6-q^18*z^7+q^19*z^5-2*q^17*z^7+3*q^17*z^6+3*q^17*z^5+2*q^16*z^6+q^15*z^7+5*q^16*z^5-q^15*z^6-q^16*z^4+5*q^15*z^5+2*q^14*z^6-6*q^14*z^5-q^15*z^3-4*q^14*z^4-8*q^13*z^5+q^12*z^6-3*q^14*z^3-q^13*z^4+4*q^12*z^5+5*q^11*z^6-3*q^13*z^3-q^12*z^4-q^11*z^5+2*q^10*z^6-q^13*z^2-q^12*z^3-3*q^11*z^4-4*q^10*z^5+q^9*z^6-q^12*z^2+q^11*z^3+3*q^10*z^4+3*q^9*z^5+q^8*z^6-3*q^10*z^3-8*q^9*z^4-q^8*z^5-11*q^8*z^4+4*q^8*z^3-3*q^7*z^4+5*q^6*z^5+q^5*z^6+q^8*z^2-3*q^7*z^3-q^6*z^4+q^5*z^5+2*q^8*z+4*q^7*z^2+8*q^6*z^3+2*q^5*z^4+q^4*z^5+q^7*z+6*q^6*z^2+5*q^5*z^3-2*q^6*z+2*q^5*z^2+q^4*z^3-q^3*z^4-3*q^4*z^2-5*q^3*z^3-q^2*z^4-7*q^3*z^2-2*q^2*z^3-4*q^3*z-2*q^2*z^2-q^3+q^2*z+2*q*z^2+q^2+2*q*z+z^2+2*q)
+R1(2,3,0,3)*(-q^29*z^11-q^29*z^10-q^28*z^11+q^28*z^10+2*q^28*z^9+q^27*z^10-q^26*z^11+q^26*z^10-2*q^25*z^11-q^27*z^8+q^26*z^9+4*q^25*z^10-q^24*z^11+q^26*z^8+q^25*z^9+3*q^24*z^10+2*q^24*z^9+2*q^23*z^10-q^25*z^7-q^24*z^8+5*q^23*z^9+6*q^22*z^10-2*q^24*z^7-3*q^23*z^8-3*q^22*z^9+6*q^21*z^10-2*q^23*z^7-6*q^22*z^8-8*q^21*z^9+2*q^20*z^10+q^23*z^6-2*q^22*z^7-11*q^21*z^8-q^20*z^9-4*q^21*z^7-30*q^20*z^8-3*q^19*z^9-3*q^21*z^6+q^20*z^7-24*q^19*z^8-9*q^18*z^9+q^21*z^5-2*q^20*z^6+14*q^19*z^7+3*q^18*z^8-6*q^17*z^9+2*q^20*z^5+11*q^19*z^6+14*q^18*z^7-q^17*z^8-q^16*z^9+6*q^19*z^5+24*q^18*z^6+28*q^17*z^7-14*q^16*z^8+q^19*z^4+3*q^18*z^5+24*q^17*z^6+49*q^16*z^7-2*q^15*z^8+q^18*z^4-2*q^17*z^5+9*q^16*z^6+23*q^15*z^7+7*q^14*z^8-2*q^17*z^4-8*q^16*z^5+9*q^15*z^6-2*q^14*z^7+3*q^13*z^8-q^17*z^3-6*q^16*z^4-14*q^15*z^5+15*q^14*z^6+13*q^13*z^7-q^16*z^3-6*q^15*z^4-25*q^14*z^5-15*q^13*z^6+16*q^12*z^7-11*q^14*z^4-32*q^13*z^5-35*q^12*z^6+q^11*z^7-15*q^13*z^4-42*q^12*z^5-19*q^11*z^6-4*q^10*z^7-20*q^12*z^4-47*q^11*z^5+2*q^10*z^6-q^9*z^7+q^12*z^3-7*q^11*z^4-27*q^10*z^5+2*q^9*z^6+q^12*z^2+6*q^11*z^3+10*q^10*z^4+9*q^9*z^5+2*q^8*z^6+q^11*z^2+12*q^10*z^3+30*q^9*z^4+25*q^8*z^5+2*q^7*z^6+2*q^10*z^2+31*q^9*z^3+37*q^8*z^4+18*q^7*z^5+2*q^6*z^6+6*q^9*z^2+32*q^8*z^3+16*q^7*z^4+6*q^8*z^2+22*q^7*z^3-q^5*z^5+q^7*z^2-5*q^6*z^3-10*q^5*z^4-q^4*z^5-q^7*z-12*q^6*z^2-15*q^5*z^3-7*q^4*z^4-3*q^6*z-17*q^5*z^2-12*q^4*z^3-3*q^3*z^4-6*q^5*z-10*q^4*z^2-q^4*z+2*q^3*z^2+3*q^2*z^3+q^4+4*q^3*z+4*q^2*z^2+q*z^3+2*q^3+2*q^2*z+q*z^2+q^2)
+R1(2,3,1,2)*(-q^30*z^11-q^30*z^10-q^29*z^11+q^29*z^10+2*q^29*z^9+2*q^28*z^10-q^27*z^11+q^28*z^9+q^27*z^10-2*q^26*z^11-q^28*z^8-q^27*z^9+3*q^26*z^10-q^25*z^11-q^27*z^8-q^26*z^9+2*q^25*z^10+2*q^24*z^10+2*q^25*z^8+6*q^24*z^9+5*q^23*z^10+3*q^24*z^8-2*q^23*z^9+3*q^22*z^10-2*q^24*z^7-8*q^23*z^8-8*q^22*z^9-q^21*z^10-8*q^23*z^7-12*q^22*z^8+q^21*z^9-q^20*z^10-q^23*z^6-2*q^22*z^7-20*q^21*z^8+2*q^20*z^9+q^22*z^6+9*q^21*z^7-12*q^20*z^8-q^19*z^9+q^22*z^5+2*q^21*z^6+25*q^20*z^7+8*q^19*z^8+3*q^18*z^9+2*q^21*z^5+7*q^20*z^6+9*q^19*z^7-7*q^18*z^8+4*q^17*z^9+2*q^20*z^5-q^19*z^6-7*q^18*z^7-20*q^17*z^8+q^16*z^9-5*q^19*z^5+3*q^18*z^6+5*q^17*z^7-4*q^16*z^8-4*q^18*z^5+6*q^17*z^6-15*q^16*z^7+2*q^15*z^8-q^17*z^5+22*q^16*z^6-24*q^15*z^7-3*q^14*z^8+q^17*z^4+10*q^16*z^5+43*q^15*z^6-3*q^14*z^7-2*q^13*z^8+q^17*z^3+4*q^16*z^4+13*q^14*z^6-9*q^13*z^7+q^16*z^3-4*q^15*z^4-3*q^14*z^5-8*q^13*z^6-14*q^12*z^7-q^15*z^3-11*q^14*z^4+14*q^13*z^5+7*q^12*z^6-2*q^11*z^7-3*q^14*z^3-24*q^13*z^4+9*q^12*z^5+6*q^11*z^6+3*q^10*z^7-q^14*z^2-3*q^13*z^3-10*q^12*z^4+19*q^11*z^5+q^10*z^6+q^9*z^7-q^13*z^2-q^12*z^3+6*q^11*z^4+26*q^10*z^5+4*q^9*z^6+q^8*z^7-q^12*z^2-13*q^11*z^3-2*q^10*z^4-2*q^8*z^6-15*q^10*z^3-15*q^9*z^4-17*q^8*z^5-q^7*z^6-q^10*z^2-22*q^9*z^3-30*q^8*z^4-12*q^7*z^5-q^6*z^6-6*q^9*z^2-35*q^8*z^3-20*q^7*z^4+2*q^6*z^5+q^9*z-6*q^8*z^2-18*q^7*z^3-7*q^6*z^4+2*q^5*z^5+2*q^8*z+2*q^7*z^2+14*q^6*z^3+6*q^5*z^4+q^4*z^5+2*q^7*z+8*q^6*z^2+19*q^5*z^3+4*q^4*z^4+4*q^6*z+17*q^5*z^2+8*q^4*z^3+q^3*z^4+7*q^5*z+7*q^4*z^2-3*q^3*z^3+q^5-2*q^4*z-2*q^3*z^2-4*q^2*z^3+q^4-5*q^3*z-q*z^3-q^3-2*q^2*z+q*z^2-z-1)
+R1(2,3,2,1)*(2*q^32*z^11+2*q^32*z^10+q^31*z^11-3*q^31*z^10-q^30*z^11-4*q^31*z^9-3*q^30*z^10+3*q^29*z^11+2*q^29*z^10+4*q^28*z^11+2*q^30*z^8+4*q^29*z^9-6*q^28*z^10+q^29*z^8-3*q^28*z^9-3*q^27*z^10-3*q^28*z^8-4*q^27*z^9-2*q^26*z^10+2*q^25*z^11-4*q^27*z^8-11*q^26*z^9-9*q^25*z^10+q^24*z^11+q^27*z^7+2*q^26*z^8+9*q^25*z^9-4*q^24*z^10+8*q^26*z^7+17*q^25*z^8+7*q^24*z^9+2*q^23*z^10+10*q^25*z^7+12*q^24*z^8-19*q^23*z^9-3*q^22*z^10-4*q^24*z^7+30*q^23*z^8-3*q^22*z^9-4*q^21*z^10-2*q^24*z^6-17*q^23*z^7+22*q^22*z^8+8*q^21*z^9-q^20*z^10-2*q^24*z^5-2*q^23*z^6-20*q^22*z^7-8*q^21*z^8-8*q^20*z^9-3*q^23*z^5+12*q^21*z^7+45*q^20*z^8-7*q^19*z^9-5*q^21*z^6+5*q^20*z^7+51*q^19*z^8+3*q^18*z^9+q^21*z^5-20*q^20*z^6-32*q^19*z^7-2*q^18*z^8+2*q^17*z^9-q^21*z^4-2*q^20*z^5-26*q^19*z^6+27*q^18*z^7+3*q^17*z^8-q^20*z^4-5*q^19*z^5-59*q^18*z^6+27*q^17*z^7+23*q^16*z^8+3*q^18*z^5-83*q^17*z^6-31*q^16*z^7+7*q^15*z^8+3*q^18*z^4+8*q^17*z^5-31*q^16*z^6-3*q^15*z^7-3*q^14*z^8+9*q^17*z^4+q^16*z^5-18*q^15*z^6+20*q^14*z^7-q^13*z^8+q^17*z^3+23*q^16*z^4+16*q^15*z^5-58*q^14*z^6+q^16*z^3+38*q^15*z^4+25*q^14*z^5-28*q^13*z^6-8*q^12*z^7+3*q^15*z^3+22*q^14*z^4-4*q^13*z^5+3*q^12*z^6-2*q^11*z^7+6*q^14*z^3+18*q^13*z^4+7*q^12*z^5+5*q^11*z^6+q^10*z^7+q^14*z^2+8*q^13*z^3+41*q^12*z^4+40*q^11*z^5-3*q^10*z^6+q^9*z^7+7*q^12*z^3+53*q^11*z^4+39*q^10*z^5-2*q^9*z^6-q^8*z^7-2*q^12*z^2+15*q^11*z^3+53*q^10*z^4+6*q^9*z^5+2*q^8*z^6-q^11*z^2+9*q^10*z^3+22*q^9*z^4-7*q^8*z^5-q^7*z^6-4*q^10*z^2-40*q^9*z^3-12*q^8*z^4-7*q^7*z^5-q^6*z^6-q^10*z-18*q^9*z^2-49*q^8*z^3-20*q^7*z^4-4*q^6*z^5-2*q^9*z-17*q^8*z^2-27*q^7*z^3-9*q^6*z^4-2*q^5*z^5+2*q^8*z-12*q^7*z^2-14*q^6*z^3+q^5*z^4+8*q^7*z+4*q^6*z^2+q^5*z^3+2*q^4*z^4+11*q^6*z+14*q^5*z^2+12*q^4*z^3+3*q^3*z^4+9*q^5*z+9*q^4*z^2+7*q^3*z^3+q^5+5*q^4*z+q^3*z^2+3*q^2*z^3-2*q^4+3*q^3*z-2*q^2*z^2-2*q^3+q^2*z-2*q*z^2-q^2-q*z-z^2-q+z+1)
+R1(2,3,2,2)*(q^25*z^9+q^25*z^8-2*q^24*z^8-2*q^24*z^7+q^22*z^9+q^23*z^7-q^22*z^8+q^21*z^9+q^23*z^6-2*q^21*z^8-q^20*z^8-q^21*z^6-4*q^20*z^7-2*q^19*z^8-3*q^20*z^6-2*q^19*z^7-3*q^18*z^8+q^20*z^5+4*q^19*z^6+5*q^18*z^7-q^17*z^8+5*q^19*z^5+5*q^18*z^6+3*q^18*z^5+5*q^17*z^6-2*q^16*z^7-q^17*z^5+13*q^16*z^6+2*q^15*z^7-q^17*z^4-5*q^16*z^5+2*q^15*z^6+2*q^14*z^7-q^17*z^3+q^16*z^4-3*q^15*z^5-2*q^14*z^6-q^16*z^3+3*q^15*z^4-3*q^14*z^5+7*q^13*z^6-q^15*z^3-4*q^14*z^4-11*q^13*z^5+6*q^12*z^6-2*q^14*z^3-9*q^13*z^4-10*q^12*z^5-q^11*z^6-q^14*z^2-4*q^13*z^3-9*q^12*z^4+q^11*z^5-q^10*z^6-2*q^13*z^2-q^12*z^3-14*q^11*z^4-q^12*z^2+5*q^11*z^3-8*q^10*z^4+q^9*z^5+2*q^11*z^2+5*q^10*z^3+4*q^9*z^4+3*q^8*z^5+4*q^10*z^2+11*q^9*z^3+8*q^8*z^4+q^7*z^5+9*q^9*z^2+13*q^8*z^3+3*q^7*z^4+8*q^8*z^2-2*q^7*z^3-q^6*z^4-7*q^6*z^3-2*q^5*z^4-2*q^7*z-7*q^6*z^2-q^5*z^3-q^4*z^4-3*q^6*z-4*q^5*z^2+q^4*z^3+q^5*z+3*q^4*z^2+3*q^4*z+6*q^3*z^2+2*q^4+2*q^3*z+3*q^2*z^2+2*q^3-q^2*z-q*z^2-q*z-z^2-q-z-1)
+R1(2,3,2,3)*(2*q^32*z^11+2*q^32*z^10+3*q^31*z^11-q^31*z^10+q^30*z^11-4*q^31*z^9-5*q^30*z^10+2*q^29*z^11-4*q^30*z^9-3*q^29*z^10+5*q^28*z^11+2*q^30*z^8+2*q^29*z^9-7*q^28*z^10+4*q^27*z^11+3*q^29*z^8+q^28*z^9-9*q^27*z^10+q^26*z^11-q^28*z^8-3*q^27*z^9-8*q^26*z^10-5*q^27*z^8-13*q^26*z^9-12*q^25*z^10+q^27*z^7-q^26*z^8+q^25*z^9-13*q^24*z^10+8*q^26*z^7+20*q^25*z^8+19*q^24*z^9-6*q^23*z^10+16*q^25*z^7+30*q^24*z^8+8*q^23*z^9-q^22*z^10+5*q^24*z^7+52*q^23*z^8-2*q^24*z^6-18*q^23*z^7+57*q^22*z^8+8*q^21*z^9-2*q^24*z^5-3*q^23*z^6-46*q^22*z^7+15*q^21*z^8+8*q^20*z^9-5*q^23*z^5-6*q^22*z^6-34*q^21*z^7+10*q^20*z^8+2*q^19*z^9-4*q^22*z^5-17*q^21*z^6-21*q^20*z^7+34*q^19*z^8-37*q^20*z^6-58*q^19*z^7+21*q^18*z^8-q^21*z^4+4*q^20*z^5-41*q^19*z^6-45*q^18*z^7-3*q^17*z^8-q^20*z^4+5*q^19*z^5-52*q^18*z^6+2*q^17*z^7-5*q^16*z^8+2*q^19*z^4+13*q^18*z^5-69*q^17*z^6+4*q^16*z^7-q^15*z^8+8*q^18*z^4+36*q^17*z^5-26*q^16*z^6-7*q^15*z^7+15*q^17*z^4+44*q^16*z^5+38*q^15*z^6-2*q^14*z^7+33*q^16*z^4+44*q^15*z^5+43*q^14*z^6+2*q^13*z^7+49*q^15*z^4+54*q^14*z^5+13*q^13*z^6+q^12*z^7-2*q^15*z^3+32*q^14*z^4+35*q^13*z^5-7*q^12*z^6-q^11*z^7-3*q^14*z^3-7*q^13*z^4+2*q^12*z^5-6*q^11*z^6-q^10*z^7-q^14*z^2-3*q^13*z^3-33*q^12*z^4-11*q^11*z^5-q^10*z^6-q^13*z^2-10*q^12*z^3-30*q^11*z^4-4*q^10*z^5-q^9*z^6-16*q^11*z^3-10*q^10*z^4+2*q^11*z^2-q^10*z^3+5*q^9*z^4-q^8*z^5+7*q^10*z^2+7*q^8*z^4+7*q^9*z^2-11*q^8*z^3+q^7*z^4+q^9*z+4*q^8*z^2-2*q^7*z^3+q^6*z^4+q^8*z+5*q^7*z^2+6*q^6*z^3+q^5*z^4+3*q^7*z+7*q^6*z^2+4*q^5*z^3+6*q^6*z+5*q^5*z^2+q^4*z^3+4*q^5*z-q^4*z-2*q^3*z^2-q^4-q^3*z-q^2*z^2-q^3)
+R1(2,1,1,1)*(q^3*z^2-q^2*z)
+R1(2,1,1,3)*(q^27*z^10+q^27*z^9-2*q^26*z^9-2*q^26*z^8+q^25*z^9+q^24*z^10+2*q^25*z^8-q^24*z^9+q^23*z^10+q^25*z^7-2*q^24*z^8-2*q^23*z^9-2*q^24*z^7+q^23*z^8+q^23*z^7-4*q^22*z^8-q^21*z^9+q^23*z^6-3*q^22*z^7-4*q^21*z^8-3*q^20*z^9+5*q^21*z^7+5*q^20*z^8-q^19*z^9+4*q^21*z^6+2*q^20*z^7-q^20*z^6+5*q^19*z^7-4*q^18*z^8+3*q^19*z^6+20*q^18*z^7+q^17*z^8+3*q^19*z^5-6*q^18*z^6+3*q^17*z^7+2*q^16*z^8-q^19*z^4-3*q^17*z^6-3*q^16*z^7-q^18*z^4-q^17*z^5+13*q^16*z^6+10*q^15*z^7-q^17*z^4-14*q^16*z^5-11*q^15*z^6+7*q^14*z^7-q^17*z^3-q^16*z^4-13*q^15*z^5-15*q^14*z^6-2*q^13*z^7-q^16*z^3-q^15*z^4-3*q^14*z^5+10*q^13*z^6-q^12*z^7-6*q^14*z^4-23*q^13*z^5+5*q^12*z^6+2*q^14*z^3+q^13*z^4-15*q^12*z^5-4*q^11*z^6+3*q^13*z^3+3*q^12*z^4+15*q^11*z^5+4*q^12*z^3-8*q^11*z^4+13*q^10*z^5+q^9*z^6+q^12*z^2+11*q^11*z^3+2*q^10*z^4+q^11*z^2+10*q^10*z^3+12*q^9*z^4+3*q^10*z^2-2*q^9*z^3+5*q^8*z^4+8*q^9*z^2+2*q^8*z^3-4*q^7*z^4+q^9*z+8*q^8*z^2+4*q^7*z^3-3*q^6*z^4+2*q^8*z-q^7*z^2+3*q^6*z^3-q^5*z^4+3*q^7*z+3*q^6*z^2-q^5*z^3+2*q^6*z-q^5*z^2-q^4*z^3-4*q^5*z-3*q^4*z^2-q^4*z+q^3*z^2+q^2*z^2)
+R1(2,1,3,2)*(-q^26*z^9-q^26*z^8+2*q^25*z^8+2*q^25*z^7-q^23*z^9-q^24*z^7+q^23*z^8-q^22*z^9-q^24*z^6+2*q^22*z^8+q^21*z^8+q^22*z^6+3*q^21*z^7+2*q^20*z^8+2*q^21*z^6+2*q^20*z^7+3*q^19*z^8-q^21*z^5-4*q^20*z^6-5*q^19*z^7+q^18*z^8-4*q^20*z^5-6*q^19*z^6-q^18*z^7-2*q^19*z^5-7*q^18*z^6+q^17*z^7+3*q^18*z^5-14*q^17*z^6-2*q^16*z^7+q^18*z^4+7*q^17*z^5-3*q^16*z^6-2*q^15*z^7+q^18*z^3-2*q^17*z^4+7*q^16*z^5+q^17*z^3+5*q^15*z^5-8*q^14*z^6+q^16*z^3+8*q^15*z^4+13*q^14*z^5-5*q^13*z^6+q^15*z^3+12*q^14*z^4+11*q^13*z^5+2*q^12*z^6+q^15*z^2+q^14*z^3+9*q^13*z^4-3*q^12*z^5+q^11*z^6+q^14*z^2-6*q^13*z^3+12*q^12*z^4-q^13*z^2-9*q^12*z^3+4*q^11*z^4+2*q^10*z^5-3*q^12*z^2-7*q^11*z^3-10*q^10*z^4-q^9*z^5-5*q^11*z^2-8*q^10*z^3-11*q^9*z^4-q^8*z^5+q^11*z-8*q^10*z^2-12*q^9*z^3-2*q^8*z^4+q^10*z-7*q^9*z^2-5*q^8*z^3+5*q^8*z^2+2*q^7*z^3+q^8*z+10*q^7*z^2+5*q^6*z^3+2*q^7*z+6*q^6*z^2+2*q^5*z^3+2*q^6*z+2*q^5*z^2-q^6-2*q^5*z-q^4*z^2-3*q^5-3*q^4*z-2*q^3*z^2-2*q^4-q^3*z-q^2*z^2-q^3-q^2*z-q^2)
+R1(2,2,-1,3)*(q^26*z^10+q^26*z^9-2*q^25*z^9-2*q^25*z^8+q^23*z^10+q^24*z^8-2*q^23*z^9+q^22*z^10+q^24*z^7-q^23*z^8-2*q^22*z^9+3*q^22*z^8-q^21*z^9+2*q^22*z^7-3*q^21*z^8-3*q^20*z^9-4*q^21*z^7-q^20*z^8-4*q^19*z^9-q^21*z^6+4*q^20*z^7+8*q^19*z^8-q^18*z^9+4*q^20*z^6+4*q^19*z^7+3*q^18*z^8+2*q^19*z^6+10*q^18*z^7+q^17*z^8+2*q^18*z^6+16*q^17*z^7+5*q^16*z^8-q^18*z^5-16*q^17*z^6-5*q^16*z^7+3*q^15*z^8-q^18*z^4-6*q^17*z^5-16*q^16*z^6-4*q^15*z^7-q^17*z^4-q^16*z^5-9*q^15*z^6+9*q^14*z^7-3*q^15*z^5-27*q^14*z^6+3*q^13*z^7+2*q^15*z^4+6*q^14*z^5-16*q^13*z^6-4*q^12*z^7+q^15*z^3+3*q^14*z^4+4*q^13*z^5+2*q^12*z^6-q^11*z^7+q^14*z^3+2*q^13*z^4-11*q^12*z^5-9*q^11*z^6+q^13*z^3+20*q^12*z^4+6*q^11*z^5-7*q^10*z^6+q^12*z^3+19*q^11*z^4+17*q^10*z^5+3*q^9*z^6+18*q^10*z^4+6*q^9*z^5+2*q^8*z^6+6*q^10*z^3+28*q^9*z^4+2*q^8*z^5-3*q^10*z^2-2*q^9*z^3+9*q^8*z^4-6*q^9*z^2-9*q^8*z^3-13*q^7*z^4-3*q^6*z^5-8*q^8*z^2-19*q^7*z^3-12*q^6*z^4-q^5*z^5-14*q^7*z^2-19*q^6*z^3-3*q^5*z^4-10*q^6*z^2-4*q^5*z^3+q^4*z^4-q^6*z+2*q^5*z^2+5*q^4*z^3+q^3*z^4+2*q^5*z+7*q^4*z^2+5*q^3*z^3+5*q^4*z+5*q^3*z^2+2*q^2*z^3+4*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R1(2,2,0,0)*(q^3*z^2-q^2*z)
+R1(2,2,0,2)*(q^17*z^6-q^15*z^6-q^15*z^4+q^14*z^5+q^13*z^6+2*q^13*z^5-q^12*z^6+q^12*z^5-2*q^11*z^6-5*q^12*z^4+2*q^11*z^5-q^10*z^6-3*q^11*z^4+q^10*z^5-2*q^11*z^3+2*q^10*z^4-q^9*z^5+4*q^9*z^4+q^8*z^5+2*q^10*z^2+2*q^9*z^3-q^8*z^4+2*q^9*z^2-q^8*z^3-3*q^7*z^4-3*q^6*z^5+q^9*z-2*q^6*z^4-2*q^5*z^5+q^8*z-q^7*z^2-9*q^6*z^3-q^5*z^4+2*q^6*z^2+3*q^5*z^3-q^4*z^4+q^6*z+7*q^5*z^2+10*q^4*z^3+q^3*z^4+q^5*z+3*q^4*z^2+5*q^3*z^3+10*q^3*z^2+q^2*z^3-2*q^4-3*q^3*z+2*q^2*z^2-2*q^3-5*q^2*z-5*q*z^2-q^2-4*q*z-3*z^2-3*q-2*z-2)
+R1(1,3,-1,3)*(q^26*z^10+q^26*z^9+q^25*z^10-q^25*z^9-2*q^25*z^8-2*q^24*z^9+q^23*z^10-q^24*z^8-2*q^23*z^9+2*q^22*z^10+q^24*z^7-3*q^22*z^9+q^21*z^10+q^23*z^7+3*q^22*z^8-3*q^21*z^9+2*q^22*z^7-2*q^21*z^8-4*q^20*z^9-4*q^21*z^7-4*q^20*z^8-6*q^19*z^9-q^21*z^6+q^20*z^7+6*q^19*z^8-4*q^18*z^9+4*q^20*z^6+8*q^19*z^7+9*q^18*z^8-q^17*z^9+6*q^19*z^6+15*q^18*z^7+3*q^17*z^8+4*q^18*z^6+23*q^17*z^7+4*q^16*z^8-q^18*z^5-17*q^17*z^6+9*q^16*z^7+5*q^15*z^8-q^18*z^4-7*q^17*z^5-27*q^16*z^6-3*q^15*z^7+2*q^14*z^8-2*q^17*z^4-3*q^16*z^5-19*q^15*z^6+7*q^14*z^7-q^16*z^4-3*q^15*z^5-28*q^14*z^6+11*q^13*z^7+2*q^15*z^4+q^14*z^5-28*q^13*z^6+q^12*z^7+q^15*z^3+4*q^14*z^4-q^13*z^5-11*q^12*z^6-3*q^11*z^7+q^14*z^3+3*q^13*z^4-16*q^12*z^5-7*q^11*z^6-q^10*z^7+q^13*z^3+21*q^12*z^4-7*q^11*z^5-7*q^10*z^6+2*q^12*z^3+29*q^11*z^4+11*q^10*z^5+q^9*z^6+2*q^11*z^3+28*q^10*z^4+13*q^9*z^5+3*q^8*z^6+8*q^10*z^3+37*q^9*z^4+12*q^8*z^5+q^7*z^6-3*q^10*z^2+6*q^9*z^3+22*q^8*z^4+2*q^7*z^5-7*q^9*z^2-3*q^8*z^3-8*q^7*z^4-5*q^6*z^5-10*q^8*z^2-22*q^7*z^3-15*q^6*z^4-3*q^5*z^5-16*q^7*z^2-28*q^6*z^3-6*q^5*z^4-14*q^6*z^2-11*q^5*z^3-q^4*z^4-q^6*z-q^5*z^2+6*q^4*z^3+q^3*z^4+2*q^5*z+8*q^4*z^2+8*q^3*z^3+7*q^4*z+8*q^3*z^2+3*q^2*z^3+6*q^3*z+q^2*z^2-2*q*z^2-q^2-q*z-z^2-q)
+R1(1,3,4,3)*(q^24*z^7+q^24*z^6-q^23*z^6-q^23*z^5-q^22*z^6+q^21*z^7+q^21*z^6+q^20*z^7+q^21*z^5-q^20*z^6-q^20*z^5-q^19*z^6-3*q^19*z^5-3*q^19*z^4-q^17*z^6-q^17*z^5-q^16*z^6+q^18*z^3+4*q^17*z^4-2*q^16*z^5+q^15*z^6+2*q^17*z^3+5*q^16*z^4+q^14*z^6+q^17*z^2+q^16*z^3+5*q^15*z^4-q^14*z^5+q^16*z^2-q^15*z^3-4*q^13*z^5-q^15*z^2+2*q^14*z^3+q^13*z^4-3*q^12*z^5-q^14*z^2+2*q^12*z^4-2*q^13*z^2-q^12*z^3-q^11*z^4-3*q^12*z^2+6*q^11*z^3-q^12*z-q^11*z^2+5*q^10*z^3+q^9*z^4-2*q^10*z^2-2*q^9*z^3+q^8*z^4-3*q^9*z^2-3*q^8*z^3-3*q^9*z-2*q^8*z^2-2*q^8*z-3*q^7*z^2-2*q^6*z^2+q^6*z+q^5*z^2+q^5*z+q^4*z^2+q^5+q^4*z+q^4)
+R1(2,1,-1,0)*(q^4*z^2-q^3*z)
+R1(1,2,-1,3)*(-q^4*z^2-q^3*z^3-q^4*z-q^3*z^2-q^3*z)
+R1(1,2,0,3)*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-4*q^19*z^6-2*q^18*z^7-3*q^17*z^8+3*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+3*q^17*z^5+6*q^16*z^6-q^15*z^7+q^17*z^4-q^16*z^5+12*q^15*z^6+2*q^14*z^7-q^16*z^4-11*q^15*z^5+2*q^13*z^7-q^16*z^3-2*q^15*z^4-9*q^14*z^5-2*q^13*z^6-q^15*z^3+4*q^14*z^4+q^13*z^5+8*q^12*z^6+q^13*z^4-11*q^12*z^5+5*q^11*z^6+3*q^13*z^3-6*q^12*z^4-12*q^11*z^5-2*q^10*z^6-q^12*z^3-8*q^11*z^4+5*q^10*z^5-q^9*z^6-2*q^12*z^2-2*q^11*z^3-12*q^10*z^4+3*q^9*z^5-2*q^11*z^2+6*q^10*z^3-6*q^9*z^4-q^8*z^5-q^11*z+5*q^9*z^3+7*q^8*z^4+q^7*z^5-q^10*z+3*q^9*z^2+6*q^8*z^3+11*q^7*z^4+q^6*z^5+5*q^8*z^2+7*q^7*z^3+3*q^6*z^4-q^8*z+3*q^7*z^2-q^5*z^4-q^7*z-q^6*z^2-4*q^5*z^3-q^4*z^4+2*q^6*z-10*q^5*z^2-4*q^4*z^3+2*q^6+2*q^5*z-7*q^4*z^2-2*q^3*z^3+2*q^5+q^4*z+2*q^3*z^2+3*q^3*z+4*q^2*z^2+3*q^3+3*q^2*z+q*z^2+3*q^2)
+R1(1,2,2,3)*(2*q^33*z^12+2*q^33*z^11+3*q^32*z^12-q^32*z^11+q^31*z^12-4*q^32*z^10-5*q^31*z^11+2*q^30*z^12-4*q^31*z^10-4*q^30*z^11+5*q^29*z^12+2*q^31*z^9+q^30*z^10-8*q^29*z^11+4*q^28*z^12+3*q^30*z^9+2*q^29*z^10-10*q^28*z^11+q^27*z^12+q^29*z^9-2*q^28*z^10-9*q^27*z^11-4*q^28*z^9-10*q^27*z^10-14*q^26*z^11+4*q^26*z^10-15*q^25*z^11+7*q^27*z^8+18*q^26*z^9+23*q^25*z^10-7*q^24*z^11+15*q^26*z^8+32*q^25*z^9+13*q^24*z^10-q^23*z^11+8*q^25*z^8+56*q^24*z^9+6*q^23*z^10-2*q^25*z^7-20*q^24*z^8+56*q^23*z^9+14*q^22*z^10-2*q^25*z^6-9*q^24*z^7-51*q^23*z^8+9*q^22*z^9+12*q^21*z^10-5*q^24*z^6-11*q^23*z^7-49*q^22*z^8+3*q^21*z^9+3*q^20*z^10-2*q^23*z^6-22*q^22*z^7-49*q^21*z^8+31*q^20*z^9+q^22*z^6-29*q^21*z^7-80*q^20*z^8+18*q^19*z^9+6*q^21*z^6-20*q^20*z^7-56*q^19*z^8-7*q^18*z^9+q^21*z^5+8*q^20*z^6-30*q^19*z^7-5*q^18*z^8-7*q^17*z^9+4*q^20*z^5+26*q^19*z^6-47*q^18*z^7-8*q^17*z^8-q^16*z^9+15*q^19*z^5+45*q^18*z^6-q^17*z^7-18*q^16*z^8+15*q^18*z^5+49*q^17*z^6+62*q^16*z^7-4*q^15*z^8-2*q^18*z^4+24*q^17*z^5+75*q^16*z^6+53*q^15*z^7+5*q^14*z^8-5*q^17*z^4+37*q^16*z^5+82*q^15*z^6+9*q^14*z^7+2*q^13*z^8-2*q^17*z^3-6*q^16*z^4+9*q^15*z^5+41*q^14*z^6-6*q^13*z^7-q^12*z^8-2*q^16*z^3-3*q^15*z^4-31*q^14*z^5-11*q^13*z^6-3*q^12*z^7-q^11*z^8-17*q^14*z^4-55*q^13*z^5-31*q^12*z^6-2*q^11*z^7+q^14*z^3-29*q^13*z^4-51*q^12*z^5-20*q^11*z^6-2*q^10*z^7+3*q^13*z^3-18*q^12*z^4-22*q^11*z^5-4*q^10*z^6-q^13*z^2+5*q^12*z^3+2*q^11*z^4+5*q^10*z^5+13*q^11*z^3+11*q^10*z^4+16*q^9*z^5+q^8*z^6+2*q^11*z^2+12*q^10*z^3+7*q^9*z^4+12*q^8*z^5+q^11*z-4*q^10*z^2+9*q^9*z^3+5*q^8*z^4+5*q^7*z^5+q^10*z-3*q^9*z^2+7*q^8*z^3+2*q^7*z^4+q^6*z^5+q^8*z^2-q^7*z^3-q^6*z^4-q^8*z-q^7*z^2-q^6*z^3-q^5*z^4-2*q^7*z-q^6*z^2-3*q^5*z^3-2*q^6*z-2*q^5*z^2-3*q^4*z^3-2*q^5*z-q^3*z^3+q^4*z+2*q^3*z^2+q^4+q^3*z+q^2*z^2+q^3)
+R1(1,3,-1,2)*(q^26*z^11+q^26*z^10-2*q^25*z^10-2*q^25*z^9+q^23*z^11+q^24*z^9-q^23*z^10+q^22*z^11+q^24*z^8-2*q^22*z^10+q^22*z^9-q^21*z^10-3*q^21*z^9-2*q^20*z^10-3*q^21*z^8-2*q^20*z^9-3*q^19*z^10+4*q^20*z^8+6*q^19*z^9-q^18*z^10+4*q^20*z^7+5*q^19*z^8+2*q^18*z^9+2*q^19*z^7+7*q^18*z^8-q^17*z^9-q^18*z^7+14*q^17*z^8+2*q^16*z^9-q^18*z^6-11*q^17*z^7+q^16*z^8+2*q^15*z^9-q^18*z^5-2*q^17*z^6-10*q^16*z^7-2*q^15*z^8-q^17*z^5-q^15*z^7+8*q^14*z^8-5*q^15*z^6-12*q^14*z^7+5*q^13*z^8+q^15*z^5-5*q^14*z^6-13*q^13*z^7-2*q^12*z^8+q^14*z^5-5*q^13*z^6+2*q^12*z^7-q^11*z^8+q^13*z^5-13*q^12*z^6+q^13*z^4+10*q^12*z^5-6*q^11*z^6-2*q^10*z^7+2*q^12*z^4+10*q^11*z^5+7*q^10*z^6+q^9*z^7+2*q^11*z^4+9*q^10*z^5+10*q^9*z^6+q^8*z^7+9*q^10*z^4+13*q^9*z^5+2*q^8*z^6-q^10*z^3+7*q^9*z^4+5*q^8*z^5-2*q^7*z^6-3*q^9*z^3-3*q^8*z^4-3*q^7*z^5-2*q^6*z^6-3*q^8*z^3-8*q^7*z^4-3*q^6*z^5-4*q^7*z^3-5*q^6*z^4-2*q^5*z^5-4*q^6*z^3+2*q^5*z^4+3*q^4*z^4+q^5*z^2+3*q^4*z^3+q^3*z^4-q^4*z^2-q^4*z-2*q^3*z^2-q^2*z^2)
+R1(1,1,0,0)*(-q*z+1)
+R1(0,3,-1,2)*(-q^8*z^3+q^7*z^2-q^5*z^3-q^4*z^3+q^4*z^2+q^3*z+2*q^2*z+q^2+q*z)
+R1(0,3,-1,3)*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-q^4*z^2-q^3*z^3-q^4*z-2*q^3*z^2-q^2*z^3-q^3*z-2*q^2*z^2-q^2*z-2*q*z^2)
+R1(0,3,0,0)*(q^9*z^4+q^6*z^4-q^7*z^2+q^5*z^4+q^4*z^3-3*q^4*z^2-2*q^3*z^2-q^3*z-q^2*z^2+q^2+q)
+R1(0,3,0,3)*(q^24*z^9+q^24*z^8-2*q^23*z^8-2*q^23*z^7+q^21*z^9+q^22*z^7-q^21*z^8+q^20*z^9+q^22*z^6-2*q^20*z^8+q^20*z^7-q^19*z^8-3*q^19*z^7-2*q^18*z^8-4*q^19*z^6-2*q^18*z^7-3*q^17*z^8+3*q^18*z^6+6*q^17*z^7-q^16*z^8+4*q^18*z^5+5*q^17*z^6+2*q^16*z^7+3*q^17*z^5+6*q^16*z^6-q^15*z^7+q^17*z^4-q^16*z^5+12*q^15*z^6+2*q^14*z^7-q^16*z^4-11*q^15*z^5+2*q^13*z^7-q^16*z^3-2*q^15*z^4-9*q^14*z^5-2*q^13*z^6-q^15*z^3+4*q^14*z^4+q^13*z^5+8*q^12*z^6+q^13*z^4-11*q^12*z^5+5*q^11*z^6+3*q^13*z^3-6*q^12*z^4-12*q^11*z^5-2*q^10*z^6-q^12*z^3-8*q^11*z^4+5*q^10*z^5-q^9*z^6-2*q^12*z^2-2*q^11*z^3-12*q^10*z^4+3*q^9*z^5-2*q^11*z^2+6*q^10*z^3-5*q^9*z^4-q^11*z+5*q^9*z^3+7*q^8*z^4+q^7*z^5-q^10*z+3*q^9*z^2+5*q^8*z^3+10*q^7*z^4+q^6*z^5+5*q^8*z^2+7*q^7*z^3+4*q^6*z^4+q^5*z^5-q^8*z+3*q^7*z^2+q^4*z^5-q^7*z-q^6*z^2-5*q^5*z^3-2*q^4*z^4+2*q^6*z-10*q^5*z^2-4*q^4*z^3+2*q^6+2*q^5*z-8*q^4*z^2-3*q^3*z^3+2*q^5+q^4*z-2*q^2*z^3+2*q^3*z+2*q^2*z^2-q*z^3+3*q^3+3*q^2*z+q*z^2+3*q^2)
+R1(0,3,2,3)*(2*q^33*z^12+2*q^33*z^11+3*q^32*z^12-q^32*z^11+q^31*z^12-4*q^32*z^10-5*q^31*z^11+2*q^30*z^12-4*q^31*z^10-4*q^30*z^11+5*q^29*z^12+2*q^31*z^9+q^30*z^10-8*q^29*z^11+4*q^28*z^12+3*q^30*z^9+2*q^29*z^10-10*q^28*z^11+q^27*z^12+q^29*z^9-2*q^28*z^10-9*q^27*z^11-4*q^28*z^9-10*q^27*z^10-14*q^26*z^11+4*q^26*z^10-15*q^25*z^11+7*q^27*z^8+18*q^26*z^9+23*q^25*z^10-7*q^24*z^11+15*q^26*z^8+32*q^25*z^9+13*q^24*z^10-q^23*z^11+8*q^25*z^8+56*q^24*z^9+6*q^23*z^10-2*q^25*z^7-20*q^24*z^8+56*q^23*z^9+14*q^22*z^10-2*q^25*z^6-9*q^24*z^7-51*q^23*z^8+9*q^22*z^9+12*q^21*z^10-5*q^24*z^6-11*q^23*z^7-49*q^22*z^8+3*q^21*z^9+3*q^20*z^10-2*q^23*z^6-22*q^22*z^7-49*q^21*z^8+31*q^20*z^9+q^22*z^6-29*q^21*z^7-80*q^20*z^8+18*q^19*z^9+6*q^21*z^6-20*q^20*z^7-56*q^19*z^8-7*q^18*z^9+q^21*z^5+8*q^20*z^6-30*q^19*z^7-5*q^18*z^8-7*q^17*z^9+4*q^20*z^5+26*q^19*z^6-47*q^18*z^7-8*q^17*z^8-q^16*z^9+15*q^19*z^5+45*q^18*z^6-q^17*z^7-18*q^16*z^8+15*q^18*z^5+48*q^17*z^6+62*q^16*z^7-4*q^15*z^8-2*q^18*z^4+24*q^17*z^5+74*q^16*z^6+53*q^15*z^7+5*q^14*z^8-5*q^17*z^4+38*q^16*z^5+82*q^15*z^6+9*q^14*z^7+2*q^13*z^8-2*q^17*z^3-6*q^16*z^4+10*q^15*z^5+40*q^14*z^6-6*q^13*z^7-q^12*z^8-2*q^16*z^3-3*q^15*z^4-31*q^14*z^5-13*q^13*z^6-3*q^12*z^7-q^11*z^8-17*q^14*z^4-54*q^13*z^5-32*q^12*z^6-2*q^11*z^7+q^14*z^3-29*q^13*z^4-49*q^12*z^5-20*q^11*z^6-2*q^10*z^7+3*q^13*z^3-15*q^12*z^4-22*q^11*z^5-4*q^10*z^6-q^13*z^2+5*q^12*z^3+6*q^11*z^4+5*q^10*z^5+12*q^11*z^3+11*q^10*z^4+17*q^9*z^5+q^8*z^6+2*q^11*z^2+10*q^10*z^3+4*q^9*z^4+13*q^8*z^5+q^11*z-5*q^10*z^2+8*q^9*z^3+3*q^8*z^4+5*q^7*z^5+q^10*z-5*q^9*z^2+7*q^8*z^3+q^7*z^4+q^6*z^5-3*q^7*z^3-3*q^6*z^4-q^8*z-2*q^7*z^2-q^6*z^3-2*q^5*z^4-2*q^7*z-q^6*z^2-2*q^6*z-q^5*z^2-2*q^5*z+2*q^4*z^2-q^3*z^3+3*q^4*z+5*q^3*z^2+2*q^4+2*q^3*z+2*q^2*z^2+2*q^3)
+R1(0,2,-1,0)*(-q^7*z^3+q^6*z^2-q^4*z^3-q^3*z^3+q^3*z^2+q^2*z+2*q*z+q+z)
+R1(0,2,-1,1)*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-2*q*z-q-z)
+R1(0,2,-1,3)*(-q^25*z^10-q^25*z^9+2*q^24*z^9+2*q^24*z^8-q^22*z^10-q^23*z^8+q^22*z^9-q^21*z^10-q^23*z^7+2*q^21*z^9-q^21*z^8+q^20*z^9+3*q^20*z^8+2*q^19*z^9+3*q^20*z^7+2*q^19*z^8+3*q^18*z^9-4*q^19*z^7-6*q^18*z^8+q^17*z^9-4*q^19*z^6-5*q^18*z^7-2*q^17*z^8-2*q^18*z^6-7*q^17*z^7+q^16*z^8+q^17*z^6-14*q^16*z^7-2*q^15*z^8+q^17*z^5+11*q^16*z^6-q^15*z^7-2*q^14*z^8+q^17*z^4+2*q^16*z^5+10*q^15*z^6+2*q^14*z^7+q^16*z^4+q^14*z^6-8*q^13*z^7+5*q^14*z^5+12*q^13*z^6-5*q^12*z^7-q^14*z^4+5*q^13*z^5+13*q^12*z^6+2*q^11*z^7-q^13*z^4+5*q^12*z^5-2*q^11*z^6+q^10*z^7-q^12*z^4+13*q^11*z^5-q^12*z^3-10*q^11*z^4+6*q^10*z^5+2*q^9*z^6-2*q^11*z^3-10*q^10*z^4-7*q^9*z^5-q^8*z^6-2*q^10*z^3-9*q^9*z^4-10*q^8*z^5-q^7*z^6-8*q^9*z^3-13*q^8*z^4-2*q^7*z^5+q^9*z^2-7*q^8*z^3-5*q^7*z^4+2*q^6*z^5+2*q^8*z^2+3*q^7*z^3+3*q^6*z^4+2*q^5*z^5+3*q^7*z^2+9*q^6*z^3+3*q^5*z^4+4*q^6*z^2+6*q^5*z^3+2*q^4*z^4+3*q^5*z^2-2*q^4*z^3-3*q^3*z^3-2*q^4*z-3*q^3*z^2-q^2*z^3-q^3*z+q^2*z+q*z)
+R1(0,2,0,3)*(-q^24*z^9-q^24*z^8+2*q^23*z^8+2*q^23*z^7-q^21*z^9-q^22*z^7+q^21*z^8-q^20*z^9-q^22*z^6+2*q^20*z^8-q^20*z^7+q^19*z^8+3*q^19*z^7+2*q^18*z^8+3*q^19*z^6+2*q^18*z^7+3*q^17*z^8-4*q^18*z^6-6*q^17*z^7+q^16*z^8-4*q^18*z^5-5*q^17*z^6-2*q^16*z^7-2*q^17*z^5-7*q^16*z^6+q^15*z^7+q^16*z^5-14*q^15*z^6-2*q^14*z^7+q^16*z^4+11*q^15*z^5-q^14*z^6-2*q^13*z^7+q^16*z^3+2*q^15*z^4+10*q^14*z^5+2*q^13*z^6+q^15*z^3+q^13*z^5-8*q^12*z^6+5*q^13*z^4+12*q^12*z^5-5*q^11*z^6-q^13*z^3+5*q^12*z^4+13*q^11*z^5+2*q^10*z^6-q^12*z^3+5*q^11*z^4-2*q^10*z^5+q^9*z^6-q^11*z^3+13*q^10*z^4-q^11*z^2-10*q^10*z^3+6*q^9*z^4+2*q^8*z^5-2*q^10*z^2-10*q^9*z^3-7*q^8*z^4-q^7*z^5-2*q^9*z^2-9*q^8*z^3-10*q^7*z^4-q^6*z^5-8*q^8*z^2-13*q^7*z^3-2*q^6*z^4+q^8*z-6*q^7*z^2-5*q^6*z^3+2*q^5*z^4+2*q^7*z+3*q^6*z^2+3*q^5*z^3+2*q^4*z^4+2*q^6*z+9*q^5*z^2+3*q^4*z^3+4*q^5*z+7*q^4*z^2+2*q^3*z^3+3*q^4*z-q^3*z^2-q^3*z-3*q^2*z^2-2*q^3-3*q^2*z-q*z^2-2*q^2)
+R1(0,2,1,2)*(-q^15*z^5-q^14*z^5+q^14*z^4-q^13*z^5+q^13*z^4-q^12*z^5+q^12*z^4-2*q^11*z^5+q^11*z^4-2*q^10*z^5+2*q^10*z^4-q^9*z^5+4*q^10*z^3+q^9*z^4+3*q^9*z^3-q^8*z^4-2*q^9*z^2+3*q^8*z^3+q^7*z^4-q^8*z^2+q^7*z^3+q^6*z^4-q^8*z-2*q^7*z^2-2*q^6*z^3-q^5*z^4-2*q^7*z-2*q^6*z^2-2*q^5*z^3-q^4*z^4-2*q^6*z-6*q^5*z^2+q^4*z^3-2*q^5*z-q^4*z^2+2*q^4*z+3*q^3*z^2+q^2*z^2+q^3+2*q^2*z+q^2)
+R1(0,2,1,3)*(-q^14*z^5+q^13*z^4-q^11*z^5+q^11*z^4-q^10*z^5+q^10*z^4-q^10*z^3-q^9*z^4+2*q^9*z^3+q^8*z^4+3*q^8*z^3+q^7*z^4-2*q^7*z^3-q^6*z^4-q^7*z^2-2*q^6*z^3-q^5*z^4-q^7*z-4*q^6*z^2-q^6*z-q^5*z^2+q^5*z+2*q^4*z^2+q^3*z^3+2*q^4*z+3*q^3*z^2+q^4+3*q^3*z+2*q^2*z^2+q^3)
+R1(0,3,-1,1)*(-q^9*z^4+2*q^8*z^3-q^6*z^4-q^7*z^2-q^5*z^4+2*q^5*z^3+q^4*z^3+q^4*z^2+2*q^3*z^2-q^3*z+q^2*z^2-3*q^2*z-2*q^2-2*q*z-q)
-R1(0,1,0,0)*z
+R1(0,1,0,3)*(q^3*z+q^2*z^2+q^3+q^2*z+q^2)
+R1(-1,3,-1,3)*(-q^25*z^10-q^25*z^9+2*q^24*z^9+2*q^24*z^8-q^22*z^10-q^23*z^8+q^22*z^9-q^21*z^10-q^23*z^7+2*q^21*z^9-q^21*z^8+q^20*z^9+3*q^20*z^8+2*q^19*z^9+3*q^20*z^7+2*q^19*z^8+3*q^18*z^9-4*q^19*z^7-6*q^18*z^8+q^17*z^9-4*q^19*z^6-5*q^18*z^7-2*q^17*z^8-2*q^18*z^6-7*q^17*z^7+q^16*z^8+q^17*z^6-14*q^16*z^7-2*q^15*z^8+q^17*z^5+11*q^16*z^6-q^15*z^7-2*q^14*z^8+q^17*z^4+2*q^16*z^5+10*q^15*z^6+2*q^14*z^7+q^16*z^4+q^14*z^6-8*q^13*z^7+5*q^14*z^5+12*q^13*z^6-5*q^12*z^7-q^14*z^4+5*q^13*z^5+13*q^12*z^6+2*q^11*z^7-q^13*z^4+5*q^12*z^5-2*q^11*z^6+q^10*z^7-q^12*z^4+13*q^11*z^5-q^12*z^3-10*q^11*z^4+6*q^10*z^5+2*q^9*z^6-2*q^11*z^3-10*q^10*z^4-7*q^9*z^5-q^8*z^6-2*q^10*z^3-9*q^9*z^4-10*q^8*z^5-q^7*z^6-8*q^9*z^3-13*q^8*z^4-2*q^7*z^5+q^9*z^2-7*q^8*z^3-5*q^7*z^4+2*q^6*z^5+2*q^8*z^2+3*q^7*z^3+3*q^6*z^4+2*q^5*z^5+3*q^7*z^2+9*q^6*z^3+3*q^5*z^4+4*q^6*z^2+6*q^5*z^3+2*q^4*z^4+3*q^5*z^2-2*q^4*z^3-3*q^3*z^3-2*q^4*z-3*q^3*z^2-q^2*z^3-q^3*z+q^2*z+q*z)
+R1(-1,3,0,2)*(q^7*z^3-q^6*z^2+q^4*z^3+q^3*z^3-q^3*z^2-q^2*z-3*q*z-2*q-2*z-1)
+R1(-1,3,1,3)*(-q^14*z^5+q^13*z^4-q^11*z^5+q^11*z^4-q^10*z^5+q^10*z^4-q^10*z^3-q^9*z^4+2*q^9*z^3+2*q^8*z^3+q^7*z^4-q^7*z^3-q^6*z^4-2*q^6*z^3-2*q^5*z^4-q^7*z-4*q^6*z^2-q^5*z^3-q^4*z^4-q^6*z-q^5*z^2+q^5*z+3*q^4*z^2+q^3*z^3+2*q^4*z+4*q^3*z^2+q^2*z^3+q^4+4*q^3*z+4*q^2*z^2+q^3+2*q^2*z+2*q*z^2)
+R1(-1,2,0,3)*(-q^8*z^3+q^7*z^2-q^5*z^3-q^4*z^3+q^4*z^2+q^3*z+q^2*z^2+2*q^2*z+q^2+2*q*z)
+R1(-1,2,1,0)*(-q^6*z^3+q^5*z^2-q^3*z^3-q^2*z^3+q^2*z^2+q*z+z)
+R1(-1,2,1,1)*(q^6*z^3-q^5*z^2+q^3*z^3+q^2*z^3-q^2*z^2-q*z-z)
+R1(-1,2,3,0)*(q^6*z^3-2*q^5*z^2+q^3*z^3+q^4*z+q^2*z^3-2*q^2*z^2-2*q*z^2-z^2+2*z-1)
+R1(-1,1,0,3)*(q^25*z^9+q^25*z^8-2*q^24*z^8-2*q^24*z^7+q^22*z^9+q^23*z^7-q^22*z^8+q^21*z^9+q^23*z^6-2*q^21*z^8+q^21*z^7-q^20*z^8-3*q^20*z^7-2*q^19*z^8-3*q^20*z^6-2*q^19*z^7-3*q^18*z^8+4*q^19*z^6+6*q^18*z^7-q^17*z^8+4*q^19*z^5+5*q^18*z^6+2*q^17*z^7+2*q^18*z^5+7*q^17*z^6-q^16*z^7-q^17*z^5+14*q^16*z^6+2*q^15*z^7-q^17*z^4-11*q^16*z^5+q^15*z^6+2*q^14*z^7-q^17*z^3-2*q^16*z^4-10*q^15*z^5-2*q^14*z^6-q^16*z^3-q^14*z^5+8*q^13*z^6-5*q^14*z^4-12*q^13*z^5+5*q^12*z^6+q^14*z^3-5*q^13*z^4-13*q^12*z^5-2*q^11*z^6+q^13*z^3-5*q^12*z^4+2*q^11*z^5-q^10*z^6+q^12*z^3-13*q^11*z^4+q^12*z^2+10*q^11*z^3-6*q^10*z^4-2*q^9*z^5+2*q^11*z^2+10*q^10*z^3+7*q^9*z^4+q^8*z^5+2*q^10*z^2+9*q^9*z^3+10*q^8*z^4+q^7*z^5+8*q^9*z^2+13*q^8*z^3+2*q^7*z^4-q^9*z+7*q^8*z^2+5*q^7*z^3-2*q^6*z^4-2*q^8*z-3*q^7*z^2-3*q^6*z^3-2*q^5*z^4-3*q^7*z-9*q^6*z^2-3*q^5*z^3-4*q^6*z-6*q^5*z^2-2*q^4*z^3-3*q^5*z+2*q^4*z^2+3*q^3*z^2+2*q^4+3*q^3*z+q^2*z^2+q^3-q^2-q)
+R1(-1,1,1,1)*(-1-z)
+R1(-1,1,1,3)*q^2
+R1(-1,1,2,1)*(-q^25*z^9-q^25*z^8+2*q^24*z^8+2*q^24*z^7-q^22*z^9-q^23*z^7+q^22*z^8-q^21*z^9-q^23*z^6+2*q^21*z^8-q^21*z^7+q^20*z^8+3*q^20*z^7+2*q^19*z^8+3*q^20*z^6+2*q^19*z^7+3*q^18*z^8-4*q^19*z^6-6*q^18*z^7+q^17*z^8-4*q^19*z^5-5*q^18*z^6-2*q^17*z^7-2*q^18*z^5-7*q^17*z^6+q^16*z^7+q^17*z^5-14*q^16*z^6-2*q^15*z^7+q^17*z^4+11*q^16*z^5-q^15*z^6-2*q^14*z^7+q^17*z^3+2*q^16*z^4+10*q^15*z^5+2*q^14*z^6+q^16*z^3+q^14*z^5-8*q^13*z^6+5*q^14*z^4+12*q^13*z^5-5*q^12*z^6-q^14*z^3+5*q^13*z^4+13*q^12*z^5+2*q^11*z^6-q^13*z^3+5*q^12*z^4-2*q^11*z^5+q^10*z^6-q^12*z^3+13*q^11*z^4-q^12*z^2-10*q^11*z^3+6*q^10*z^4+2*q^9*z^5-2*q^11*z^2-10*q^10*z^3-7*q^9*z^4-q^8*z^5-2*q^10*z^2-9*q^9*z^3-10*q^8*z^4-q^7*z^5-8*q^9*z^2-12*q^8*z^3-2*q^7*z^4+q^9*z-7*q^8*z^2-5*q^7*z^3+2*q^6*z^4+2*q^8*z+2*q^7*z^2+3*q^6*z^3+2*q^5*z^4+3*q^7*z+9*q^6*z^2+4*q^5*z^3+4*q^6*z+6*q^5*z^2+3*q^4*z^3+3*q^5*z-3*q^4*z^2-3*q^3*z^2-2*q^4-4*q^3*z-q^2*z^2-q^3-2*q^2*z-q*z+q)
-R1(-1,1,2,2)*q^2
+R1(-2,2,1,3)*q^2
+R1(-2,2,2,1)*(-q^8*z^2-q^7*z^3-q^7*z^2+q^7*z+q^6*z^2+q^6*z-q^5*z^2-q^4*z^3-2*q^4*z^2-q^3*z^3+q^4*z+q^3*z+q^3+q^2*z+2*q^2+2*q*z+2*q+z)
+R1(-2,2,2,2)*(q^8*z^2+q^7*z^3+q^7*z^2-q^7*z-q^6*z^2-q^6*z+q^5*z^2+q^4*z^3+2*q^4*z^2+q^3*z^3-q^4*z-q^3*z-q^3-q^2*z-2*q^2-2*q*z-2*q-z)
+R1(-2,3,1,3)*(q^25*z^10+q^25*z^9-2*q^24*z^9-2*q^24*z^8+q^22*z^10+q^23*z^8-q^22*z^9+q^21*z^10+q^23*z^7-2*q^21*z^9+q^21*z^8-q^20*z^9-3*q^20*z^8-2*q^19*z^9-3*q^20*z^7-2*q^19*z^8-3*q^18*z^9+4*q^19*z^7+6*q^18*z^8-q^17*z^9+4*q^19*z^6+5*q^18*z^7+2*q^17*z^8+2*q^18*z^6+7*q^17*z^7-q^16*z^8-q^17*z^6+14*q^16*z^7+2*q^15*z^8-q^17*z^5-11*q^16*z^6+q^15*z^7+2*q^14*z^8-q^17*z^4-2*q^16*z^5-10*q^15*z^6-2*q^14*z^7-q^16*z^4-q^14*z^6+8*q^13*z^7-5*q^14*z^5-12*q^13*z^6+5*q^12*z^7+q^14*z^4-5*q^13*z^5-13*q^12*z^6-2*q^11*z^7+q^13*z^4-5*q^12*z^5+2*q^11*z^6-q^10*z^7+q^12*z^4-13*q^11*z^5+q^12*z^3+10*q^11*z^4-6*q^10*z^5-2*q^9*z^6+2*q^11*z^3+10*q^10*z^4+7*q^9*z^5+q^8*z^6+2*q^10*z^3+9*q^9*z^4+10*q^8*z^5+q^7*z^6+8*q^9*z^3+13*q^8*z^4+2*q^7*z^5-q^9*z^2+7*q^8*z^3+5*q^7*z^4-2*q^6*z^5-3*q^8*z^2-2*q^7*z^3-3*q^6*z^4-2*q^5*z^5-3*q^7*z^2-9*q^6*z^3-3*q^5*z^4+q^7*z-5*q^6*z^2-6*q^5*z^3-2*q^4*z^4-4*q^5*z^2+3*q^4*z^3-q^4*z^2+4*q^3*z^3+3*q^4*z+2*q^3*z^2+q^2*z^3+q^3*z+q^3-2*q^2*z+q^2-3*q*z-z)
+R1(-2,1,0,1)*(-q^7*z^2+q^6*z-q^4*z^2-q^3*z^2+q^3*z+q^2+q+1)
-R1(-2,1,1,2)*q
+R1(-2,1,1,3)*(q^9*z^2-q^8*z^3-q^8*z+q^7*z^2+q^6*z^2-q^5*z^3+q^5*z^2-q^4*z^3-q^5*z+q^4*z^2-q^4+q^3*z-q^3+2*q^2*z-q^2+q*z)
+R1(-2,1,2,0)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2-q)
+R1(-2,1,2,1)*(-q^7*z^2+q^6*z-q^4*z^2-q^3*z^2+q^3*z+q^2+q)
+R1(-2,1,2,2)*(-q^9*z^2-q^8*z^2+q^8*z+q^7*z-q^6*z^2-2*q^5*z^2+q^5*z-q^4*z^2+q^4*z+q^4+2*q^3+2*q^2+q*z)
+R1(-2,1,3,0)*(q^7*z^2-q^6*z+q^4*z^2+q^3*z^2-q^3*z-q^2)
+R1(-2,1,3,1)*(q^8*z^2-q^7*z+q^5*z^2+q^4*z^2-q^4*z-q^3-q^2*z-q^2-q*z)
-R1(-2,1,3,3)*q^4
+R1(-2,2,0,2)*(q^8*z^2+q^7*z^2-q^7*z-q^6*z+q^5*z^2+2*q^4*z^2-q^4*z+q^3*z^2-q^3*z-q^3-2*q^2-2*q-1)
+R1(-2,2,1,1)*(-q^7*z^2+q^6*z-q^4*z^2-q^3*z^2+q^3*z+q^2-z)
+R3(3,2,3,1)*q^8*z*(q^5*z-1)*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)
+R4(-1,1,4,0)*(q^3-1)*q/z*(q^14*z^6-q^13*z^5+q^11*z^6+q^10*z^6-q^9*z^5-4*q^9*z^4-q^8*z^5-2*q^8*z^4+q^7*z^5+q^8*z^3+2*q^7*z^4+2*q^7*z^3-2*q^5*z^5+q^7*z^2+q^6*z^3-q^4*z^5+q^6*z^2-2*q^5*z^3+q^4*z^3+q^4*z^2+2*q^3*z^3+q^3*z^2+q^2*z^3+q^3*z+q^2*z^2+q^2*z-2*q*z^2-q*z-z^2-q+z-1)
+R4(3,1,3,2)*(q^5*z-q^4*z-q^3*z-1)*q^11*(q^8*z^4-q^7*z^3+q^5*z^4+q^4*z^4-q^4*z^3-3*q^3*z^2-2*q^2*z^2+q^2*z+q*z^2+q*z+z^2+q+z+1)*z^2

==> anc/412.txt <==
-z*q*R1(0, 2, 0, 1)
+z*q^2*R1(0, 2, 1, 1)
+z*q^3*R1(-1, 2, 2, 2)
-z*q^2*R1(0, 2, 0, 2)
-z*q^2*R1(2, 2, 0, 0)
+z*q^2*R1(-1, 2, 2, 1)
-z*q*R1(2, 1, 0, 0)
+z*q*R1(0, 2, 1, 0)
+q^4*z^2*R1(3, 2, -1, 0)
+z*q^3*R1(0, 1, 2, 2)
+z*q^2*R1(0, 1, 2, 1)
-z*q^2*R1(1, 2, 0, 2)
-R1(0, 1, 0, 0)
+R1(1, 1, 0, 1)
+(-q^2*z^2-q^2*z)*R2(2, 2, -1, 1)
+(-q^3*z^2+q^2*z)*R2(2, 2, -1, 2)
+(-q^3*z^2+q^2*z)*R2(3, 1, -1, 1)
-z*q^2*R2(1, 0, 1, 2)
-z*q*R2(2, 1, -1, 1)
-q^4*z^2*R2(3, 1, -1, 2)
+z*q^2*R2(0, 2, 0, 2)
+z*q*R2(0, 2, 0, 1)
+q^3*z^2*R2(3, 0, -1, 1)
-z*q*R3(2, 1, 0, 0)
+z*q*R3(1, 1, 1, 0)
-z*q*R3(2, 1, -1, 0)
+z*q*R4(1, 0, 0, 1)
-q^3*z^2*R4(3, 0, -1, 1)
+z*q*R4(2, 0, 0, 1)

==> anc/430.txt <==
R2(3,3,1,1)*(-2*q^33*z^11-2*q^33*z^10-7*q^32*z^11-5*q^32*z^10-9*q^31*z^11+2*q^32*z^9-2*q^31*z^10-5*q^30*z^11+7*q^31*z^9+8*q^30*z^10-q^29*z^11+9*q^30*z^9+23*q^29*z^10+6*q^29*z^9+34*q^28*z^10+5*q^28*z^9+26*q^27*z^10+q^28*z^8+9*q^27*z^9+9*q^26*z^10-2*q^27*z^8+2*q^26*z^9+q^25*z^10-4*q^27*z^7-11*q^26*z^8-24*q^25*z^9-8*q^26*z^7-27*q^25*z^8-37*q^24*z^9-9*q^25*z^7-72*q^24*z^8-21*q^23*z^9-4*q^25*z^6-7*q^24*z^7-118*q^23*z^8-4*q^22*z^9-8*q^24*z^6-3*q^23*z^7-91*q^22*z^8-3*q^23*z^6-4*q^22*z^7-16*q^21*z^8+10*q^22*z^6+25*q^21*z^7+19*q^20*z^8+23*q^21*z^6+99*q^20*z^7+10*q^19*z^8+2*q^21*z^5+33*q^20*z^6+127*q^19*z^7+q^18*z^8+7*q^20*z^5+69*q^19*z^6+67*q^18*z^7+11*q^19*z^5+108*q^18*z^6+3*q^17*z^7+16*q^18*z^5+84*q^17*z^6-11*q^16*z^7+43*q^17*z^5+36*q^16*z^6-2*q^15*z^7-2*q^17*z^4+48*q^16*z^5+17*q^15*z^6+2*q^14*z^7-5*q^16*z^4-13*q^15*z^5+10*q^14*z^6+q^13*z^7-12*q^15*z^4-68*q^14*z^5+4*q^13*z^6-23*q^14*z^4-68*q^13*z^5-42*q^13*z^4-49*q^12*z^5-2*q^11*z^6-34*q^12*z^4-22*q^11*z^5-q^10*z^6+9*q^12*z^3+2*q^11*z^4+q^10*z^5+15*q^11*z^3+12*q^10*z^4+5*q^9*z^5+15*q^10*z^3+8*q^9*z^4+2*q^8*z^5-2*q^10*z^2+10*q^9*z^3+q^8*z^4-2*q^9*z^2+7*q^8*z^3-4*q^7*z^4-q^8*z^2+8*q^7*z^3-4*q^6*z^4-2*q^7*z^2+6*q^6*z^3+3*q^6*z^2+2*q^5*z^3+q^5*z^2+q^4*z^3-2*q^5*z-3*q^4*z^2-q^3*z^3-2*q^4*z-4*q^3*z^2-q^2*z^3-2*q^3*z-q^2*z+z^2)
+R2(3,3,1,2)*(-2*q^33*z^12-2*q^33*z^11-7*q^32*z^12-3*q^32*z^11-9*q^31*z^12+4*q^32*z^10+4*q^31*z^11-5*q^30*z^12+11*q^31*z^10+13*q^30*z^11-q^29*z^12-2*q^31*z^9+8*q^30*z^10+22*q^29*z^11-6*q^30*z^9-4*q^29*z^10+30*q^28*z^11-5*q^29*z^9-16*q^28*z^10+23*q^27*z^11-15*q^27*z^10+8*q^26*z^11-3*q^27*z^9-4*q^26*z^10+q^25*z^11-4*q^27*z^8-15*q^26*z^9-13*q^25*z^10-3*q^26*z^8-20*q^25*z^9-25*q^24*z^10+4*q^26*z^7+5*q^25*z^8-36*q^24*z^9-15*q^23*z^10+3*q^25*z^7+19*q^24*z^8-80*q^23*z^9-3*q^22*z^10-2*q^24*z^7+59*q^23*z^8-82*q^22*z^9+4*q^24*z^6+q^23*z^7+76*q^22*z^8-26*q^21*z^9+7*q^23*z^6+5*q^22*z^7+37*q^21*z^8+10*q^20*z^9-2*q^22*z^6+16*q^21*z^7+29*q^20*z^8+7*q^19*z^9-13*q^21*z^6-9*q^20*z^7+54*q^19*z^8+q^18*z^9-22*q^20*z^6-48*q^19*z^7+41*q^18*z^8-6*q^20*z^5-20*q^19*z^6-7*q^18*z^7+4*q^17*z^8-12*q^19*z^5-39*q^18*z^6+67*q^17*z^7-6*q^16*z^8-16*q^18*z^5-24*q^17*z^6+86*q^16*z^7-q^15*z^8-4*q^18*z^4-12*q^17*z^5+54*q^16*z^6+53*q^15*z^7+2*q^14*z^8-4*q^17*z^4-26*q^16*z^5+61*q^15*z^6+14*q^14*z^7+q^13*z^8-q^16*z^4-24*q^15*z^5+3*q^14*z^6-2*q^16*z^3+13*q^15*z^4+51*q^14*z^5-25*q^13*z^6+q^12*z^7-q^15*z^3+19*q^14*z^4+66*q^13*z^5-31*q^12*z^6+23*q^13*z^4+36*q^12*z^5-13*q^11*z^6-q^10*z^7+6*q^13*z^3+59*q^12*z^4+33*q^11*z^5+2*q^10*z^6+3*q^12*z^3+37*q^11*z^4+13*q^10*z^5+q^9*z^6-7*q^11*z^3-14*q^10*z^4-5*q^9*z^5-q^8*z^6+2*q^11*z^2-14*q^10*z^3-22*q^9*z^4-3*q^8*z^5+q^10*z^2-14*q^9*z^3-14*q^8*z^4-3*q^7*z^5+2*q^9*z^2-11*q^8*z^3-6*q^7*z^4-q^6*z^5+6*q^8*z^2-q^7*z^3-3*q^6*z^4+13*q^7*z^2+6*q^6*z^3-q^5*z^4+2*q^7*z+11*q^6*z^2+3*q^5*z^3-q^4*z^4+q^6*z+3*q^5*z^2+q^4*z^3+2*q^4*z^2+q^3*z^3-2*q^3*z^2-4*q^3*z-2*q^2*z^2-4*q^2*z-q*z^2+z^2)
+R2(3,3,1,3)*(-2*q^35*z^12-2*q^35*z^11-9*q^34*z^12-7*q^34*z^11-16*q^33*z^12+2*q^34*z^10-7*q^33*z^11-14*q^32*z^12+9*q^33*z^10+5*q^32*z^11-6*q^31*z^12+15*q^32*z^10+27*q^31*z^11-q^30*z^12+12*q^31*z^10+50*q^30*z^11+q^31*z^9+8*q^30*z^10+53*q^29*z^11+5*q^30*z^9+16*q^29*z^10+31*q^28*z^11+6*q^29*z^9+24*q^28*z^10+9*q^27*z^11-4*q^29*z^8-6*q^28*z^9+2*q^27*z^10+q^26*z^11-12*q^28*z^8-33*q^27*z^9-35*q^26*z^10-16*q^27*z^8-93*q^26*z^9-40*q^25*z^10-4*q^27*z^7-15*q^26*z^8-184*q^25*z^9-18*q^24*z^10-14*q^26*z^7-12*q^25*z^8-212*q^24*z^9-3*q^23*z^10-16*q^25*z^7-20*q^24*z^8-123*q^23*z^9-q^24*z^7-23*q^23*z^8-17*q^22*z^9-2*q^24*z^6+24*q^23*z^7+41*q^22*z^8+17*q^21*z^9-4*q^23*z^6+47*q^22*z^7+130*q^21*z^8+8*q^20*z^9+q^22*z^6+93*q^21*z^7+128*q^20*z^8+q^19*z^9+17*q^21*z^6+180*q^20*z^7+51*q^19*z^8+37*q^20*z^6+222*q^19*z^7-2*q^18*z^8+81*q^19*z^6+176*q^18*z^7-7*q^17*z^8+q^19*z^5+139*q^18*z^6+108*q^17*z^7+q^16*z^8+2*q^18*z^5+115*q^17*z^6+53*q^16*z^7+3*q^15*z^8+2*q^18*z^4+4*q^17*z^5+17*q^16*z^6+16*q^15*z^7+q^14*z^8+3*q^17*z^4-45*q^15*z^6+3*q^14*z^7+3*q^16*z^4-13*q^15*z^5-50*q^14*z^6+q^13*z^7+2*q^16*z^3-24*q^14*z^5-33*q^13*z^6-q^12*z^7+q^15*z^3+3*q^14*z^4-11*q^13*z^5-11*q^12*z^6-q^11*z^7+17*q^13*z^4+2*q^12*z^5-q^11*z^6-4*q^13*z^3+17*q^12*z^4-4*q^11*z^5-q^10*z^6-2*q^12*z^3+10*q^11*z^4-10*q^10*z^5-q^9*z^6-q^11*z^3+4*q^10*z^4-7*q^9*z^5-2*q^11*z^2-q^10*z^3+3*q^9*z^4-3*q^8*z^5-q^10*z^2+2*q^8*z^4+2*q^9*z^2+3*q^8*z^3-2*q^7*z^4-4*q^8*z^2+2*q^7*z^3-q^6*z^4-7*q^7*z^2-q^6*z^3-q^5*z^4-2*q^7*z+3*q^5*z^3-q^6*z+2*q^5*z^2+q^4*z^3+q^4*z^2-2*q^4*z+q^3*z+q^2*z^2+q^2*z+q*z^2)
+R2(3,3,2,3)*(-q^22*z^7-q^22*z^6-2*q^21*z^7-2*q^21*z^6-q^20*z^7-q^20*z^6+2*q^18*z^6+q^18*z^5+3*q^17*z^6+4*q^17*z^5+2*q^17*z^4+4*q^16*z^5-2*q^15*z^6+3*q^16*z^4+q^15*z^5-q^14*z^6+3*q^15*z^4+4*q^14*z^5+2*q^15*z^3+2*q^14*z^4+6*q^13*z^5+q^14*z^3-2*q^13*z^4+4*q^12*z^5-3*q^12*z^4+q^11*z^5-2*q^12*z^3-3*q^11*z^4-5*q^11*z^3-6*q^10*z^4-3*q^10*z^3-5*q^9*z^4-2*q^10*z^2-5*q^9*z^3+q^9*z^2-6*q^8*z^3-q^8*z^2-3*q^7*z^3-5*q^7*z^2-2*q^6*z^3-2*q^6*z^2+q^5*z^3+2*q^5*z^2+3*q^4*z^2+q^3*z^2+2*q^3*z+q^2*z^2+q^2*z)
+R2(4,0,-1,3)*(-q^28*z^10-q^28*z^9-2*q^27*z^10-q^27*z^9-q^26*z^10+q^27*z^8+q^26*z^9+2*q^26*z^8+4*q^25*z^9+2*q^25*z^8+8*q^24*z^9+q^24*z^8+6*q^23*z^9-q^24*z^7+q^22*z^9-q^23*z^7-2*q^22*z^7-8*q^21*z^8-2*q^22*z^6-3*q^21*z^7-11*q^20*z^8-q^21*z^6-9*q^20*z^7-4*q^19*z^8-3*q^20*z^6-25*q^19*z^7-2*q^20*z^5+2*q^19*z^6-18*q^18*z^7+q^19*z^5+4*q^18*z^6+2*q^17*z^7+q^18*z^5+8*q^17*z^6+7*q^16*z^7+6*q^17*z^5+34*q^16*z^6+q^15*z^7+2*q^17*z^4+4*q^16*z^5+39*q^15*z^6+q^16*z^4+9*q^15*z^5+12*q^14*z^6+2*q^15*z^4+23*q^14*z^5-6*q^13*z^6-4*q^14*z^4+7*q^13*z^5-3*q^12*z^6-3*q^13*z^4-10*q^12*z^5+4*q^12*z^4+q^11*z^5-4*q^12*z^3-19*q^11*z^4+5*q^10*z^5-6*q^11*z^3-26*q^10*z^4+2*q^9*z^5-9*q^10*z^3-14*q^9*z^4-19*q^9*z^3-12*q^8*z^4-9*q^8*z^3-4*q^7*z^4+8*q^7*z^3+q^6*z^4+4*q^7*z^2+7*q^6*z^3+8*q^6*z^2+4*q^5*z^3+5*q^5*z^2-q^4*z^2-q^3*z^3-2*q^4*z-q^3*z^2-q^3*z+q*z^2)
+R2(4,0,0,3)*(-q^18*z^6-2*q^17*z^6-q^16*z^6+q^15*z^5+3*q^14*z^5+2*q^13*z^5+2*q^13*z^4+3*q^12*z^4+2*q^11*z^3-q^10*z^3-3*q^9*z^3-q^8*z^3-2*q^8*z^2-q^7*z^3-q^7*z^2)
+R2(4,1,-2,1)*(-q^11*z^4-2*q^10*z^4+2*q^8*z^4+q^7*z^4+q^7*z^3-q^5*z^3+q^5*z^2-q^4*z^3+2*q^4*z^2+2*q^4*z+q^3*z^2+q^3*z-q*z^2)
+R4(1,1,-2,2)*(-q^8*z^3-2*q^7*z^3-q^6*z^3+q^4*z^2+q^3*z^2+q^2*z+q*z+q+z)
+R4(1,1,-1,1)*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-q^2*z-q*z-q-z)
+R4(1,1,3,2)*(-q^20*z^7-2*q^19*z^7-q^18*z^7+q^16*z^5+4*q^15*z^5+2*q^14*z^6+4*q^14*z^5+3*q^13*z^6+q^13*z^5+q^12*z^6+2*q^13*z^4+2*q^12*z^5-q^11*z^4-2*q^10*z^5-2*q^11*z^3-q^10*z^4-q^9*z^5-2*q^10*z^3-q^9*z^4+3*q^9*z^3-2*q^9*z^2-q^7*z^4-q^8*z^2-2*q^7*z^3-q^6*z^4+q^7*z^2+3*q^6*z^2+2*q^5*z^2+2*q^4*z^2+q^4*z+2*q^3*z^2-2*q^3*z-2*q^3-q^2*z-q^2+z)
+R4(1,1,4,2)*(-2*q^35*z^11-2*q^35*z^10-9*q^34*z^11-7*q^34*z^10-16*q^33*z^11+2*q^34*z^9-7*q^33*z^10-14*q^32*z^11+9*q^33*z^9+5*q^32*z^10-6*q^31*z^11+15*q^32*z^9+27*q^31*z^10-q^30*z^11+12*q^31*z^9+50*q^30*z^10+q^31*z^8+8*q^30*z^9+53*q^29*z^10+5*q^30*z^8+16*q^29*z^9+31*q^28*z^10+6*q^29*z^8+24*q^28*z^9+9*q^27*z^10-4*q^29*z^7-6*q^28*z^8+2*q^27*z^9+q^26*z^10-12*q^28*z^7-33*q^27*z^8-35*q^26*z^9-16*q^27*z^7-93*q^26*z^8-40*q^25*z^9-4*q^27*z^6-15*q^26*z^7-184*q^25*z^8-18*q^24*z^9-14*q^26*z^6-12*q^25*z^7-212*q^24*z^8-3*q^23*z^9-16*q^25*z^6-20*q^24*z^7-123*q^23*z^8-q^24*z^6-23*q^23*z^7-17*q^22*z^8-2*q^24*z^5+25*q^23*z^6+41*q^22*z^7+17*q^21*z^8-3*q^23*z^5+50*q^22*z^6+130*q^21*z^7+8*q^20*z^8+3*q^22*z^5+96*q^21*z^6+128*q^20*z^7+q^19*z^8+18*q^21*z^5+181*q^20*z^6+51*q^19*z^7+36*q^20*z^5+222*q^19*z^6-2*q^18*z^7+79*q^19*z^5+176*q^18*z^6-7*q^17*z^7+137*q^18*z^5+108*q^17*z^6+q^16*z^7-2*q^18*z^4+113*q^17*z^5+53*q^16*z^6+3*q^15*z^7-3*q^17*z^4+16*q^16*z^5+16*q^15*z^6+q^14*z^7-3*q^16*z^4-45*q^15*z^5+3*q^14*z^6-15*q^15*z^4-50*q^14*z^5+q^13*z^6-2*q^15*z^3-30*q^14*z^4-33*q^13*z^5-q^12*z^6+3*q^14*z^3-15*q^13*z^4-11*q^12*z^5-q^11*z^6+16*q^13*z^3+2*q^12*z^4-q^11*z^5+19*q^12*z^3-3*q^11*z^4-q^10*z^5+13*q^11*z^3-10*q^10*z^4-q^9*z^5+11*q^10*z^3-7*q^9*z^4+3*q^10*z^2+6*q^9*z^3-3*q^8*z^4+6*q^9*z^2+2*q^8*z^3+4*q^8*z^2-2*q^7*z^3+q^7*z^2-q^6*z^3-q^6*z^2-q^5*z^3+q^5*z^2-q^5*z+q^4*z^2-3*q^4*z-2*q^4-q^3*z-q^3+q*z)
+R4(2,1,-2,2)*(-q^10*z^4-2*q^9*z^4-q^8*z^4+q^6*z^3+q^5*z^3+q^4*z^2+q^3*z^2+2*q^3*z+q^2*z^2+q^2*z)
+R4(3,1,3,1)*(-q^21*z^7-q^21*z^6-2*q^20*z^7-2*q^20*z^6-q^19*z^7-q^19*z^6+2*q^17*z^6+q^17*z^5+3*q^16*z^6+4*q^16*z^5+2*q^16*z^4+4*q^15*z^5-2*q^14*z^6+3*q^15*z^4+q^14*z^5-q^13*z^6+3*q^14*z^4+4*q^13*z^5+2*q^14*z^3+2*q^13*z^4+6*q^12*z^5+q^13*z^3-2*q^12*z^4+4*q^11*z^5-3*q^11*z^4+q^10*z^5-2*q^11*z^3-3*q^10*z^4-5*q^10*z^3-6*q^9*z^4-3*q^9*z^3-5*q^8*z^4-2*q^9*z^2-5*q^8*z^3+q^8*z^2-6*q^7*z^3-q^7*z^2-3*q^6*z^3-5*q^6*z^2-2*q^5*z^3-2*q^5*z^2+q^4*z^3+2*q^4*z^2+3*q^3*z^2+q^2*z^2+2*q^2*z+q*z^2+q*z)
-R1(2,0,1,2)*q^3*z*(q^13*z^4+3*q^12*z^4+4*q^11*z^4+3*q^10*z^4+q^9*z^4-q^9*z^3-3*q^8*z^3-3*q^8*z^2-4*q^7*z^3-6*q^7*z^2-q^6*z^3-5*q^6*z^2+2*q^5*z^3-2*q^6*z-3*q^5*z^2+q^4*z^3-3*q^5*z-2*q^4*z+2*q^3*z-q^2*z^2+2*q^2*z-q*z^2+q*z+2*q+z+3)
-R1(2,0,2,3)/q^2/z*(q^25*z^8+q^25*z^7+2*q^24*z^8+2*q^24*z^7+q^23*z^8+2*q^23*z^7+q^23*z^6+q^22*z^7+2*q^22*z^6-2*q^21*z^7-2*q^20*z^7-5*q^20*z^6-2*q^20*z^5-8*q^19*z^6-4*q^19*z^5-3*q^18*z^6-7*q^18*z^5-q^17*z^6-4*q^18*z^4-5*q^17*z^5-2*q^16*z^6-4*q^17*z^4+q^16*z^5-q^15*z^6-3*q^16*z^4-6*q^15*z^5-2*q^16*z^3+4*q^15*z^4-8*q^14*z^5-q^15*z^3+8*q^14*z^4+4*q^13*z^4+4*q^12*z^5+6*q^13*z^3+9*q^12*z^4+q^11*z^5+5*q^12*z^3+12*q^11*z^4+4*q^11*z^3+4*q^10*z^4+2*q^11*z^2+13*q^10*z^3-3*q^9*z^4+q^10*z^2+12*q^9*z^3-2*q^8*z^4+4*q^9*z^2+7*q^8*z^3+10*q^8*z^2+6*q^7*z^3+3*q^7*z^2+2*q^6*z^3-5*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(2,0,3,2)/q^2/z*(q^23*z^7+q^23*z^6+3*q^22*z^7+3*q^22*z^6+3*q^21*z^7+3*q^21*z^6+q^20*z^7-4*q^19*z^6-q^19*z^5-5*q^18*z^6-5*q^18*z^5-2*q^17*z^6-2*q^18*z^4-9*q^17*z^5-5*q^17*z^4-8*q^16*z^5-6*q^16*z^4-9*q^15*z^5-2*q^16*z^3-3*q^15*z^4-10*q^14*z^5-3*q^15*z^3+4*q^14*z^4-3*q^13*z^5-q^14*z^3+7*q^13*z^4+2*q^12*z^5+4*q^13*z^3+8*q^12*z^4+q^11*z^5+8*q^12*z^3+10*q^11*z^4+8*q^11*z^3+4*q^10*z^4+2*q^11*z^2+12*q^10*z^3-3*q^9*z^4+3*q^10*z^2+14*q^9*z^3-2*q^8*z^4+5*q^9*z^2+10*q^8*z^3+10*q^8*z^2+7*q^7*z^3+5*q^7*z^2+3*q^6*z^3-4*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R1(2,0,3,3)*q^5*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+4*q^17*z^5+6*q^16*z^6+q^17*z^4+9*q^16*z^5+3*q^15*z^6+q^16*z^4+21*q^15*z^5+2*q^16*z^3-2*q^15*z^4+19*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+4*q^13*z^4-4*q^12*z^5-4*q^13*z^3-7*q^12*z^4-q^11*z^5-5*q^12*z^3-16*q^11*z^4-7*q^11*z^3-8*q^10*z^4-18*q^10*z^3+2*q^9*z^4-2*q^10*z^2-20*q^9*z^3+2*q^8*z^4-5*q^9*z^2-8*q^8*z^3+2*q^9*z-17*q^8*z^2-5*q^7*z^3+q^8*z-10*q^7*z^2-q^6*z^3+4*q^6*z^2-4*q^6*z+4*q^5*z^2+3*q^4*z^2+4*q^4*z-2*q^4-4*q^3*z-q^2*z^2-3*q^3-4*q^2*z-q^2-q*z-2*q-1)
+R1(2,0,4,2)*q^5*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+7*q^16*z^5+3*q^15*z^6+q^16*z^4+20*q^15*z^5+2*q^16*z^3-2*q^15*z^4+19*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+7*q^13*z^4-4*q^12*z^5-4*q^13*z^3-5*q^12*z^4-q^11*z^5-3*q^12*z^3-16*q^11*z^4-4*q^11*z^3-8*q^10*z^4-18*q^10*z^3+2*q^9*z^4-20*q^9*z^3+2*q^8*z^4-6*q^9*z^2-8*q^8*z^3+2*q^9*z-20*q^8*z^2-5*q^7*z^3+q^8*z-11*q^7*z^2-q^6*z^3-2*q^7*z+3*q^6*z^2-5*q^6*z+4*q^5*z^2+3*q^4*z^2+4*q^4*z-2*q^4-4*q^3*z-q^2*z^2-3*q^3-4*q^2*z-q^2-q*z-2*q-1)*z
+R1(2,1,-1,1)*z^2*q^4*(q+1)
-R1(2,1,-1,3)*z^3*q^7*(q+1)
-R2(1,1,4,2)*q^3*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+6*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5-q^21*z^6+88*q^20*z^7+3*q^21*z^5+2*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-8*q^17*z^4-102*q^16*z^5+q^15*z^6-10*q^16*z^4-73*q^15*z^5+7*q^14*z^6-40*q^15*z^4-39*q^14*z^5+q^13*z^6+4*q^15*z^3-47*q^14*z^4-31*q^13*z^5-2*q^12*z^6+8*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+10*q^13*z^3+41*q^12*z^4-4*q^11*z^5+18*q^12*z^3+41*q^11*z^4-q^10*z^5+30*q^11*z^3+33*q^10*z^4+q^9*z^5-q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-11*q^10*z^2-15*q^9*z^3+q^8*z^4-23*q^9*z^2-13*q^8*z^3+q^7*z^4-2*q^9*z-20*q^8*z^2-2*q^7*z^3-2*q^8*z-8*q^7*z^2+5*q^6*z^3-q^7*z-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R2(1,1,4,3)*q^3*(q^18*z^5+3*q^17*z^5+4*q^16*z^5+4*q^15*z^5+2*q^14*z^5-q^14*z^4-2*q^13*z^5-4*q^13*z^4-3*q^12*z^5-2*q^13*z^3-7*q^12*z^4-q^11*z^5-5*q^12*z^3-4*q^11*z^4-7*q^11*z^3+4*q^10*z^4-2*q^11*z^2-6*q^10*z^3+6*q^9*z^4-3*q^10*z^2+q^9*z^3+2*q^8*z^4-3*q^9*z^2+2*q^8*z^3-3*q^7*z^3+6*q^7*z^2-3*q^6*z^3+5*q^6*z^2+4*q^6*z+q^5*z^2+4*q^5*z+q^4*z^2-2*q^4*z-q^3*z^2-4*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R2(1,2,-2,2)*(-q^10*z^3-3*q^9*z^3+q^8*z^4-3*q^8*z^3+2*q^7*z^4-q^7*z^3+q^6*z^4+q^6*z^2+2*q^5*z^2-q^4*z^3+q^4*z^2-q^3*z^3+q^3*z+q^3+2*q^2*z+q^2+q*z-z^2)/q
+R2(1,2,2,0)*q^2*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-2*q^5*z^2-q^4*z^2-q^3*z^2-q^2*z^2+q^2*z+q*z-2)
+R2(1,2,2,2)/q^2*(2*q^33*z^10+2*q^33*z^9+8*q^32*z^10+6*q^32*z^9+9*q^31*z^10-2*q^32*z^8+q^31*z^9-3*q^30*z^10-8*q^31*z^8-16*q^30*z^9-13*q^29*z^10-9*q^30*z^8-32*q^29*z^9-9*q^28*z^10+q^29*z^8-35*q^28*z^9-2*q^27*z^10+6*q^28*z^8-7*q^27*z^9-2*q^27*z^8+35*q^26*z^9+5*q^27*z^7+5*q^26*z^8+40*q^25*z^9+4*q^27*z^6+19*q^26*z^7+51*q^25*z^8+16*q^24*z^9+10*q^26*z^6+35*q^25*z^7+74*q^24*z^8+2*q^23*z^9+6*q^25*z^6+71*q^24*z^7+17*q^23*z^8+4*q^25*z^5-3*q^24*z^6+110*q^23*z^7-40*q^22*z^8+10*q^24*z^5-14*q^23*z^6+22*q^22*z^7-32*q^21*z^8-4*q^23*z^5-18*q^22*z^6-163*q^21*z^7-7*q^20*z^8-31*q^22*z^5-46*q^21*z^6-198*q^20*z^7-42*q^21*z^5-158*q^20*z^6-68*q^19*z^7-4*q^21*z^4-31*q^20*z^5-200*q^19*z^6+19*q^18*z^7-12*q^20*z^4-40*q^19*z^5-19*q^18*z^6+16*q^17*z^7-11*q^19*z^4-79*q^18*z^5+155*q^17*z^6+2*q^16*z^7+2*q^18*z^4+7*q^17*z^5+122*q^16*z^6+4*q^18*z^3-5*q^17*z^4+182*q^16*z^5+18*q^15*z^6+11*q^17*z^3-17*q^16*z^4+193*q^15*z^5-17*q^14*z^6+18*q^16*z^3+105*q^15*z^4+93*q^14*z^5-6*q^13*z^6+4*q^16*z^2+19*q^15*z^3+220*q^14*z^4+30*q^13*z^5+3*q^12*z^6+2*q^15*z^2+17*q^14*z^3+121*q^13*z^4+6*q^12*z^5+2*q^11*z^6-q^14*z^2+47*q^13*z^3-12*q^12*z^4+6*q^11*z^5-11*q^13*z^2+27*q^12*z^3-46*q^11*z^4+7*q^10*z^5-18*q^12*z^2-70*q^11*z^3-40*q^10*z^4-q^9*z^5-q^12*z-24*q^11*z^2-92*q^10*z^3-15*q^9*z^4-2*q^8*z^5-5*q^11*z-29*q^10*z^2-30*q^9*z^3-2*q^8*z^4-3*q^10*z-20*q^9*z^2-q^8*z^3-3*q^7*z^4-2*q^10+6*q^9*z+10*q^8*z^2-q^7*z^3-2*q^9+8*q^8*z+28*q^7*z^2-5*q^6*z^3-q^8+16*q^7*z+31*q^6*z^2+2*q^7+22*q^6*z+14*q^5*z^2-q^4*z^3+2*q^6+18*q^5*z+5*q^4*z^2+2*q^5+3*q^4*z-q^3*z^2-q^4-7*q^3*z-q^2*z^2-4*q^3-2*q^2*z-2*q^2+q*z+2*z)
-R2(1,3,-2,1)*q^2*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-q^2*z-q*z-q-z)
-R2(1,3,-1,3)*z*(q^27*z^9+q^27*z^8+3*q^26*z^9+2*q^26*z^8+4*q^25*z^9-q^26*z^7+q^25*z^8+3*q^24*z^9-3*q^25*z^7-4*q^24*z^8+q^23*z^9-5*q^24*z^7-12*q^23*z^8-4*q^23*z^7-15*q^22*z^8+q^23*z^6-q^22*z^7-12*q^21*z^8+q^22*z^6-q^21*z^7-6*q^20*z^8+q^21*z^6+4*q^20*z^7-q^19*z^8+2*q^21*z^5+3*q^20*z^6+10*q^19*z^7+3*q^20*z^5+13*q^19*z^6+12*q^18*z^7+6*q^19*z^5+36*q^18*z^6+9*q^17*z^7+2*q^19*z^4+48*q^17*z^6+3*q^16*z^7+q^18*z^4-6*q^17*z^5+40*q^16*z^6+2*q^17*z^4-14*q^16*z^5+17*q^15*z^6-5*q^16*z^4-38*q^15*z^5-q^14*z^6-2*q^16*z^3-8*q^15*z^4-52*q^14*z^5-5*q^13*z^6-q^15*z^3-17*q^14*z^4-43*q^13*z^5-q^12*z^6-2*q^14*z^3-33*q^13*z^4-21*q^12*z^5+4*q^13*z^3-30*q^12*z^4-3*q^11*z^5+5*q^12*z^3-23*q^11*z^4+4*q^10*z^5-q^11*z^3-25*q^10*z^4+2*q^9*z^5+6*q^11*z^2+10*q^10*z^3-22*q^9*z^4+11*q^10*z^2+12*q^9*z^3-14*q^8*z^4+18*q^9*z^2+17*q^8*z^3-3*q^7*z^4+26*q^8*z^2+23*q^7*z^3+15*q^7*z^2+14*q^6*z^3+2*q^7*z+6*q^5*z^3-5*q^6*z-5*q^5*z^2+q^4*z^3-14*q^5*z-8*q^4*z^2-q^3*z^3-13*q^4*z-2*q^3*z^2-4*q^3*z+2*q^2*z^2+2*q^3+q*z^2+q^2-z)
-R2(1,3,0,2)/q^3*(q^30*z^10+q^30*z^9+3*q^29*z^10+2*q^29*z^9+4*q^28*z^10-q^29*z^8+q^28*z^9+3*q^27*z^10-3*q^28*z^8-4*q^27*z^9+q^26*z^10-5*q^27*z^8-12*q^26*z^9-4*q^26*z^8-15*q^25*z^9+q^26*z^7-q^25*z^8-12*q^24*z^9+q^25*z^7-2*q^24*z^8-6*q^23*z^9+2*q^23*z^8-q^22*z^9+2*q^24*z^6+2*q^23*z^7+9*q^22*z^8+4*q^23*z^6+14*q^22*z^7+12*q^21*z^8+8*q^22*z^6+39*q^21*z^7+9*q^20*z^8+2*q^22*z^5+q^21*z^6+54*q^20*z^7+3*q^19*z^8+q^21*z^5-6*q^20*z^6+45*q^19*z^7+2*q^20*z^5-12*q^19*z^6+18*q^18*z^7-4*q^19*z^5-32*q^18*z^6-q^17*z^7-2*q^19*z^4-10*q^18*z^5-50*q^17*z^6-5*q^16*z^7-3*q^18*z^4-23*q^17*z^5-46*q^16*z^6-q^15*z^7-3*q^17*z^4-45*q^16*z^5-23*q^15*z^6+2*q^16*z^4-56*q^15*z^5-3*q^14*z^6-2*q^16*z^3+5*q^15*z^4-47*q^14*z^5+4*q^13*z^6-q^15*z^3-5*q^14*z^4-33*q^13*z^5+2*q^12*z^6+6*q^14*z^3+3*q^13*z^4-19*q^12*z^5+18*q^13*z^3+20*q^12*z^4-11*q^11*z^5+26*q^12*z^3+34*q^11*z^4-q^10*z^5+36*q^11*z^3+32*q^10*z^4+2*q^9*z^5+4*q^11*z^2+38*q^10*z^3+14*q^9*z^4+q^8*z^5+8*q^10*z^2+22*q^9*z^3+4*q^8*z^4+4*q^9*z^2+6*q^8*z^3+q^8*z^2-2*q^6*z^4-7*q^7*z^2-q^5*z^4-7*q^6*z^2-5*q^5*z^2-q^4*z^3-6*q^5*z-4*q^4*z^2-q^3*z^3-5*q^4*z-3*q^3*z^2-q^2*z^3+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R2(1,3,1,1)/q^4*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+11*q^33*z^11-2*q^34*z^9+4*q^33*z^10+16*q^32*z^11-7*q^33*z^9+q^32*z^10+26*q^31*z^11-11*q^32*z^9-10*q^31*z^10+30*q^30*z^11-18*q^31*z^9-36*q^30*z^10+20*q^29*z^11-32*q^30*z^9-67*q^29*z^10+7*q^28*z^11-42*q^29*z^9-100*q^28*z^10+q^27*z^11+4*q^29*z^8-27*q^28*z^9-119*q^27*z^10+4*q^29*z^7+13*q^28*z^8+9*q^27*z^9-95*q^26*z^10+9*q^28*z^7+32*q^27*z^8+28*q^26*z^9-45*q^25*z^10+15*q^27*z^7+92*q^26*z^8+45*q^25*z^9-11*q^24*z^10+4*q^27*z^6+24*q^26*z^7+178*q^25*z^8+93*q^24*z^9-q^23*z^10+8*q^26*z^6+30*q^25*z^7+232*q^24*z^8+120*q^23*z^9+6*q^25*z^6+33*q^24*z^7+295*q^23*z^8+83*q^22*z^9+4*q^24*z^6-11*q^23*z^7+364*q^22*z^8+29*q^21*z^9-11*q^23*z^6-121*q^22*z^7+296*q^21*z^8+4*q^20*z^9-6*q^23*z^5-42*q^22*z^6-199*q^21*z^7+100*q^20*z^8-11*q^22*z^5-120*q^21*z^6-254*q^20*z^7-32*q^19*z^8-16*q^21*z^5-210*q^20*z^6-365*q^19*z^7-40*q^18*z^8-2*q^21*z^4-22*q^20*z^5-229*q^19*z^6-409*q^18*z^7-12*q^17*z^8-3*q^20*z^4-58*q^19*z^5-255*q^18*z^6-261*q^17*z^7-q^16*z^8+5*q^19*z^4-71*q^18*z^5-312*q^17*z^6-64*q^16*z^7+22*q^18*z^4-23*q^17*z^5-276*q^16*z^6+20*q^15*z^7-2*q^18*z^3+34*q^17*z^4-30*q^16*z^5-166*q^15*z^6+13*q^14*z^7+3*q^17*z^3+52*q^16*z^4-42*q^15*z^5-82*q^14*z^6-3*q^13*z^7+6*q^16*z^3+93*q^15*z^4+85*q^14*z^5-36*q^13*z^6-4*q^12*z^7+5*q^15*z^3+91*q^14*z^4+227*q^13*z^5-14*q^12*z^6-q^11*z^7-7*q^14*z^3+67*q^13*z^4+251*q^12*z^5-6*q^11*z^6-2*q^14*z^2-20*q^13*z^3+83*q^12*z^4+182*q^11*z^5+q^10*z^6+2*q^13*z^2-37*q^12*z^3+61*q^11*z^4+83*q^10*z^5+3*q^9*z^6-70*q^11*z^3-10*q^10*z^4+17*q^9*z^5+q^8*z^6-5*q^11*z^2-74*q^10*z^3-49*q^9*z^4-2*q^11*z+7*q^10*z^2-40*q^9*z^3-31*q^8*z^4-4*q^10*z+18*q^9*z^2-13*q^8*z^3+q^7*z^4+q^9*z+30*q^8*z^2-16*q^7*z^3+6*q^6*z^4+40*q^7*z^2-15*q^6*z^3+q^5*z^4+5*q^7*z+15*q^6*z^2-10*q^5*z^3+8*q^6*z+2*q^5*z^2-4*q^4*z^3+2*q^5*z+5*q^4*z^2+q^3*z^3+2*q^5+q^4*z+4*q^3*z^2+q^2*z^3-q^4+3*q^3*z-q^2*z^2-3*q^3-2*q*z^2-q^2+q*z-z^2+z)
+R2(1,3,1,3)/q*(2*q^34*z^11+2*q^34*z^10+9*q^33*z^11+7*q^33*z^10+18*q^32*z^11-2*q^33*z^9+9*q^32*z^10+21*q^31*z^11-9*q^32*z^9-q^31*z^10+15*q^30*z^11-18*q^31*z^9-29*q^30*z^10+6*q^29*z^11-22*q^30*z^9-64*q^29*z^10+q^28*z^11-19*q^29*z^9-80*q^28*z^10-q^29*z^8-18*q^28*z^9-65*q^27*z^10-14*q^27*z^9-33*q^26*z^10+4*q^28*z^7+10*q^27*z^8+13*q^26*z^9-9*q^25*z^10+12*q^27*z^7+38*q^26*z^8+52*q^25*z^9-q^24*z^10+20*q^26*z^7+107*q^25*z^8+69*q^24*z^9+4*q^26*z^6+22*q^25*z^7+211*q^24*z^8+50*q^23*z^9+13*q^25*z^6+17*q^24*z^7+268*q^23*z^8+19*q^22*z^9+17*q^24*z^6+16*q^23*z^7+212*q^22*z^8+3*q^21*z^9+5*q^23*z^6-12*q^22*z^7+87*q^21*z^8-27*q^22*z^6-110*q^21*z^7-3*q^20*z^8-2*q^22*z^5-62*q^21*z^6-219*q^20*z^7-21*q^19*z^8-6*q^21*z^5-119*q^20*z^6-234*q^19*z^7-8*q^18*z^8-18*q^20*z^5-196*q^19*z^6-139*q^18*z^7-q^17*z^8-2*q^20*z^4-34*q^19*z^5-224*q^18*z^6-33*q^17*z^7-q^19*z^4-77*q^18*z^5-186*q^17*z^6+10*q^16*z^7-123*q^17*z^5-132*q^16*z^6+6*q^15*z^7-2*q^18*z^3+5*q^17*z^4-98*q^16*z^5-92*q^15*z^6-2*q^14*z^7-q^17*z^3+9*q^16*z^4-18*q^15*z^5-57*q^14*z^6-3*q^13*z^7-2*q^16*z^3+23*q^15*z^4+60*q^14*z^5-24*q^13*z^6-q^12*z^7+3*q^15*z^3+52*q^14*z^4+92*q^13*z^5-9*q^12*z^6+37*q^13*z^4+77*q^12*z^5-3*q^11*z^6-11*q^13*z^3-7*q^12*z^4+42*q^11*z^5+q^10*z^6+2*q^13*z^2-30*q^12*z^3-40*q^11*z^4+12*q^10*z^5+q^9*z^6+q^12*z^2-56*q^11*z^3-42*q^10*z^4+6*q^9*z^5+2*q^11*z^2-51*q^10*z^3-18*q^9*z^4+5*q^8*z^5+10*q^10*z^2-17*q^9*z^3+7*q^8*z^4+q^7*z^5+14*q^9*z^2+q^8*z^3+10*q^7*z^4+2*q^9*z+16*q^8*z^2+4*q^7*z^3+2*q^6*z^4+q^8*z+10*q^7*z^2+6*q^6*z^3+q^5*z^4+2*q^6*z^2+3*q^5*z^3+q^4*z^4+2*q^5*z^2-3*q^5*z+2*q^4*z^2+q^3*z^3-q^3*z^2-q^2*z^3+6*q^3*z+2*q^3+2*q^2*z-2*q*z^2+q^2-z)
+R2(1,3,2,1)*(q^23*z^6+2*q^22*z^6+q^21*z^6-q^18*z^5-2*q^18*z^4-5*q^17*z^5-4*q^17*z^4-7*q^16*z^5-3*q^16*z^4-5*q^15*z^5-2*q^16*z^3-3*q^15*z^4-2*q^14*z^5-q^15*z^3+q^14*z^4+2*q^13*z^5-q^14*z^3+6*q^13*z^4+3*q^12*z^5+2*q^13*z^3+8*q^12*z^4+q^11*z^5+6*q^12*z^3+4*q^11*z^4-q^12*z^2+7*q^11*z^3-4*q^10*z^4+4*q^11*z^2+7*q^10*z^3-6*q^9*z^4+7*q^10*z^2-2*q^8*z^4+2*q^10*z+5*q^9*z^2-2*q^8*z^3+2*q^9*z+q^8*z^2+3*q^7*z^3+q^8*z-6*q^7*z^2+3*q^6*z^3-5*q^6*z^2-4*q^6*z-q^5*z^2-4*q^5*z-q^4*z^2+2*q^4*z+q^3*z^2+4*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q^2
+R2(1,3,2,2)/q*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+3*q^31*z^10+9*q^30*z^11-4*q^31*z^9-4*q^30*z^10+5*q^29*z^11-11*q^30*z^9-13*q^29*z^10+q^28*z^11+2*q^30*z^8-8*q^29*z^9-22*q^28*z^10+6*q^29*z^8+4*q^28*z^9-30*q^27*z^10+5*q^28*z^8+16*q^27*z^9-23*q^26*z^10+15*q^26*z^9-8*q^25*z^10+3*q^26*z^8+4*q^25*z^9-q^24*z^10+4*q^26*z^7+15*q^25*z^8+13*q^24*z^9+3*q^25*z^7+20*q^24*z^8+25*q^23*z^9-4*q^25*z^6-5*q^24*z^7+37*q^23*z^8+15*q^22*z^9-3*q^24*z^6-18*q^23*z^7+82*q^22*z^8+3*q^21*z^9+2*q^23*z^6-58*q^22*z^7+83*q^21*z^8-4*q^23*z^5-2*q^22*z^6-77*q^21*z^7+26*q^20*z^8-6*q^22*z^5-8*q^21*z^6-40*q^20*z^7-10*q^19*z^8+4*q^21*z^5-19*q^20*z^6-35*q^19*z^7-7*q^18*z^8+14*q^20*z^5+8*q^19*z^6-59*q^18*z^7-q^17*z^8+21*q^19*z^5+46*q^18*z^6-42*q^17*z^7+6*q^19*z^4+16*q^18*z^5+2*q^17*z^6-4*q^16*z^7+11*q^18*z^4+38*q^17*z^5-66*q^16*z^6+6*q^15*z^7+16*q^17*z^4+29*q^16*z^5-80*q^15*z^6+q^14*z^7+2*q^17*z^3+14*q^16*z^4-41*q^15*z^5-50*q^14*z^6-2*q^13*z^7+q^16*z^3+34*q^15*z^4-35*q^14*z^5-14*q^13*z^6-q^12*z^7+2*q^15*z^3+27*q^14*z^4+19*q^13*z^5-9*q^14*z^3-52*q^13*z^4+34*q^12*z^5-q^11*z^6-14*q^13*z^3-68*q^12*z^4+32*q^11*z^5-26*q^12*z^3-46*q^11*z^4+13*q^10*z^5+q^9*z^6-2*q^12*z^2-61*q^11*z^3-43*q^10*z^4-q^9*z^5+2*q^11*z^2-39*q^10*z^3-17*q^9*z^4+6*q^10*z^2+q^9*z^3+5*q^8*z^4+q^7*z^5+11*q^9*z^2+5*q^8*z^3+5*q^7*z^4-2*q^9*z+8*q^8*z^2+3*q^6*z^4-5*q^8*z-2*q^7*z^2-7*q^6*z^3-3*q^7*z-5*q^6*z^2-3*q^5*z^3-7*q^6*z-8*q^5*z^2-2*q^4*z^3-10*q^5*z-2*q^4*z^2+q^3*z^3-6*q^4*z-3*q^3*z-2*q^3-q*z^2-2*q^2+z)
+R2(1,3,2,3)/q*(2*q^34*z^11+2*q^34*z^10+9*q^33*z^11+7*q^33*z^10+16*q^32*z^11-2*q^33*z^9+7*q^32*z^10+14*q^31*z^11-9*q^32*z^9-3*q^31*z^10+6*q^30*z^11-13*q^31*z^9-20*q^30*z^10+q^29*z^11-7*q^30*z^9-41*q^29*z^10-3*q^30*z^8-6*q^29*z^9-48*q^28*z^10-12*q^29*z^8-24*q^28*z^9-30*q^27*z^10-15*q^28*z^8-47*q^27*z^9-9*q^26*z^10+4*q^28*z^7-36*q^26*z^9-q^25*z^10+12*q^27*z^7+28*q^26*z^8+9*q^25*z^9+15*q^26*z^7+84*q^25*z^8+31*q^24*z^9+4*q^26*z^6+17*q^25*z^7+182*q^24*z^8+17*q^23*z^9+18*q^25*z^6+23*q^24*z^7+236*q^23*z^8+3*q^22*z^9+24*q^24*z^6+47*q^23*z^7+160*q^22*z^8+10*q^23*z^6+95*q^22*z^7+38*q^21*z^8+6*q^23*z^5-17*q^22*z^6+77*q^21*z^7-13*q^20*z^8+11*q^22*z^5-44*q^21*z^6-39*q^20*z^7-8*q^19*z^8-89*q^20*z^6-112*q^19*z^7-q^18*z^8-28*q^20*z^5-205*q^19*z^6-70*q^18*z^7-59*q^19*z^5-321*q^18*z^6-8*q^17*z^7-2*q^19*z^4-111*q^18*z^5-303*q^17*z^6+6*q^16*z^7-7*q^18*z^4-206*q^17*z^5-175*q^16*z^6-q^15*z^7-11*q^17*z^4-224*q^16*z^5-56*q^15*z^6-3*q^14*z^7-19*q^16*z^4-101*q^15*z^5-5*q^14*z^6-q^13*z^7-46*q^15*z^4+12*q^14*z^5-q^13*z^6-37*q^14*z^4+37*q^13*z^5-3*q^12*z^6+4*q^14*z^3+43*q^13*z^4+25*q^12*z^5+5*q^13*z^3+85*q^12*z^4+5*q^11*z^5+q^10*z^6+6*q^12*z^3+64*q^11*z^4-2*q^10*z^5+24*q^11*z^3+46*q^10*z^4+2*q^9*z^5-3*q^11*z^2+15*q^10*z^3+28*q^9*z^4+2*q^8*z^5-6*q^10*z^2-18*q^9*z^3+10*q^8*z^4-15*q^9*z^2-23*q^8*z^3+4*q^7*z^4+2*q^9*z-21*q^8*z^2-10*q^7*z^3+3*q^8*z-16*q^7*z^2+3*q^6*z^3+2*q^7*z-11*q^6*z^2+2*q^5*z^3+3*q^6*z-q^5*z^2+2*q^4*z^3+q^5*z-3*q^4*z^2+q^4*z-2*q^3*z^2+6*q^3*z+4*q^3+2*q^2*z+3*q^2-2*z)
+R2(2,0,4,2)*q^3*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+7*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+q^21*z^6+88*q^20*z^7+3*q^21*z^5+3*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-10*q^17*z^4-104*q^16*z^5+q^15*z^6-14*q^16*z^4-76*q^15*z^5+7*q^14*z^6-43*q^15*z^4-40*q^14*z^5+q^13*z^6+2*q^15*z^3-50*q^14*z^4-31*q^13*z^5-2*q^12*z^6+7*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+43*q^12*z^4-4*q^11*z^5+18*q^12*z^3+42*q^11*z^4-q^10*z^5+31*q^11*z^3+33*q^10*z^4+q^9*z^5-2*q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-9*q^10*z^2-14*q^9*z^3+q^8*z^4-19*q^9*z^2-12*q^8*z^3+q^7*z^4-18*q^8*z^2-2*q^7*z^3-7*q^7*z^2+5*q^6*z^3-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R2(2,1,0,2)/q^4*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+3*q^18*z^5+2*q^17*z^6+2*q^18*z^4+9*q^17*z^5+6*q^16*z^6+q^17*z^4+15*q^16*z^5+3*q^15*z^6+2*q^16*z^4+26*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5-4*q^12*z^5-9*q^13*z^3-15*q^12*z^4-q^11*z^5-14*q^12*z^3-20*q^11*z^4-15*q^11*z^3-6*q^10*z^4-6*q^11*z^2-26*q^10*z^3+3*q^9*z^4-9*q^10*z^2-20*q^9*z^3+2*q^8*z^4-11*q^9*z^2-8*q^8*z^3-17*q^8*z^2-8*q^7*z^3-6*q^7*z^2-3*q^6*z^3-2*q^7*z+6*q^6*z^2+3*q^6*z+6*q^5*z^2+9*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R2(2,1,3,1)/q*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+6*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5-q^21*z^6+88*q^20*z^7+3*q^21*z^5+2*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-8*q^17*z^4-102*q^16*z^5+q^15*z^6-10*q^16*z^4-73*q^15*z^5+7*q^14*z^6-40*q^15*z^4-39*q^14*z^5+q^13*z^6+4*q^15*z^3-47*q^14*z^4-31*q^13*z^5-2*q^12*z^6+8*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+10*q^13*z^3+41*q^12*z^4-4*q^11*z^5+18*q^12*z^3+41*q^11*z^4-q^10*z^5+30*q^11*z^3+33*q^10*z^4+q^9*z^5-q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-11*q^10*z^2-15*q^9*z^3+q^8*z^4-23*q^9*z^2-13*q^8*z^3+q^7*z^4-2*q^9*z-20*q^8*z^2-2*q^7*z^3-2*q^8*z-8*q^7*z^2+5*q^6*z^3-q^7*z-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R2(2,2,-2,1)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^13*z^4-4*q^12*z^5-7*q^13*z^3-12*q^12*z^4-q^11*z^5-10*q^12*z^3-20*q^11*z^4-13*q^11*z^3-8*q^10*z^4-4*q^11*z^2-26*q^10*z^3+2*q^9*z^4-6*q^10*z^2-21*q^9*z^3+2*q^8*z^4-10*q^9*z^2-9*q^8*z^3-17*q^8*z^2-7*q^7*z^3-6*q^7*z^2-2*q^6*z^3-q^7*z+5*q^6*z^2+2*q^6*z+5*q^5*z^2+q^6+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^3
+R2(2,2,-2,2)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+2*q^13*z^4-4*q^12*z^5-6*q^13*z^3-14*q^12*z^4-q^11*z^5-8*q^12*z^3-21*q^11*z^4-12*q^11*z^3-8*q^10*z^4-4*q^11*z^2-26*q^10*z^3+2*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-11*q^9*z^2-8*q^8*z^3-18*q^8*z^2-7*q^7*z^3-5*q^7*z^2-2*q^6*z^3-2*q^7*z+6*q^6*z^2+3*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^3
+R2(2,3,-2,2)/q^2*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^13*z^4-4*q^12*z^5-6*q^13*z^3-12*q^12*z^4-q^11*z^5-8*q^12*z^3-20*q^11*z^4-12*q^11*z^3-8*q^10*z^4-4*q^11*z^2-26*q^10*z^3+2*q^9*z^4-6*q^10*z^2-21*q^9*z^3+2*q^8*z^4-11*q^9*z^2-9*q^8*z^3-18*q^8*z^2-7*q^7*z^3-6*q^7*z^2-2*q^6*z^3-2*q^7*z+5*q^6*z^2+q^5*z^3+q^6*z+5*q^5*z^2+q^4*z^3+6*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R2(2,3,-2,3)/q^2*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+2*q^13*z^4-5*q^12*z^5-6*q^13*z^3-14*q^12*z^4-3*q^11*z^5-8*q^12*z^3-20*q^11*z^4-q^10*z^5-12*q^11*z^3-6*q^10*z^4-4*q^11*z^2-26*q^10*z^3+4*q^9*z^4-6*q^10*z^2-20*q^9*z^3+4*q^8*z^4-11*q^9*z^2-8*q^8*z^3+q^7*z^4-18*q^8*z^2-7*q^7*z^3-5*q^7*z^2-2*q^6*z^3-2*q^7*z+6*q^6*z^2+3*q^6*z+6*q^5*z^2+q^4*z^3+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R2(2,3,1,1)*z*(2*q^31*z^10+2*q^31*z^9+9*q^30*z^10+7*q^30*z^9+16*q^29*z^10-2*q^30*z^8+7*q^29*z^9+14*q^28*z^10-9*q^29*z^8-6*q^28*z^9+6*q^27*z^10-16*q^28*z^8-32*q^27*z^9+q^26*z^10-16*q^27*z^8-60*q^26*z^9-13*q^26*z^8-63*q^25*z^9-14*q^25*z^8-36*q^24*z^9+4*q^25*z^7-7*q^24*z^8-10*q^23*z^9+4*q^25*z^6+16*q^24*z^7+32*q^23*z^8-q^22*z^9+12*q^24*z^6+40*q^23*z^7+74*q^22*z^8+17*q^23*z^6+101*q^22*z^7+65*q^21*z^8+4*q^23*z^5+16*q^22*z^6+193*q^21*z^7+26*q^20*z^8+12*q^22*z^5+7*q^21*z^6+207*q^20*z^7+4*q^19*z^8+9*q^21*z^5+93*q^19*z^7-10*q^20*z^5-33*q^19*z^6-17*q^18*z^7-36*q^19*z^5-155*q^18*z^6-33*q^17*z^7-4*q^19*z^4-58*q^18*z^5-270*q^17*z^6-11*q^16*z^7-12*q^18*z^4-100*q^17*z^5-214*q^16*z^6-q^15*z^7-17*q^17*z^4-175*q^16*z^5-63*q^15*z^6-20*q^16*z^4-169*q^15*z^5+16*q^14*z^6-45*q^15*z^4-58*q^14*z^5+14*q^13*z^6+4*q^15*z^3-78*q^14*z^4+4*q^13*z^5+12*q^14*z^3-6*q^13*z^4-8*q^12*z^5-3*q^11*z^6+21*q^13*z^3+113*q^12*z^4-22*q^11*z^5-q^10*z^6+37*q^12*z^3+133*q^11*z^4-15*q^10*z^5+77*q^11*z^3+95*q^10*z^4-2*q^9*z^5-2*q^11*z^2+74*q^10*z^3+57*q^9*z^4+3*q^8*z^5-13*q^10*z^2-6*q^9*z^3+24*q^8*z^4+q^7*z^5-32*q^9*z^2-56*q^8*z^3+9*q^7*z^4-47*q^8*z^2-42*q^7*z^3+2*q^6*z^4-47*q^7*z^2-19*q^6*z^3-q^5*z^4+4*q^7*z-17*q^6*z^2-2*q^5*z^3+9*q^6*z+10*q^5*z^2+2*q^4*z^3+17*q^5*z+16*q^4*z^2+2*q^3*z^3+18*q^4*z+7*q^3*z^2+13*q^3*z+2*q^2*z^2+2*q^3+3*q^2*z-q*z^2-q^2-2*q*z-2*q-z)
+R2(2,3,1,3)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-13*q^21*z^6-26*q^20*z^7-19*q^19*z^8-25*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-35*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-75*q^18*z^6-67*q^17*z^7-7*q^18*z^5-115*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-82*q^16*z^6+11*q^15*z^7+7*q^17*z^4-38*q^16*z^5-27*q^15*z^6+2*q^14*z^7+10*q^16*z^4-38*q^15*z^5-7*q^14*z^6-2*q^13*z^7+4*q^16*z^3+13*q^15*z^4+27*q^14*z^5-4*q^13*z^6-q^12*z^7+2*q^15*z^3+17*q^14*z^4+70*q^13*z^5-5*q^12*z^6+3*q^14*z^3+36*q^13*z^4+58*q^12*z^5-3*q^11*z^6-q^13*z^3+48*q^12*z^4+35*q^11*z^5+q^10*z^6+2*q^12*z^3+30*q^11*z^4+14*q^10*z^5+q^9*z^6+q^12*z^2-4*q^10*z^4+2*q^9*z^5-4*q^11*z^2-19*q^10*z^3-12*q^9*z^4+q^8*z^5-3*q^10*z^2-24*q^9*z^3-5*q^8*z^4-2*q^10*z-q^9*z^2-19*q^8*z^3-2*q^9*z-6*q^8*z^2-16*q^7*z^3-q^8*z-5*q^6*z^3+q^5*z^4+5*q^6*z^2+3*q^6*z+q^5*z^2+3*q^5*z+4*q^4*z^2-2*q^3*z-q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/q
+R2(2,3,2,2)*(-q^23*z^6+q^22*z^7-q^22*z^6+2*q^21*z^7+q^21*z^6+q^20*z^7+q^20*z^6-2*q^18*z^6-3*q^17*z^6+2*q^18*z^4+2*q^17*z^4+q^16*z^5+2*q^15*z^6+3*q^15*z^5+q^14*z^6+2*q^16*z^3-2*q^14*z^5-q^15*z^3-3*q^14*z^4-8*q^13*z^5-3*q^13*z^4-7*q^12*z^5-2*q^13*z^3-4*q^12*z^4-2*q^11*z^5-2*q^12*z^3-q^11*z^4+q^12*z^2+q^11*z^3+10*q^10*z^4-4*q^11*z^2-3*q^10*z^3+11*q^9*z^4-3*q^10*z^2+6*q^9*z^3+2*q^8*z^4-2*q^10*z-5*q^9*z^2+8*q^8*z^3-2*q^9*z-q^8*z+11*q^7*z^2-q^6*z^3+7*q^6*z^2-q^5*z^3+4*q^6*z-q^5*z^2+4*q^5*z-2*q^4*z^2-2*q^4*z-2*q^3*z^2-6*q^3*z-2*q^2*z^2-2*q^3-2*q^2*z-q^2+z)/q
+R2(3,0,0,1)/q^4*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-13*q^12*z^4-q^11*z^5-10*q^12*z^3-19*q^11*z^4-13*q^11*z^3-6*q^10*z^4-4*q^11*z^2-25*q^10*z^3+3*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-9*q^9*z^2-9*q^8*z^3-15*q^8*z^2-8*q^7*z^3-4*q^7*z^2-3*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R2(3,0,3,1)/q*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+7*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+q^21*z^6+88*q^20*z^7+3*q^21*z^5+3*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-10*q^17*z^4-104*q^16*z^5+q^15*z^6-14*q^16*z^4-76*q^15*z^5+7*q^14*z^6-43*q^15*z^4-40*q^14*z^5+q^13*z^6+2*q^15*z^3-50*q^14*z^4-31*q^13*z^5-2*q^12*z^6+7*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+43*q^12*z^4-4*q^11*z^5+18*q^12*z^3+42*q^11*z^4-q^10*z^5+31*q^11*z^3+33*q^10*z^4+q^9*z^5-2*q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-9*q^10*z^2-14*q^9*z^3+q^8*z^4-19*q^9*z^2-12*q^8*z^3+q^7*z^4-18*q^8*z^2-2*q^7*z^3-7*q^7*z^2+5*q^6*z^3-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R2(3,1,0,2)/q^3*(q^28*z^9+q^28*z^8+3*q^27*z^9+2*q^27*z^8+3*q^26*z^9-q^27*z^7+q^25*z^9-3*q^26*z^7-4*q^25*z^8-3*q^25*z^7-8*q^24*z^8-9*q^23*z^8-5*q^22*z^8-2*q^23*z^6-5*q^22*z^7-q^21*z^8-2*q^22*z^6-4*q^21*z^7+2*q^22*z^5+4*q^21*z^6+2*q^20*z^7+3*q^21*z^5+15*q^20*z^6+4*q^19*z^7+2*q^20*z^5+37*q^19*z^6+2*q^18*z^7+2*q^20*z^4-q^19*z^5+48*q^18*z^6+3*q^19*z^4+3*q^18*z^5+31*q^17*z^6+3*q^18*z^4+11*q^17*z^5+6*q^16*z^6-3*q^17*z^4+2*q^16*z^5-5*q^15*z^6-8*q^16*z^4-10*q^15*z^5-3*q^14*z^6+2*q^16*z^3-17*q^15*z^4-9*q^14*z^5+q^15*z^3-36*q^14*z^4-q^13*z^5-q^12*z^6-4*q^14*z^3-48*q^13*z^4+3*q^12*z^5-q^11*z^6-21*q^13*z^3-42*q^12*z^4+3*q^11*z^5+2*q^13*z^2-40*q^12*z^3-32*q^11*z^4-q^10*z^5+q^12*z^2-37*q^11*z^3-13*q^10*z^4-4*q^11*z^2-24*q^10*z^3+2*q^9*z^4+q^8*z^5-9*q^10*z^2-12*q^9*z^3+3*q^8*z^4-5*q^9*z^2-4*q^8*z^3+2*q^7*z^4-6*q^8*z^2-10*q^7*z^3-4*q^8*z-6*q^7*z^2-6*q^6*z^3-4*q^7*z-2*q^6*z^2-3*q^5*z^3-q^6*z+3*q^5*z^2+2*q^5*z+4*q^4*z^2+2*q^4*z+2*q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R2(3,3,-1,1)*(2*q^23*z^7+q^23*z^6+5*q^22*z^7+3*q^22*z^6+4*q^21*z^7+3*q^21*z^6+q^20*z^7-4*q^19*z^6-q^19*z^5-5*q^18*z^6-7*q^18*z^5-4*q^17*z^6-2*q^18*z^4-13*q^17*z^5-3*q^16*z^6-5*q^17*z^4-12*q^16*z^5-q^15*z^6-8*q^16*z^4-14*q^15*z^5-2*q^16*z^3-5*q^15*z^4-11*q^14*z^5-3*q^15*z^3+2*q^14*z^4-q^13*z^5-q^14*z^3+9*q^13*z^4+3*q^12*z^5+4*q^13*z^3+13*q^12*z^4+q^11*z^5+7*q^12*z^3+12*q^11*z^4+11*q^11*z^3+5*q^10*z^4+2*q^11*z^2+17*q^10*z^3-2*q^9*z^4+5*q^10*z^2+15*q^9*z^3-2*q^8*z^4+9*q^9*z^2+11*q^8*z^3+12*q^8*z^2+7*q^7*z^3+2*q^8*z+4*q^7*z^2+3*q^6*z^3+q^7*z-5*q^6*z^2-2*q^6*z-6*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q^3
+R2(3,3,-1,2)*(q^31*z^11+q^31*z^10+3*q^30*z^11+2*q^30*z^10+3*q^29*z^11-q^30*z^9+q^28*z^11-3*q^29*z^9-5*q^28*z^10-4*q^28*z^9-11*q^27*z^10-2*q^27*z^9-12*q^26*z^10+q^27*z^8-6*q^25*z^10+q^26*z^8-q^25*z^9-q^24*z^10+2*q^25*z^8+6*q^24*z^9+3*q^25*z^7+7*q^24*z^8+15*q^23*z^9+4*q^24*z^7+14*q^23*z^8+11*q^22*z^9-q^24*z^6+2*q^23*z^7+32*q^22*z^8+3*q^21*z^9-6*q^22*z^7+37*q^21*z^8-15*q^21*z^7+12*q^20*z^8-18*q^20*z^7-8*q^19*z^8-7*q^20*z^6-39*q^19*z^7-6*q^18*z^8-3*q^20*z^5-12*q^19*z^6-55*q^18*z^7-q^17*z^8-9*q^18*z^6-29*q^17*z^7+2*q^19*z^4+3*q^18*z^5-17*q^17*z^6+4*q^16*z^7+q^18*z^4+13*q^17*z^5-8*q^16*z^6+8*q^15*z^7+2*q^17*z^4+31*q^16*z^5+21*q^15*z^6+2*q^14*z^7+2*q^17*z^3+2*q^16*z^4+20*q^15*z^5+12*q^14*z^6+q^16*z^3+9*q^15*z^4+19*q^14*z^5-10*q^13*z^6+15*q^14*z^4+23*q^13*z^5-9*q^12*z^6-4*q^14*z^3+q^13*z^4+6*q^12*z^5-q^11*z^6-4*q^13*z^3-3*q^12*z^4-2*q^11*z^5-8*q^12*z^3-8*q^11*z^4+2*q^10*z^5-2*q^12*z^2-24*q^11*z^3-27*q^10*z^4+3*q^9*z^5-3*q^11*z^2-32*q^10*z^3-26*q^9*z^4+q^8*z^5-7*q^10*z^2-35*q^9*z^3-15*q^8*z^4-16*q^9*z^2-34*q^8*z^3-8*q^7*z^4-6*q^8*z^2-7*q^7*z^3+6*q^7*z^2+6*q^6*z^3+9*q^6*z^2+6*q^5*z^3+4*q^6*z+12*q^5*z^2+3*q^4*z^3+5*q^5*z+7*q^4*z^2+q^3*z^3-q^4*z-2*q^3*z^2-q^2*z^3-2*q^4-3*q^3*z-q^2*z^2-q^3-q^2*z+q*z+z^2)/q^2
-R2(3,3,-1,3)*(2*q^37*z^13+2*q^37*z^12+7*q^36*z^13+5*q^36*z^12+9*q^35*z^13-2*q^36*z^11+2*q^35*z^12+5*q^34*z^13-7*q^35*z^11-8*q^34*z^12+q^33*z^13-9*q^34*z^11-23*q^33*z^12-6*q^33*z^11-34*q^32*z^12-5*q^32*z^11-26*q^31*z^12-q^32*z^10-9*q^31*z^11-9*q^30*z^12+2*q^31*z^10-2*q^30*z^11-q^29*z^12+4*q^31*z^9+11*q^30*z^10+24*q^29*z^11+8*q^30*z^9+27*q^29*z^10+37*q^28*z^11+9*q^29*z^9+72*q^28*z^10+21*q^27*z^11+4*q^29*z^8+6*q^28*z^9+118*q^27*z^10+4*q^26*z^11+6*q^28*z^8+q^27*z^9+91*q^26*z^10-q^27*z^8+3*q^26*z^9+16*q^25*z^10-12*q^26*z^8-25*q^25*z^9-19*q^24*z^10-19*q^25*z^8-98*q^24*z^9-10*q^23*z^10-q^25*z^7-23*q^24*z^8-125*q^23*z^9-q^22*z^10-6*q^24*z^7-63*q^23*z^8-66*q^22*z^9-q^24*z^6-11*q^23*z^7-110*q^22*z^8-3*q^21*z^9+2*q^23*z^6-15*q^22*z^7-90*q^21*z^8+11*q^20*z^9+6*q^22*z^6-49*q^21*z^7-43*q^20*z^8+2*q^19*z^9+9*q^21*z^6-57*q^20*z^7-17*q^19*z^8-2*q^18*z^9+4*q^21*z^5+7*q^20*z^6+8*q^19*z^7-6*q^18*z^8-q^17*z^9+q^20*z^5+5*q^19*z^6+66*q^18*z^7-5*q^17*z^8+4*q^19*z^5+31*q^18*z^6+71*q^17*z^7-3*q^16*z^8+2*q^19*z^4+65*q^17*z^6+48*q^16*z^7+q^15*z^8+q^18*z^4+3*q^17*z^5+71*q^16*z^6+18*q^15*z^7+q^14*z^8+5*q^17*z^4+15*q^16*z^5+40*q^15*z^6+2*q^14*z^7+2*q^17*z^3-3*q^16*z^4+6*q^15*z^5+11*q^14*z^6+q^13*z^7+q^16*z^3-7*q^15*z^4-10*q^14*z^5-4*q^13*z^6-2*q^15*z^3-7*q^14*z^4-31*q^13*z^5-4*q^12*z^6-8*q^14*z^3-32*q^13*z^4-47*q^12*z^5-q^11*z^6-8*q^13*z^3-41*q^12*z^4-30*q^11*z^5+q^10*z^6-15*q^12*z^3-39*q^11*z^4-5*q^10*z^5-2*q^12*z^2-32*q^11*z^3-41*q^10*z^4+4*q^9*z^5-3*q^11*z^2-32*q^10*z^3-21*q^9*z^4+2*q^8*z^5-7*q^10*z^2-35*q^9*z^3-16*q^8*z^4-13*q^9*z^2-32*q^8*z^3-12*q^7*z^4-6*q^8*z^2-2*q^7*z^3-3*q^6*z^4+7*q^7*z^2+12*q^6*z^3+2*q^7*z+18*q^6*z^2+11*q^5*z^3+5*q^6*z+16*q^5*z^2+5*q^4*z^3+5*q^5*z+5*q^4*z^2-3*q^4*z-3*q^3*z^2-q^2*z^3-2*q^4-4*q^3*z-q^2*z^2-q^3-q^2*z+q*z^2+q*z+z^2)/q^2
+R2(3,3,0,2)*z*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+12*q^25*z^8+24*q^24*z^9+9*q^25*z^7+29*q^24*z^8+37*q^23*z^9+10*q^24*z^7+73*q^23*z^8+21*q^22*z^9+3*q^24*z^6+5*q^23*z^7+118*q^22*z^8+4*q^21*z^9+4*q^23*z^6-2*q^22*z^7+91*q^21*z^8-2*q^22*z^6-3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-31*q^20*z^7-19*q^19*z^8-22*q^20*z^6-102*q^19*z^7-10*q^18*z^8-3*q^20*z^5-30*q^19*z^6-128*q^18*z^7-q^17*z^8-5*q^19*z^5-62*q^18*z^6-67*q^17*z^7+2*q^19*z^4-4*q^18*z^5-100*q^17*z^6-3*q^16*z^7+5*q^18*z^4-q^17*z^5-78*q^16*z^6+11*q^15*z^7+9*q^17*z^4-19*q^16*z^5-32*q^15*z^6+2*q^14*z^7+2*q^17*z^3+8*q^16*z^4-28*q^15*z^5-11*q^14*z^6-2*q^13*z^7+5*q^16*z^3+8*q^15*z^4+20*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+6*q^14*z^4+64*q^13*z^5-5*q^12*z^6-3*q^14*z^3+5*q^13*z^4+62*q^12*z^5-3*q^11*z^6-10*q^13*z^3+16*q^12*z^4+39*q^11*z^5+q^10*z^6-16*q^12*z^3+20*q^11*z^4+15*q^10*z^5+q^9*z^6-q^12*z^2-32*q^11*z^3-3*q^10*z^4+2*q^9*z^5-7*q^11*z^2-36*q^10*z^3-11*q^9*z^4+q^8*z^5-13*q^10*z^2-23*q^9*z^3-4*q^8*z^4-2*q^10*z-16*q^9*z^2-19*q^8*z^3+q^7*z^4-2*q^9*z-5*q^8*z^2-16*q^7*z^3-q^8*z+9*q^7*z^2-6*q^6*z^3+q^5*z^4+2*q^7*z+11*q^6*z^2-q^5*z^3+9*q^6*z+5*q^5*z^2+9*q^5*z+5*q^4*z^2-q^4*z-q^3*z^2-3*q^4-3*q^3*z-q^2*z^2-5*q^3-q^2*z-q*z^2-q^2+q*z+z)
+R2(4,0,-2,1)/q^3*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-13*q^12*z^4-q^11*z^5-10*q^12*z^3-19*q^11*z^4-13*q^11*z^3-6*q^10*z^4-4*q^11*z^2-25*q^10*z^3+3*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-9*q^9*z^2-9*q^8*z^3-15*q^8*z^2-8*q^7*z^3-4*q^7*z^2-3*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R2(4,0,-2,2)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+11*q^16*z^5+3*q^15*z^6+2*q^16*z^4+23*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-12*q^12*z^4-q^11*z^5-10*q^12*z^3-18*q^11*z^4-11*q^11*z^3-6*q^10*z^4-4*q^11*z^2-22*q^10*z^3+3*q^9*z^4-6*q^10*z^2-19*q^9*z^3+2*q^8*z^4-7*q^9*z^2-8*q^8*z^3-14*q^8*z^2-8*q^7*z^3-4*q^7*z^2-3*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^3
-R2(4,0,-1,2)*(q^23*z^7+q^23*z^6+2*q^22*z^7+2*q^22*z^6+q^21*z^7+q^21*z^6-q^20*z^6-3*q^19*z^6-q^19*z^5-2*q^18*z^6-4*q^18*z^5-2*q^18*z^4-5*q^17*z^5-3*q^17*z^4-3*q^16*z^5-3*q^16*z^4-8*q^15*z^5-2*q^16*z^3-9*q^14*z^5-q^15*z^3+4*q^14*z^4-q^13*z^5+3*q^13*z^4+3*q^12*z^5+4*q^13*z^3+7*q^12*z^4+q^11*z^5+4*q^12*z^3+11*q^11*z^4+4*q^11*z^3+4*q^10*z^4+2*q^11*z^2+11*q^10*z^3-4*q^9*z^4+q^10*z^2+11*q^9*z^3-2*q^8*z^4+4*q^9*z^2+6*q^8*z^3+10*q^8*z^2+5*q^7*z^3+q^7*z^2+2*q^6*z^3-8*q^6*z^2-2*q^6*z-6*q^5*z^2-5*q^5*z-4*q^4*z^2-3*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q^2
-R2(4,0,1,3)*q*(q^25*z^8+q^25*z^7+2*q^24*z^8+2*q^24*z^7+q^23*z^8+2*q^23*z^7+q^23*z^6+q^22*z^7+2*q^22*z^6-2*q^21*z^7-2*q^20*z^7-5*q^20*z^6-2*q^20*z^5-8*q^19*z^6-4*q^19*z^5-3*q^18*z^6-7*q^18*z^5-q^17*z^6-4*q^18*z^4-5*q^17*z^5-2*q^16*z^6-4*q^17*z^4+q^16*z^5-q^15*z^6-3*q^16*z^4-6*q^15*z^5-2*q^16*z^3+4*q^15*z^4-8*q^14*z^5-q^15*z^3+8*q^14*z^4+4*q^13*z^4+4*q^12*z^5+6*q^13*z^3+9*q^12*z^4+q^11*z^5+5*q^12*z^3+12*q^11*z^4+4*q^11*z^3+4*q^10*z^4+2*q^11*z^2+13*q^10*z^3-3*q^9*z^4+q^10*z^2+12*q^9*z^3-2*q^8*z^4+4*q^9*z^2+7*q^8*z^3+10*q^8*z^2+6*q^7*z^3+3*q^7*z^2+2*q^6*z^3-5*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R2(4,1,-2,2)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+5*q^16*z^6+q^17*z^4+12*q^16*z^5+2*q^16*z^4+27*q^15*z^5-2*q^14*z^6+2*q^16*z^3+23*q^14*z^5+q^15*z^3+q^14*z^4+q^13*z^5-q^12*z^6-7*q^12*z^5-q^11*z^6-7*q^13*z^3-15*q^12*z^4-q^11*z^5-10*q^12*z^3-20*q^11*z^4-q^10*z^5-13*q^11*z^3-2*q^10*z^4-4*q^11*z^2-29*q^10*z^3+9*q^9*z^4+q^8*z^5-6*q^10*z^2-24*q^9*z^3+5*q^8*z^4-9*q^9*z^2-8*q^8*z^3+2*q^7*z^4-18*q^8*z^2-11*q^7*z^3-3*q^7*z^2-4*q^6*z^3+9*q^6*z^2+4*q^6*z+7*q^5*z^2+8*q^5*z+4*q^4*z^2+5*q^4*z-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^2
+R2(4,1,-2,3)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+11*q^16*z^5+3*q^15*z^6+2*q^16*z^4+23*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5-4*q^12*z^5-7*q^13*z^3-13*q^12*z^4-q^11*z^5-10*q^12*z^3-18*q^11*z^4-11*q^11*z^3-6*q^10*z^4-4*q^11*z^2-22*q^10*z^3+3*q^9*z^4-6*q^10*z^2-19*q^9*z^3+2*q^8*z^4-7*q^9*z^2-8*q^8*z^3-14*q^8*z^2-8*q^7*z^3-4*q^7*z^2-3*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^2
+R2(4,1,-1,1)/q^2*(q^25*z^9+q^25*z^8+2*q^24*z^9+q^23*z^9-2*q^24*z^7-3*q^23*z^8-3*q^23*z^7-4*q^22*z^8+q^23*z^6-6*q^21*z^8+2*q^22*z^6+3*q^21*z^7-5*q^20*z^8+q^21*z^6+5*q^20*z^7-q^19*z^8-q^20*z^6+2*q^19*z^7+3*q^19*z^6+3*q^18*z^7+3*q^19*z^5+9*q^18*z^6+6*q^17*z^7+10*q^17*z^6+3*q^16*z^7-2*q^18*z^4+19*q^16*z^6+q^17*z^4-5*q^16*z^5+18*q^15*z^6-q^16*z^4-17*q^15*z^5+4*q^14*z^6-2*q^16*z^3-17*q^14*z^5-4*q^13*z^6-q^15*z^3-9*q^14*z^4-19*q^13*z^5-q^12*z^6-14*q^13*z^4-17*q^12*z^5+4*q^13*z^3-7*q^12*z^4-5*q^11*z^5-2*q^12*z^3-15*q^11*z^4+2*q^10*z^5-2*q^11*z^3-17*q^10*z^4+q^9*z^5+2*q^11*z^2+9*q^10*z^3-11*q^9*z^4+q^10*z^2+2*q^9*z^3-11*q^8*z^4+4*q^9*z^2+8*q^8*z^3-3*q^7*z^4+12*q^8*z^2+19*q^7*z^3+q^6*z^4+7*q^7*z^2+11*q^6*z^3+4*q^6*z^2+6*q^5*z^3-2*q^6*z+q^4*z^3-2*q^5*z-4*q^4*z^2-q^3*z^3-4*q^4*z-2*q^3*z^2+q^2*z^2+2*q^3+q^2*z+q*z^2+q^2-z)
+R2(4,1,-1,3)*(q^29*z^10+q^29*z^9+2*q^28*z^10+q^28*z^9+q^27*z^10-q^28*z^8-q^27*z^9-2*q^27*z^8-3*q^26*z^9-q^26*z^8-6*q^25*z^9-5*q^24*z^9-q^24*z^8-q^23*z^9-q^24*z^7-3*q^23*z^8+2*q^23*z^7+2*q^22*z^8+3*q^23*z^6+5*q^22*z^7+6*q^21*z^8+3*q^22*z^6+9*q^21*z^7+3*q^20*z^8+3*q^21*z^6+22*q^20*z^7+2*q^21*z^5-q^20*z^6+20*q^19*z^7+q^20*z^5-q^19*z^6+4*q^18*z^7-q^19*z^5+3*q^18*z^6-4*q^17*z^7-8*q^18*z^5-7*q^17*z^6-q^16*z^7-2*q^18*z^4-9*q^17*z^5-18*q^16*z^6-3*q^17*z^4-12*q^16*z^5-10*q^15*z^6-5*q^16*z^4-32*q^15*z^5+q^14*z^6-2*q^16*z^3-3*q^15*z^4-30*q^14*z^5+2*q^13*z^6-q^15*z^3-3*q^14*z^4-9*q^13*z^5-15*q^13*z^4-2*q^12*z^5+4*q^13*z^3+4*q^12*z^3+16*q^11*z^4+3*q^11*z^3+7*q^10*z^4+2*q^11*z^2+16*q^10*z^3-q^9*z^4+q^10*z^2+18*q^9*z^3+6*q^9*z^2+6*q^8*z^3-q^7*z^4+9*q^8*z^2+4*q^7*z^3+q^6*z^3-8*q^6*z^2+q^5*z^3-2*q^6*z-6*q^5*z^2-5*q^5*z-4*q^4*z^2-3*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q
+R1(-2,1,0,1)*(-q^8*z^2-2*q^7*z^2-q^6*z^2+q^4*z+q^3*z+1)
+R1(-2,1,1,3)*(q^10*z^2-q^9*z^3+2*q^9*z^2-2*q^8*z^3+q^8*z^2-q^7*z^3-q^6*z+q^5*z^2-q^5*z+q^4*z^2-q^2+q*z)
+R3(1,2,0,0)*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+2*q^8*z^3-q^7*z^4+q^7*z^3-2*q^6*z^4-q^6*z^3-q^5*z^4-q^5*z^3-2*q^5*z^2-3*q^4*z^2+q^3*z^3-2*q^3*z^2+q^2*z^3-2*q^3*z-q^2*z^2-q^2*z-q*z)
+R3(1,2,4,0)*(2*q^33*z^10+2*q^33*z^9+7*q^32*z^10+5*q^32*z^9+9*q^31*z^10-2*q^32*z^8+2*q^31*z^9+5*q^30*z^10-7*q^31*z^8-8*q^30*z^9+q^29*z^10-9*q^30*z^8-23*q^29*z^9-6*q^29*z^8-33*q^28*z^9-4*q^28*z^8-24*q^27*z^9-q^28*z^7-8*q^27*z^8-8*q^26*z^9+q^27*z^7-3*q^26*z^8-q^25*z^9+4*q^27*z^6+9*q^26*z^7+21*q^25*z^8+8*q^26*z^6+26*q^25*z^7+31*q^24*z^8+9*q^25*z^6+72*q^24*z^7+16*q^23*z^8+4*q^25*z^5+6*q^24*z^6+117*q^23*z^7+3*q^22*z^8+8*q^24*z^5-q^23*z^6+88*q^22*z^7+3*q^23*z^5+2*q^22*z^6+18*q^21*z^7-8*q^22*z^5-23*q^21*z^6-13*q^20*z^7-22*q^21*z^5-91*q^20*z^6-7*q^19*z^7-2*q^21*z^4-30*q^20*z^5-105*q^19*z^6-q^18*z^7-5*q^20*z^4-67*q^19*z^5-47*q^18*z^6-8*q^19*z^4-102*q^18*z^5+q^17*z^6-10*q^18*z^4-73*q^17*z^5+7*q^16*z^6-40*q^17*z^4-39*q^16*z^5+q^15*z^6+4*q^17*z^3-47*q^16*z^4-31*q^15*z^5-2*q^14*z^6+8*q^16*z^3+6*q^15*z^4-16*q^14*z^5-q^13*z^6+10*q^15*z^3+41*q^14*z^4-4*q^13*z^5+18*q^14*z^3+41*q^13*z^4-q^12*z^5+30*q^13*z^3+33*q^12*z^4+q^11*z^5-q^13*z^2+9*q^12*z^3+11*q^11*z^4+q^10*z^5-11*q^12*z^2-15*q^11*z^3+q^10*z^4-23*q^11*z^2-13*q^10*z^3+q^9*z^4-2*q^11*z-20*q^10*z^2-2*q^9*z^3-2*q^10*z-8*q^9*z^2+5*q^8*z^3-q^9*z-2*q^8*z^2+2*q^7*z^3+2*q^8*z-q^7*z^2+q^7*z-2*q^6*z^2-q^5*z^2+3*q^5*z+q^4*z^2+2*q^5+q^4*z+q^4-q^2*z)
+R3(2,2,-2,0)*(-q^9*z^4-2*q^8*z^4-q^7*z^4+q^5*z^3+q^4*z^3+q^3*z^2+q^2*z^2+q^2*z+q*z^2)
+R1(3,2,-2,0)*(-q^6*z^2-q^5*z^2)
+R1(3,2,-1,0)*(q^11*z^4+2*q^10*z^4-2*q^8*z^4-q^7*z^4-q^7*z^3-q^6*z^3+q^5*z^3-q^5*z^2+q^4*z^3-q^4*z^2-2*q^4*z-q^3*z^2-q^3*z+q*z^2)
+R1(1,1,3,2)/q^2/z*(q^23*z^7+q^23*z^6+3*q^22*z^7+3*q^22*z^6+3*q^21*z^7+3*q^21*z^6+q^20*z^7-4*q^19*z^6-q^19*z^5-5*q^18*z^6-5*q^18*z^5-2*q^17*z^6-2*q^18*z^4-9*q^17*z^5-5*q^17*z^4-8*q^16*z^5-6*q^16*z^4-9*q^15*z^5-2*q^16*z^3-3*q^15*z^4-10*q^14*z^5-3*q^15*z^3+4*q^14*z^4-3*q^13*z^5-q^14*z^3+7*q^13*z^4+2*q^12*z^5+4*q^13*z^3+8*q^12*z^4+q^11*z^5+8*q^12*z^3+10*q^11*z^4+8*q^11*z^3+4*q^10*z^4+2*q^11*z^2+12*q^10*z^3-3*q^9*z^4+3*q^10*z^2+14*q^9*z^3-2*q^8*z^4+5*q^9*z^2+10*q^8*z^3+10*q^8*z^2+7*q^7*z^3+5*q^7*z^2+3*q^6*z^3-4*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(0,2,4,2)*(q^35*z^11+q^35*z^10+q^34*z^11-4*q^33*z^11-q^34*z^9-5*q^33*z^10-8*q^32*z^11-q^33*z^9-6*q^32*z^10-5*q^31*z^11+4*q^32*z^9-4*q^31*z^10-q^30*z^11+5*q^31*z^9+3*q^30*z^10-q^30*z^9+17*q^29*z^10+2*q^30*z^8-q^29*z^9+18*q^28*z^10+10*q^29*z^8+18*q^28*z^9+7*q^27*z^10+2*q^29*z^7+13*q^28*z^8+40*q^27*z^9+q^26*z^10-q^28*z^7+8*q^27*z^8+26*q^26*z^9-5*q^27*z^7+9*q^26*z^8-3*q^25*z^9+2*q^27*z^6-6*q^26*z^7-19*q^25*z^8-8*q^24*z^9-q^26*z^6-10*q^25*z^7-92*q^24*z^8-2*q^23*z^9-13*q^25*z^6-12*q^24*z^7-115*q^23*z^8-16*q^24*z^6-48*q^23*z^7-57*q^22*z^8-11*q^23*z^6-102*q^22*z^7-4*q^21*z^8-6*q^23*z^5+4*q^22*z^6-74*q^21*z^7+4*q^20*z^8-9*q^22*z^5+4*q^20*z^7+q^19*z^8-q^21*z^5+26*q^20*z^6+35*q^19*z^7+17*q^20*z^5+116*q^19*z^6+15*q^18*z^7+23*q^19*z^5+171*q^18*z^6-q^17*z^7+4*q^19*z^4+68*q^18*z^5+144*q^17*z^6-q^16*z^7+8*q^18*z^4+146*q^17*z^5+75*q^16*z^6+2*q^15*z^7+11*q^17*z^4+130*q^16*z^5+12*q^15*z^6+q^14*z^7+19*q^16*z^4+52*q^15*z^5-3*q^14*z^6+44*q^15*z^4+13*q^14*z^5+q^13*z^6-2*q^15*z^3+18*q^14*z^4+2*q^13*z^5+q^12*z^6-9*q^14*z^3-29*q^13*z^4+6*q^12*z^5-14*q^13*z^3-41*q^12*z^4+3*q^11*z^5-15*q^12*z^3-35*q^11*z^4-23*q^11*z^3-32*q^10*z^4-q^9*z^5-q^11*z^2-4*q^10*z^3-15*q^9*z^4-q^8*z^5+8*q^10*z^2+17*q^9*z^3-3*q^8*z^4+19*q^9*z^2+14*q^8*z^3-q^7*z^4+19*q^8*z^2+3*q^7*z^3+10*q^7*z^2-4*q^6*z^3-3*q^5*z^3-2*q^6*z+q^5*z^2-q^5*z+2*q^4*z^2+2*q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z/q^3
+R1(0,2,4,3)*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+9*q^33*z^11-2*q^34*z^9+2*q^33*z^10+5*q^32*z^11-7*q^33*z^9-8*q^32*z^10+q^31*z^11-9*q^32*z^9-25*q^31*z^10-8*q^31*z^9-40*q^30*z^10-9*q^30*z^9-33*q^29*z^10+q^30*z^8-10*q^29*z^9-13*q^28*z^10+8*q^29*z^8+5*q^28*z^9-2*q^27*z^10+4*q^29*z^7+18*q^28*z^8+44*q^27*z^9+8*q^28*z^7+32*q^27*z^8+64*q^26*z^9+9*q^27*z^7+76*q^26*z^8+40*q^25*z^9+4*q^27*z^6+8*q^26*z^7+125*q^25*z^8+11*q^24*z^9+8*q^26*z^6+91*q^24*z^8+q^23*z^9-q^25*z^6-6*q^24*z^7-3*q^23*z^8-16*q^24*z^6-49*q^23*z^7-44*q^22*z^8-30*q^23*z^6-163*q^22*z^7-23*q^21*z^8-6*q^23*z^5-35*q^22*z^6-222*q^21*z^7-4*q^20*z^8-13*q^22*z^5-66*q^21*z^6-135*q^20*z^7-13*q^21*z^5-104*q^20*z^6-17*q^19*z^7-6*q^20*z^5-51*q^19*z^6+20*q^18*z^7-22*q^19*z^5+49*q^18*z^6+8*q^17*z^7+4*q^19*z^4-22*q^18*z^5+71*q^17*z^6-q^16*z^7+10*q^18*z^4+70*q^17*z^5+30*q^16*z^6-q^15*z^7+16*q^17*z^4+145*q^16*z^5-5*q^15*z^6+28*q^16*z^4+121*q^15*z^5-8*q^14*z^6-2*q^16*z^3+69*q^15*z^4+78*q^14*z^5-5*q^15*z^3+60*q^14*z^4+44*q^13*z^5+3*q^12*z^6-18*q^14*z^3-21*q^13*z^4+17*q^12*z^5+q^11*z^6-30*q^13*z^3-60*q^12*z^4+5*q^11*z^5-35*q^12*z^3-47*q^11*z^4+q^10*z^5-35*q^11*z^3-28*q^10*z^4-q^9*z^5+4*q^11*z^2-9*q^10*z^3-9*q^9*z^4-q^8*z^5+12*q^10*z^2+15*q^9*z^3-q^8*z^4+19*q^9*z^2+11*q^8*z^3-q^7*z^4+17*q^8*z^2-2*q^8*z+12*q^7*z^2-4*q^6*z^3+q^7*z+4*q^6*z^2-2*q^5*z^3+q^6*z+3*q^5*z^2+q^4*z^2+q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z/q^2
+R1(0,3,0,3)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-2*q^19*z^5-3*q^18*z^6-2*q^18*z^5+2*q^17*z^6+q^18*z^4+6*q^16*z^6-q^17*z^4+7*q^16*z^5+3*q^15*z^6+q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^14*z^3+5*q^13*z^4-4*q^12*z^5+4*q^13*z^3-6*q^12*z^4-q^11*z^5+2*q^13*z^2+4*q^12*z^3-15*q^11*z^4+5*q^12*z^2-3*q^11*z^3-7*q^10*z^4+2*q^11*z^2-18*q^10*z^3+2*q^9*z^4+2*q^11*z-16*q^9*z^3+3*q^8*z^4+q^10*z-7*q^9*z^2-7*q^8*z^3+2*q^7*z^4-17*q^8*z^2-7*q^7*z^3+q^6*z^4-q^8*z-8*q^7*z^2-2*q^6*z^3-3*q^7*z-2*q^6*z^2-5*q^6*z-3*q^5*z^2-q^4*z^3-4*q^6-6*q^5*z-q^3*z^3-2*q^5-4*q^4*z-q^3*z^2-5*q^3*z-3*q^2*z^2-6*q^3-3*q^2*z-q*z^2-6*q^2-2*q*z-z^2-q+z)
-R1(0,3,2,1)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+24*q^25*z^9+8*q^26*z^7+28*q^25*z^8+37*q^24*z^9+10*q^25*z^7+74*q^24*z^8+21*q^23*z^9+4*q^25*z^6+10*q^24*z^7+119*q^23*z^8+4*q^22*z^9+8*q^24*z^6+8*q^23*z^7+90*q^22*z^8+4*q^23*z^6+9*q^22*z^7+14*q^21*z^8-7*q^22*z^6-24*q^21*z^7-20*q^20*z^8-21*q^21*z^6-98*q^20*z^7-10*q^19*z^8-2*q^21*z^5-36*q^20*z^6-123*q^19*z^7-q^18*z^8-9*q^20*z^5-76*q^19*z^6-65*q^18*z^7-17*q^19*z^5-113*q^18*z^6-3*q^17*z^7-30*q^18*z^5-86*q^17*z^6+13*q^16*z^7-4*q^18*z^4-59*q^17*z^5-36*q^16*z^6+5*q^15*z^7-6*q^17*z^4-58*q^16*z^5-14*q^15*z^6-q^14*z^7-4*q^16*z^4+2*q^15*z^5-8*q^14*z^6-q^13*z^7-2*q^16*z^3+9*q^15*z^4+54*q^14*z^5-11*q^13*z^6-3*q^15*z^3+27*q^14*z^4+61*q^13*z^5-7*q^12*z^6-q^14*z^3+42*q^13*z^4+40*q^12*z^5+3*q^13*z^3+33*q^12*z^4+15*q^11*z^5+q^10*z^6+3*q^11*z^4+5*q^10*z^5-5*q^11*z^3-9*q^10*z^4+2*q^9*z^5+4*q^11*z^2+4*q^10*z^3-4*q^9*z^4-q^8*z^5+8*q^10*z^2+6*q^9*z^3+2*q^8*z^4+8*q^9*z^2+4*q^8*z^3+3*q^7*z^4+11*q^8*z^2+10*q^7*z^3+3*q^6*z^4+9*q^7*z^2+3*q^6*z^3+q^6*z^2-2*q^6*z+2*q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q^3*z-q^2*z^2+2*q^3+q^2*z+q^2-z)/z/q^4
+R1(-1,3,0,2)*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-q*z-q-2*z-1)
+R1(-1,3,1,3)*(-q^15*z^5-2*q^14*z^5-q^13*z^5+q^12*z^4+3*q^11*z^4+q^10*z^4+q^10*z^3-3*q^9*z^4-3*q^8*z^4-3*q^8*z^3-q^7*z^4+2*q^8*z^2-q^7*z^2+3*q^6*z^3-2*q^6*z^2+3*q^5*z^3+q^5*z^2+q^4*z^3-2*q^5*z-q^4*z+q^2*z^2+q*z^2)
+R1(-1,3,4,1)*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-24*q^28*z^9-7*q^28*z^8-36*q^27*z^9-6*q^27*z^8-27*q^26*z^9-8*q^26*z^8-9*q^25*z^9+4*q^26*z^7+q^25*z^8-q^24*z^9+4*q^26*z^6+12*q^25*z^7+30*q^24*z^8+8*q^25*z^6+27*q^24*z^7+42*q^23*z^8+9*q^24*z^6+73*q^23*z^7+22*q^22*z^8+4*q^24*z^5+9*q^23*z^6+121*q^22*z^7+4*q^21*z^8+8*q^23*z^5+4*q^22*z^6+89*q^21*z^7+q^22*z^5+q^21*z^6+10*q^20*z^7-11*q^21*z^5-35*q^20*z^6-22*q^19*z^7-25*q^20*z^5-121*q^19*z^6-10*q^18*z^7-4*q^20*z^4-32*q^19*z^5-145*q^18*z^6-q^17*z^7-8*q^19*z^4-69*q^18*z^5-70*q^17*z^6-13*q^18*z^4-110*q^17*z^5+q^16*z^6-16*q^17*z^4-71*q^16*z^5+12*q^15*z^6-40*q^16*z^4-11*q^15*z^5+2*q^14*z^6-39*q^15*z^4-2*q^14*z^5-2*q^13*z^6+6*q^15*z^3+36*q^14*z^4-11*q^13*z^5-q^12*z^6+14*q^14*z^3+83*q^13*z^4-11*q^12*z^5+28*q^13*z^3+62*q^12*z^4-4*q^11*z^5+52*q^12*z^3+37*q^11*z^4+q^10*z^5-3*q^12*z^2+24*q^11*z^3+15*q^10*z^4+q^9*z^5-8*q^11*z^2-21*q^10*z^3+4*q^9*z^4-16*q^10*z^2-22*q^9*z^3+2*q^8*z^4+2*q^10*z-23*q^9*z^2-7*q^8*z^3+3*q^9*z-18*q^8*z^2+2*q^7*z^3+4*q^6*z^3+4*q^7*z+11*q^6*z^2+2*q^5*z^3+9*q^6*z+6*q^5*z^2+10*q^5*z+2*q^4*z^2+8*q^4*z+q^3*z^2+4*q^4+2*q^3*z+4*q^3+q^2*z+q^2-q*z)
+R1(0,1,0,2)*(-q*z-z)
-R4(-2,0,3,1)*q^4*(q-1)*z*(q^5*z+2*q^4*z+q^3*z-q-1)
-R4(-2,0,4,1)*q^4*(q^2-1)*z*(q^5*z+2*q^4*z+q^3*z-q-1)
-R2(4,2,-1,1)/q*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+25*q^24*z^9+8*q^25*z^7+29*q^24*z^8+39*q^23*z^9+10*q^24*z^7+75*q^23*z^8+22*q^22*z^9+4*q^24*z^6+8*q^23*z^7+118*q^22*z^8+4*q^21*z^9+8*q^23*z^6+q^22*z^7+88*q^21*z^8+3*q^22*z^6+10*q^20*z^8-10*q^21*z^6-29*q^20*z^7-24*q^19*z^8-24*q^20*z^6-102*q^19*z^7-11*q^18*z^8-2*q^20*z^5-37*q^19*z^6-130*q^18*z^7-q^17*z^8-9*q^19*z^5-71*q^18*z^6-65*q^17*z^7-12*q^18*z^5-103*q^17*z^6+3*q^16*z^7-16*q^17*z^5-71*q^16*z^6+14*q^15*z^7-2*q^17*z^4-34*q^16*z^5-10*q^15*z^6+2*q^14*z^7+3*q^16*z^4-34*q^15*z^5+7*q^14*z^6-2*q^13*z^7+8*q^15*z^4+23*q^14*z^5-2*q^13*z^6-q^12*z^7+14*q^14*z^4+65*q^13*z^5-9*q^12*z^6+17*q^13*z^4+46*q^12*z^5-4*q^11*z^6+26*q^12*z^4+20*q^11*z^5+q^10*z^6+12*q^11*z^4+6*q^10*z^5+q^9*z^6-14*q^11*z^3-24*q^10*z^4+3*q^9*z^5-32*q^10*z^3-26*q^9*z^4+3*q^8*z^5-30*q^9*z^3-8*q^8*z^4-6*q^9*z^2-31*q^8*z^3-3*q^7*z^4-6*q^8*z^2-20*q^7*z^3-q^6*z^4+5*q^7*z^2+2*q^6*z^3+q^5*z^4+2*q^7*z+14*q^6*z^2+3*q^5*z^3+5*q^6*z+13*q^5*z^2+3*q^4*z^3+4*q^5*z+11*q^4*z^2+2*q^3*z^3+6*q^4*z-q^2*z^3-3*q^3*z-3*q^2*z^2-2*q^3-5*q^2*z-2*q*z^2-q^2+z^2+z)
+R2(4,2,-1,2)*(2*q^33*z^11+2*q^33*z^10+8*q^32*z^11+6*q^32*z^10+11*q^31*z^11-2*q^32*z^9+3*q^31*z^10+6*q^30*z^11-8*q^31*z^9-9*q^30*z^10+q^29*z^11-11*q^30*z^9-27*q^29*z^10-8*q^29*z^9-42*q^28*z^10-6*q^28*z^9-32*q^27*z^10-9*q^27*z^9-10*q^26*z^10+3*q^27*z^8-3*q^26*z^9-q^25*z^10+4*q^27*z^7+12*q^26*z^8+31*q^25*z^9+10*q^26*z^7+31*q^25*z^8+49*q^24*z^9+12*q^25*z^7+86*q^24*z^8+26*q^23*z^9+4*q^25*z^6+15*q^24*z^7+148*q^23*z^8+4*q^22*z^9+11*q^24*z^6+5*q^23*z^7+113*q^22*z^8+5*q^23*z^6-q^22*z^7+13*q^21*z^8-7*q^22*z^6-41*q^21*z^7-30*q^20*z^8-27*q^21*z^6-145*q^20*z^7-12*q^19*z^8-4*q^21*z^5-47*q^20*z^6-180*q^19*z^7-q^18*z^8-13*q^20*z^5-95*q^19*z^6-85*q^18*z^7-22*q^19*z^5-143*q^18*z^6+6*q^17*z^7-2*q^19*z^4-28*q^18*z^5-96*q^17*z^6+17*q^16*z^7-9*q^18*z^4-46*q^17*z^5-12*q^16*z^6+2*q^15*z^7-8*q^17*z^4-50*q^16*z^5+2*q^15*z^6-2*q^14*z^7-2*q^17*z^3+5*q^16*z^4+35*q^15*z^5-8*q^14*z^6-q^13*z^7-3*q^16*z^3+32*q^15*z^4+101*q^14*z^5-12*q^13*z^6-3*q^15*z^3+54*q^14*z^4+80*q^13*z^5-4*q^12*z^6+3*q^14*z^3+80*q^13*z^4+41*q^12*z^5+q^11*z^6+14*q^13*z^3+62*q^12*z^4+11*q^11*z^5+q^10*z^6+9*q^12*z^3-3*q^11*z^4+2*q^10*z^5+2*q^12*z^2-5*q^11*z^3-23*q^10*z^4+3*q^9*z^5+5*q^11*z^2-3*q^10*z^3-6*q^9*z^4+6*q^10*z^2-13*q^9*z^3+q^8*z^4+14*q^9*z^2-6*q^8*z^3+2*q^7*z^4+16*q^8*z^2+6*q^7*z^3+q^6*z^4+2*q^8*z+6*q^7*z^2+2*q^6*z^3+3*q^7*z+q^5*z^3-3*q^6*z+3*q^5*z^2+3*q^4*z^3-3*q^4*z^2-q^3*z^3-3*q^4*z-3*q^3*z^2-3*q^3*z-2*q^2*z^2+2*q^3+q^2*z+q*z^2+q^2-z)/q^2
-R2(4,2,-1,3)*(2*q^37*z^13+2*q^37*z^12+7*q^36*z^13+5*q^36*z^12+9*q^35*z^13-2*q^36*z^11+2*q^35*z^12+5*q^34*z^13-7*q^35*z^11-8*q^34*z^12+q^33*z^13-9*q^34*z^11-23*q^33*z^12-6*q^33*z^11-34*q^32*z^12-5*q^32*z^11-26*q^31*z^12-q^32*z^10-9*q^31*z^11-9*q^30*z^12+2*q^31*z^10-2*q^30*z^11-q^29*z^12+4*q^31*z^9+11*q^30*z^10+24*q^29*z^11+8*q^30*z^9+27*q^29*z^10+37*q^28*z^11+9*q^29*z^9+72*q^28*z^10+21*q^27*z^11+4*q^29*z^8+6*q^28*z^9+118*q^27*z^10+4*q^26*z^11+6*q^28*z^8+q^27*z^9+91*q^26*z^10-q^27*z^8+3*q^26*z^9+16*q^25*z^10-12*q^26*z^8-26*q^25*z^9-19*q^24*z^10-21*q^25*z^8-101*q^24*z^9-10*q^23*z^10-2*q^25*z^7-28*q^24*z^8-128*q^23*z^9-q^22*z^10-7*q^24*z^7-66*q^23*z^8-67*q^22*z^9-8*q^23*z^7-107*q^22*z^8-3*q^21*z^9+5*q^23*z^6-8*q^22*z^7-81*q^21*z^8+11*q^20*z^9+9*q^22*z^6-39*q^21*z^7-32*q^20*z^8+2*q^19*z^9+10*q^21*z^6-44*q^20*z^7-11*q^19*z^8-2*q^18*z^9+4*q^21*z^5+9*q^20*z^6+20*q^19*z^7-5*q^18*z^8-q^17*z^9+2*q^20*z^5+7*q^19*z^6+69*q^18*z^7-5*q^17*z^8+2*q^19*z^5+21*q^18*z^6+63*q^17*z^7-3*q^16*z^8-7*q^18*z^5+35*q^17*z^6+39*q^16*z^7+q^15*z^8-2*q^18*z^4-11*q^17*z^5+21*q^16*z^6+15*q^15*z^7+q^14*z^8-17*q^16*z^5-10*q^15*z^6+2*q^14*z^7-8*q^16*z^4-38*q^15*z^5-12*q^14*z^6+q^13*z^7-2*q^16*z^3-10*q^15*z^4-37*q^14*z^5-3*q^13*z^6-3*q^15*z^3-3*q^14*z^4-16*q^13*z^5+q^12*z^6-4*q^14*z^3-6*q^13*z^4-8*q^12*z^5+11*q^12*z^4-5*q^11*z^5+q^10*z^6+3*q^12*z^3+25*q^11*z^4-2*q^10*z^5+10*q^11*z^3+9*q^10*z^4+2*q^11*z^2+27*q^10*z^3+3*q^9*z^4+3*q^10*z^2+21*q^9*z^3-q^8*z^4+9*q^9*z^2+7*q^8*z^3-2*q^7*z^4+14*q^8*z^2+6*q^7*z^3-q^6*z^4+2*q^7*z^2+2*q^6*z^3-7*q^6*z^2+q^5*z^3-2*q^6*z-6*q^5*z^2-5*q^5*z-4*q^4*z^2-5*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q
+R2(4,3,-2,2)*z*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+12*q^26*z^8+24*q^25*z^9+9*q^26*z^7+29*q^25*z^8+36*q^24*z^9+10*q^25*z^7+72*q^24*z^8+19*q^23*z^9+3*q^25*z^6+5*q^24*z^7+117*q^23*z^8+3*q^22*z^9+4*q^24*z^6-q^23*z^7+92*q^22*z^8-2*q^23*z^6-q^22*z^7+19*q^21*z^8-12*q^22*z^6-30*q^21*z^7-13*q^20*z^8-22*q^21*z^6-102*q^20*z^7-5*q^19*z^8-3*q^21*z^5-30*q^20*z^6-127*q^19*z^7-5*q^20*z^5-61*q^19*z^6-64*q^18*z^7+2*q^20*z^4-4*q^19*z^5-102*q^18*z^6-5*q^17*z^7+5*q^19*z^4-3*q^18*z^5-84*q^17*z^6+5*q^16*z^7+9*q^18*z^4-20*q^17*z^5-44*q^16*z^6-q^15*z^7+2*q^18*z^3+9*q^17*z^4-30*q^16*z^5-36*q^15*z^6-2*q^14*z^7+5*q^17*z^3+9*q^16*z^4+20*q^15*z^5-26*q^14*z^6-q^13*z^7+2*q^16*z^3+9*q^15*z^4+62*q^14*z^5-9*q^13*z^6-3*q^15*z^3+8*q^14*z^4+60*q^13*z^5+q^12*z^6-10*q^14*z^3+22*q^13*z^4+52*q^12*z^5+2*q^11*z^6-16*q^13*z^3+25*q^12*z^4+34*q^11*z^5+q^10*z^6-q^13*z^2-33*q^12*z^3+7*q^11*z^4+9*q^10*z^5-9*q^12*z^2-35*q^11*z^3+15*q^10*z^4-q^9*z^5-17*q^11*z^2-19*q^10*z^3+16*q^9*z^4-2*q^8*z^5-2*q^11*z-20*q^10*z^2-7*q^9*z^3+10*q^8*z^4-4*q^10*z-9*q^9*z^2+3*q^8*z^3+8*q^7*z^4-4*q^9*z+8*q^8*z^2-2*q^7*z^3+3*q^6*z^4-q^8*z+14*q^7*z^2-8*q^6*z^3+9*q^7*z+3*q^6*z^2-6*q^5*z^3+12*q^6*z-q^5*z^2-4*q^4*z^3+q^5*z-6*q^4*z^2-q^3*z^3-2*q^4*z-q^3*z^2+q^2*z^3-2*q^4+q^3*z-q^3+2*q^2*z+q*z-z^2)
+R2(4,3,-1,2)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+8*q^31*z^11-2*q^32*z^9+q^31*z^10+3*q^30*z^11-7*q^31*z^9-9*q^30*z^10-8*q^30*z^9-22*q^29*z^10-4*q^29*z^9-31*q^28*z^10-4*q^28*z^9-20*q^27*z^10-q^28*z^8-10*q^27*z^9-4*q^26*z^10+q^27*z^8-3*q^26*z^9+4*q^27*z^7+10*q^26*z^8+27*q^25*z^9+8*q^26*z^7+27*q^25*z^8+37*q^24*z^9+8*q^25*z^7+73*q^24*z^8+16*q^23*z^9+4*q^25*z^6+8*q^24*z^7+113*q^23*z^8+q^22*z^9+9*q^24*z^6+3*q^23*z^7+68*q^22*z^8+4*q^23*z^6+7*q^22*z^7-10*q^21*z^8-6*q^22*z^6-25*q^21*z^7-28*q^20*z^8-21*q^21*z^6-105*q^20*z^7-7*q^19*z^8-2*q^21*z^5-34*q^20*z^6-119*q^19*z^7-8*q^20*z^5-73*q^19*z^6-43*q^18*z^7-16*q^19*z^5-104*q^18*z^6+13*q^17*z^7-2*q^19*z^4-23*q^18*z^5-54*q^17*z^6+13*q^16*z^7-7*q^18*z^4-43*q^17*z^5+6*q^16*z^6+q^15*z^7-3*q^17*z^4-41*q^16*z^5+13*q^15*z^6-2*q^14*z^7-2*q^17*z^3+5*q^16*z^4+26*q^15*z^5+9*q^14*z^6-3*q^16*z^3+16*q^15*z^4+64*q^14*z^5+q^12*z^7-q^15*z^3+26*q^14*z^4+42*q^13*z^5-2*q^12*z^6+4*q^14*z^3+42*q^13*z^4+17*q^12*z^5+2*q^11*z^6+8*q^13*z^3+23*q^12*z^4-4*q^11*z^5+q^10*z^6-4*q^12*z^3-17*q^11*z^4-6*q^10*z^5-q^9*z^6+2*q^12*z^2-16*q^11*z^3-21*q^10*z^4+q^9*z^5+3*q^11*z^2-9*q^10*z^3-12*q^9*z^4-2*q^8*z^5-q^10*z^2-14*q^9*z^3-2*q^8*z^4+6*q^9*z^2-10*q^8*z^3-2*q^7*z^4+14*q^8*z^2+5*q^7*z^3+2*q^8*z+5*q^7*z^2+3*q^6*z^3+q^7*z+3*q^5*z^3-2*q^6*z+3*q^5*z^2+3*q^4*z^3+q^5*z-3*q^4*z^2-q^3*z^3-4*q^4*z-3*q^3*z^2-3*q^3*z-q^2*z^2+2*q^3+q^2*z+q*z^2+q^2-z)/q
-R2(4,3,-1,3)*(q^34*z^12+q^34*z^11+3*q^33*z^12+4*q^33*z^11+3*q^32*z^12+q^33*z^10+8*q^32*z^11+q^31*z^12+3*q^32*z^10+7*q^31*z^11-2*q^32*z^9-4*q^30*z^11-8*q^31*z^9-12*q^30*z^10-13*q^29*z^11-12*q^30*z^9-31*q^29*z^10-9*q^28*z^11-8*q^29*z^9-45*q^28*z^10-2*q^27*z^11+q^29*z^8-q^28*z^9-28*q^27*z^10+3*q^28*z^8+7*q^26*z^10+5*q^27*z^8+13*q^26*z^9+19*q^25*z^10+4*q^27*z^7+15*q^26*z^8+63*q^25*z^9+9*q^24*z^10+12*q^26*z^7+35*q^25*z^8+92*q^24*z^9+q^23*z^10+15*q^25*z^7+84*q^24*z^8+50*q^23*z^9+4*q^25*z^6+10*q^24*z^7+131*q^23*z^8-4*q^22*z^9+9*q^24*z^6-3*q^23*z^7+73*q^22*z^8-14*q^21*z^9+6*q^23*z^6-10*q^22*z^7-57*q^21*z^8-4*q^20*z^9-11*q^22*z^6-56*q^21*z^7-101*q^20*z^8-2*q^22*z^5-33*q^21*z^6-160*q^20*z^7-43*q^19*z^8-3*q^21*z^5-52*q^20*z^6-195*q^19*z^7+3*q^18*z^8-10*q^20*z^5-89*q^19*z^6-84*q^18*z^7+7*q^17*z^8-17*q^19*z^5-125*q^18*z^6+21*q^17*z^7+q^16*z^8-2*q^19*z^4-27*q^18*z^5-72*q^17*z^6+30*q^16*z^7-7*q^18*z^4-39*q^17*z^5+30*q^16*z^6+4*q^15*z^7-3*q^17*z^4-28*q^16*z^5+53*q^15*z^6-7*q^14*z^7-2*q^17*z^3+5*q^16*z^4+45*q^15*z^5+28*q^14*z^6-4*q^13*z^7-3*q^16*z^3+22*q^15*z^4+111*q^14*z^5+13*q^13*z^6-q^15*z^3+41*q^14*z^4+87*q^13*z^5+6*q^12*z^6+4*q^14*z^3+48*q^13*z^4+28*q^12*z^5+2*q^11*z^6+8*q^13*z^3+15*q^12*z^4+2*q^10*z^6-6*q^12*z^3-42*q^11*z^4-4*q^10*z^5+2*q^12*z^2-21*q^11*z^3-47*q^10*z^4+q^9*z^5+3*q^11*z^2-20*q^10*z^3-22*q^9*z^4-q^10*z^2-16*q^9*z^3-q^8*z^4+q^7*z^5+10*q^9*z^2-2*q^8*z^3+16*q^8*z^2+11*q^7*z^3+2*q^8*z+8*q^7*z^2+4*q^6*z^3-q^5*z^4+q^7*z+2*q^6*z^2+3*q^5*z^3-2*q^6*z+3*q^5*z^2+2*q^4*z^3+q^5*z-3*q^4*z^2-q^3*z^3-4*q^4*z-3*q^3*z^2-3*q^3*z-q^2*z^2+2*q^3+q^2*z+q*z^2+q^2-z)/q
-R2(4,3,0,2)*z*(q^34*z^11+q^34*z^10+4*q^33*z^11+3*q^33*z^10+6*q^32*z^11-q^33*z^9+2*q^32*z^10+4*q^31*z^11-4*q^32*z^9-5*q^31*z^10+q^30*z^11-7*q^31*z^9-17*q^30*z^10-7*q^30*z^9-26*q^29*z^10+q^30*z^8-5*q^29*z^9-21*q^28*z^10+2*q^29*z^8-3*q^28*z^9-8*q^27*z^10+4*q^28*z^8+7*q^27*z^9-q^26*z^10+3*q^28*z^7+9*q^27*z^8+27*q^26*z^9+7*q^27*z^7+20*q^26*z^8+34*q^25*z^9+8*q^26*z^7+52*q^25*z^8+19*q^24*z^9+2*q^26*z^6+7*q^25*z^7+82*q^24*z^8+4*q^23*z^9+4*q^25*z^6+2*q^24*z^7+60*q^23*z^8+2*q^24*z^6-7*q^23*z^7+7*q^22*z^8-9*q^23*z^6-49*q^22*z^7-17*q^21*z^8-4*q^23*z^5-22*q^22*z^6-117*q^21*z^7-9*q^20*z^8-7*q^22*z^5-35*q^21*z^6-126*q^20*z^7-q^19*z^8-11*q^21*z^5-68*q^20*z^6-58*q^19*z^7-2*q^21*z^4-9*q^20*z^5-81*q^19*z^6-3*q^20*z^4-7*q^19*z^5-29*q^18*z^6+10*q^17*z^7-3*q^19*z^4-10*q^18*z^5+20*q^17*z^6+3*q^16*z^7+4*q^18*z^4+10*q^17*z^5+8*q^16*z^6-q^15*z^7-2*q^18*z^3+17*q^17*z^4+64*q^16*z^5-7*q^15*z^6-q^14*z^7+q^17*z^3+32*q^16*z^4+83*q^15*z^5-5*q^14*z^6+5*q^16*z^3+57*q^15*z^4+60*q^14*z^5-3*q^13*z^6+10*q^15*z^3+74*q^14*z^4+41*q^13*z^5+q^12*z^6+2*q^15*z^2+7*q^14*z^3+40*q^13*z^4+18*q^12*z^5+2*q^11*z^6+q^14*z^2+8*q^13*z^3-2*q^12*z^4+q^11*z^5+2*q^13*z^2-5*q^12*z^3-19*q^11*z^4+2*q^10*z^5-3*q^12*z^2-24*q^11*z^3-14*q^10*z^4-4*q^11*z^2-17*q^10*z^3-q^9*z^4-q^8*z^5+2*q^10*z^2-8*q^9*z^3+q^8*z^4-2*q^10*z+4*q^9*z^2-3*q^8*z^3-q^7*z^4+q^9*z+4*q^8*z^2-4*q^7*z^3+5*q^8*z+q^7*z^2-5*q^6*z^3-3*q^7*z+q^6*z^2-3*q^6*z+q^5*z^2-2*q^6+2*q^4*z^2-q^5+q^4*z-q^3*z^2+q^3*z-q^2*z^2-2*q^3+q^2+q*z+q+z)
-R3(-2,2,1,1)*(-q^9*z^2+q^8*z^3-2*q^8*z^2+2*q^7*z^3-q^7*z^2+q^6*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q-z)/q
-R3(-2,2,4,1)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-28*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-66*q^18*z^6-67*q^17*z^7-7*q^18*z^5-107*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-41*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-48*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+16*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+5*q^14*z^4+70*q^13*z^5-5*q^12*z^6+q^14*z^3+20*q^13*z^4+66*q^12*z^5-3*q^11*z^6-6*q^13*z^3+38*q^12*z^4+40*q^11*z^5+q^10*z^6-5*q^12*z^3+31*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-6*q^11*z^3-4*q^10*z^4+2*q^9*z^5-4*q^11*z^2-13*q^10*z^3-13*q^9*z^4+q^8*z^5-5*q^10*z^2-14*q^9*z^3-4*q^8*z^4-2*q^10*z+2*q^9*z^2-13*q^8*z^3+q^7*z^4-2*q^9*z+q^8*z^2-14*q^7*z^3-q^8*z-q^7*z^2-8*q^6*z^3+q^5*z^4-3*q^5*z^3+2*q^6*z-q^5*z^2+2*q^5*z+3*q^4*z^2-q^3*z-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z
+R3(-1,1,-2,1)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)*q
-R3(-1,1,4,1)*q^3*(q^16*z^5+2*q^15*z^5+q^14*z^5-2*q^11*z^3-2*q^10*z^4-4*q^10*z^3-3*q^9*z^4-3*q^9*z^3-q^8*z^4-2*q^9*z^2-2*q^8*z^3-q^8*z^2+2*q^7*z^3-q^7*z^2+3*q^6*z^3+q^5*z^3+q^5*z^2-q^5*z-q^4*z^2+2*q^4*z+4*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R3(-1,2,1,0)*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3-q^15*z^4+20*q^14*z^5+q^15*z^3-q^14*z^4+4*q^13*z^5-4*q^12*z^5-4*q^13*z^3-12*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-7*q^11*z^3-8*q^10*z^4-2*q^11*z^2-19*q^10*z^3+2*q^9*z^4-16*q^9*z^3+2*q^8*z^4-q^9*z^2-8*q^8*z^3-12*q^8*z^2-9*q^7*z^3+2*q^8*z-4*q^7*z^2-3*q^6*z^3+3*q^7*z+4*q^6*z^2+2*q^6*z+4*q^5*z^2+3*q^5*z+5*q^4*z^2+4*q^4*z+2*q^3*z^2-q^3*z-q^2*z^2-4*q^3-q^2*z-4*q^2+z)
+R3(-1,2,4,0)*q^4*(q^15*z^5+2*q^14*z^5+q^13*z^5-2*q^10*z^3-2*q^9*z^4-4*q^9*z^3-3*q^8*z^4-3*q^8*z^3-q^7*z^4-2*q^8*z^2-3*q^7*z^3-q^7*z^2-q^6*z^2+2*q^5*z^3+q^4*z^3+q^4*z^2-q^4*z+2*q^3*z+q^2*z^2+4*q^2*z+q*z^2+2*q^2+2*q*z+2*q+z+1)
-R3(0,0,-2,1)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)*q
+R3(0,2,4,1)*q*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+8*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+4*q^21*z^6+88*q^20*z^7+3*q^21*z^5+6*q^20*z^6+18*q^19*z^7-8*q^20*z^5-22*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-31*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-70*q^17*z^5-47*q^16*z^6-12*q^17*z^4-109*q^16*z^5+q^15*z^6-20*q^16*z^4-82*q^15*z^5+7*q^14*z^6-50*q^15*z^4-44*q^14*z^5+q^13*z^6-55*q^14*z^4-32*q^13*z^5-2*q^12*z^6+4*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+49*q^12*z^4-4*q^11*z^5+23*q^12*z^3+48*q^11*z^4-q^10*z^5+38*q^11*z^3+35*q^10*z^4+q^9*z^5-q^11*z^2+13*q^10*z^3+11*q^9*z^4+q^8*z^5-5*q^10*z^2-13*q^9*z^3+q^8*z^4-11*q^9*z^2-12*q^8*z^3+q^7*z^4+2*q^9*z-13*q^8*z^2-2*q^7*z^3+3*q^8*z-6*q^7*z^2+5*q^6*z^3+3*q^7*z-2*q^6*z^2+2*q^5*z^3+q^6*z-2*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^5-2*q^4*z-q^3*z^2-2*q^4+2*q^3*z+q^2*z^2+q^3+q^2*z+q^2-z)
+R3(1,2,1,2)/q^2*(q^18*z^6+2*q^17*z^6+q^16*z^6-2*q^13*z^4-2*q^12*z^5-4*q^12*z^4-3*q^11*z^5-4*q^11*z^4-q^10*z^5-2*q^11*z^3-5*q^10*z^4-2*q^10*z^3-q^9*z^4-2*q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4+5*q^7*z^3-q^7*z^2+2*q^6*z^3+3*q^6*z^2+q^5*z^3+5*q^5*z^2+q^4*z^3+2*q^5*z+q^4*z^2+4*q^4*z+q^3*z^2+2*q^3*z+2*q^3-q^2*z+q^2-q*z-z)
+R3(1,2,3,1)/q^2*(2*q^35*z^11+2*q^35*z^10+9*q^34*z^11+7*q^34*z^10+16*q^33*z^11-2*q^34*z^9+7*q^33*z^10+14*q^32*z^11-9*q^33*z^9-6*q^32*z^10+6*q^31*z^11-16*q^32*z^9-33*q^31*z^10+q^30*z^11-17*q^31*z^9-63*q^30*z^10-15*q^30*z^9-66*q^29*z^10+q^30*z^8-15*q^29*z^9-37*q^28*z^10+6*q^29*z^8-5*q^28*z^9-10*q^27*z^10+4*q^29*z^7+18*q^28*z^8+40*q^27*z^9-q^26*z^10+13*q^28*z^7+42*q^27*z^8+85*q^26*z^9+19*q^27*z^7+105*q^26*z^8+71*q^25*z^9+4*q^27*z^6+18*q^26*z^7+203*q^25*z^8+27*q^24*z^9+12*q^26*z^6+7*q^25*z^7+213*q^24*z^8+4*q^23*z^9+6*q^25*z^6-3*q^24*z^7+86*q^23*z^8-14*q^24*z^6-41*q^23*z^7-26*q^22*z^8-41*q^23*z^6-187*q^22*z^7-36*q^21*z^8-8*q^23*z^5-63*q^22*z^6-319*q^21*z^7-11*q^20*z^8-16*q^22*z^5-109*q^21*z^6-243*q^20*z^7-q^19*z^8-19*q^21*z^5-200*q^20*z^6-64*q^19*z^7-2*q^21*z^4-14*q^20*z^5-180*q^19*z^6+21*q^18*z^7+q^20*z^4-37*q^19*z^5-32*q^18*z^6+15*q^17*z^7+8*q^19*z^4-71*q^18*z^5+35*q^17*z^6+21*q^18*z^4+27*q^17*z^5-3*q^15*z^7+2*q^18*z^3+32*q^17*z^4+169*q^16*z^5-21*q^15*z^6-q^14*z^7+q^17*z^3+51*q^16*z^4+173*q^15*z^5-12*q^14*z^6+q^16*z^3+117*q^15*z^4+118*q^14*z^5-q^13*z^6-2*q^15*z^3+118*q^14*z^4+75*q^13*z^5+4*q^12*z^6-8*q^14*z^3+4*q^13*z^4+28*q^12*z^5+2*q^11*z^6-q^14*z^2-12*q^13*z^3-62*q^12*z^4+6*q^11*z^5-3*q^13*z^2-40*q^12*z^3-55*q^11*z^4+2*q^10*z^5-2*q^12*z^2-58*q^11*z^3-30*q^10*z^4-q^9*z^5-2*q^12*z+9*q^11*z^2-21*q^10*z^3-4*q^9*z^4-q^8*z^5-2*q^11*z+12*q^10*z^2+7*q^9*z^3+q^8*z^4-q^10*z+16*q^9*z^2+7*q^8*z^3-q^7*z^4+2*q^9*z+17*q^8*z^2-q^7*z^3+2*q^8*z+9*q^7*z^2-5*q^6*z^3+q^7*z+5*q^6*z^2-q^5*z^3+q^5*z^2+q^4*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R3(1,2,4,1)*q*(q^18*z^5+3*q^17*z^5+4*q^16*z^5+4*q^15*z^5+2*q^14*z^5-q^14*z^4-2*q^13*z^5-4*q^13*z^4-3*q^12*z^5-2*q^13*z^3-7*q^12*z^4-q^11*z^5-5*q^12*z^3-4*q^11*z^4-7*q^11*z^3+4*q^10*z^4-2*q^11*z^2-6*q^10*z^3+6*q^9*z^4-3*q^10*z^2+q^9*z^3+2*q^8*z^4-3*q^9*z^2+2*q^8*z^3-3*q^7*z^3+6*q^7*z^2-3*q^6*z^3+5*q^6*z^2+4*q^6*z+q^5*z^2+4*q^5*z+q^4*z^2-2*q^4*z-q^3*z^2-4*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R3(1,3,1,2)/q^2*(q^18*z^6+2*q^17*z^6+q^16*z^6-2*q^13*z^4-2*q^12*z^5-4*q^12*z^4-3*q^11*z^5-4*q^11*z^4-q^10*z^5-2*q^11*z^3-5*q^10*z^4-2*q^10*z^3-q^9*z^4-2*q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4+5*q^7*z^3-q^7*z^2+2*q^6*z^3+3*q^6*z^2+q^5*z^3+5*q^5*z^2+q^4*z^3+2*q^5*z+q^4*z^2+4*q^4*z+q^3*z^2+2*q^3*z+2*q^3-q^2*z+q^2-q*z-z)
-R3(2,1,4,0)*q^2*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+7*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+q^21*z^6+88*q^20*z^7+3*q^21*z^5+3*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-10*q^17*z^4-104*q^16*z^5+q^15*z^6-14*q^16*z^4-76*q^15*z^5+7*q^14*z^6-43*q^15*z^4-40*q^14*z^5+q^13*z^6+2*q^15*z^3-50*q^14*z^4-31*q^13*z^5-2*q^12*z^6+7*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+43*q^12*z^4-4*q^11*z^5+18*q^12*z^3+42*q^11*z^4-q^10*z^5+31*q^11*z^3+33*q^10*z^4+q^9*z^5-2*q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-9*q^10*z^2-14*q^9*z^3+q^8*z^4-19*q^9*z^2-12*q^8*z^3+q^7*z^4-18*q^8*z^2-2*q^7*z^3-7*q^7*z^2+5*q^6*z^3-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R3(2,2,-2,1)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^13*z^4-4*q^12*z^5-6*q^13*z^3-12*q^12*z^4-q^11*z^5-8*q^12*z^3-20*q^11*z^4-12*q^11*z^3-8*q^10*z^4-4*q^11*z^2-26*q^10*z^3+2*q^9*z^4-6*q^10*z^2-21*q^9*z^3+2*q^8*z^4-11*q^9*z^2-9*q^8*z^3-18*q^8*z^2-7*q^7*z^3-6*q^7*z^2-2*q^6*z^3-2*q^7*z+5*q^6*z^2+q^6*z+5*q^5*z^2+6*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^3
+R3(2,2,0,0)*z*q^2
-R3(2,2,1,1)*(2*q^34*z^11+2*q^34*z^10+9*q^33*z^11+7*q^33*z^10+16*q^32*z^11-2*q^33*z^9+7*q^32*z^10+14*q^31*z^11-9*q^32*z^9-6*q^31*z^10+6*q^30*z^11-16*q^31*z^9-31*q^30*z^10+q^29*z^11-15*q^30*z^9-57*q^29*z^10-11*q^29*z^9-60*q^28*z^10-q^29*z^8-14*q^28*z^9-35*q^27*z^10+q^28*z^8-11*q^27*z^9-10*q^26*z^10+4*q^28*z^7+13*q^27*z^8+23*q^26*z^9-q^25*z^10+12*q^27*z^7+39*q^26*z^8+64*q^25*z^9+17*q^26*z^7+102*q^25*z^8+62*q^24*z^9+4*q^26*z^6+16*q^25*z^7+193*q^24*z^8+28*q^23*z^9+12*q^25*z^6+7*q^24*z^7+207*q^23*z^8+5*q^22*z^9+9*q^24*z^6+97*q^22*z^8-11*q^23*z^6-28*q^22*z^7-17*q^21*z^8-35*q^22*z^6-132*q^21*z^7-41*q^20*z^8-2*q^22*z^5-56*q^21*z^6-235*q^20*z^7-17*q^19*z^8-9*q^21*z^5-100*q^20*z^6-197*q^19*z^7-2*q^18*z^8-17*q^20*z^5-171*q^19*z^6-65*q^18*z^7-21*q^19*z^5-164*q^18*z^6+19*q^17*z^7+4*q^19*z^4-47*q^18*z^5-61*q^17*z^6+22*q^16*z^7+9*q^18*z^4-82*q^17*z^5+17*q^16*z^6+3*q^15*z^7+17*q^17*z^4-19*q^16*z^5+29*q^15*z^6-3*q^14*z^7+4*q^17*z^3+22*q^16*z^4+90*q^15*z^5+7*q^14*z^6-q^13*z^7+2*q^16*z^3+30*q^15*z^4+116*q^14*z^5-10*q^13*z^6+q^15*z^3+49*q^14*z^4+67*q^13*z^5-7*q^12*z^6-6*q^14*z^3+31*q^13*z^4+18*q^12*z^5+q^11*z^6-14*q^13*z^3-35*q^12*z^4-2*q^11*z^5+q^10*z^6+q^13*z^2-35*q^12*z^3-82*q^11*z^4+2*q^10*z^5-4*q^12*z^2-66*q^11*z^3-73*q^10*z^4+5*q^9*z^5-3*q^11*z^2-68*q^10*z^3-38*q^9*z^4+2*q^8*z^5-2*q^11*z+q^10*z^2-51*q^9*z^3-17*q^8*z^4-2*q^10*z-3*q^9*z^2-29*q^8*z^3-9*q^7*z^4-q^9*z+7*q^8*z^2+3*q^7*z^3-q^6*z^4+16*q^7*z^2+14*q^6*z^3+3*q^7*z+22*q^6*z^2+10*q^5*z^3+5*q^6*z+16*q^5*z^2+4*q^4*z^3-q^5*z+3*q^4*z^2-7*q^4*z-4*q^3*z^2-q^2*z^3-2*q^4-4*q^3*z-q^2*z^2-q^3-q^2*z+q*z^2+q*z+z^2)/q^3
-R3(2,2,3,0)/q^2*(q^18*z^5+3*q^17*z^5+4*q^16*z^5+4*q^15*z^5+2*q^14*z^5-q^14*z^4-2*q^13*z^5-4*q^13*z^4-3*q^12*z^5-2*q^13*z^3-7*q^12*z^4-q^11*z^5-5*q^12*z^3-4*q^11*z^4-7*q^11*z^3+4*q^10*z^4-2*q^11*z^2-6*q^10*z^3+6*q^9*z^4-3*q^10*z^2+q^9*z^3+2*q^8*z^4-3*q^9*z^2+2*q^8*z^3-3*q^7*z^3+6*q^7*z^2-3*q^6*z^3+5*q^6*z^2+4*q^6*z+q^5*z^2+4*q^5*z+q^4*z^2-2*q^4*z-q^3*z^2-4*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R3(2,2,3,1)*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+9*q^33*z^11-2*q^34*z^9+2*q^33*z^10+5*q^32*z^11-7*q^33*z^9-8*q^32*z^10+q^31*z^11-9*q^32*z^9-25*q^31*z^10-8*q^31*z^9-40*q^30*z^10-9*q^30*z^9-33*q^29*z^10+q^30*z^8-10*q^29*z^9-13*q^28*z^10+8*q^29*z^8+5*q^28*z^9-2*q^27*z^10+4*q^29*z^7+18*q^28*z^8+44*q^27*z^9+8*q^28*z^7+32*q^27*z^8+64*q^26*z^9+9*q^27*z^7+76*q^26*z^8+40*q^25*z^9+4*q^27*z^6+8*q^26*z^7+125*q^25*z^8+11*q^24*z^9+8*q^26*z^6+91*q^24*z^8+q^23*z^9-q^25*z^6-6*q^24*z^7-3*q^23*z^8-16*q^24*z^6-49*q^23*z^7-44*q^22*z^8-31*q^23*z^6-163*q^22*z^7-23*q^21*z^8-6*q^23*z^5-38*q^22*z^6-222*q^21*z^7-4*q^20*z^8-13*q^22*z^5-71*q^21*z^6-135*q^20*z^7-13*q^21*z^5-110*q^20*z^6-17*q^19*z^7-6*q^20*z^5-54*q^19*z^6+20*q^18*z^7-20*q^19*z^5+51*q^18*z^6+8*q^17*z^7+4*q^19*z^4-17*q^18*z^5+74*q^17*z^6-q^16*z^7+12*q^18*z^4+76*q^17*z^5+31*q^16*z^6-q^15*z^7+20*q^17*z^4+148*q^16*z^5-5*q^15*z^6+35*q^16*z^4+118*q^15*z^5-8*q^14*z^6+77*q^15*z^4+73*q^14*z^5-2*q^15*z^3+62*q^14*z^4+42*q^13*z^5+3*q^12*z^6-14*q^14*z^3-18*q^13*z^4+17*q^12*z^5+q^11*z^6-29*q^13*z^3-55*q^12*z^4+5*q^11*z^5-40*q^12*z^3-44*q^11*z^4+q^10*z^5-2*q^12*z^2-43*q^11*z^3-28*q^10*z^4-q^9*z^5+2*q^11*z^2-13*q^10*z^3-9*q^9*z^4-q^8*z^5+12*q^10*z^2+13*q^9*z^3-q^8*z^4+2*q^10*z+20*q^9*z^2+10*q^8*z^3-q^7*z^4+q^9*z+18*q^8*z^2+q^7*z^3+9*q^7*z^2-4*q^6*z^3+2*q^7*z+3*q^6*z^2-2*q^5*z^3-q^6*z+q^5*z^2-q^5*z+q^4*z^2+q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^2
+R3(3,2,-1,1)/q^3*(q^25*z^8+q^24*z^9+q^25*z^7+3*q^24*z^8+2*q^23*z^9+q^24*z^7+2*q^23*z^8+q^22*z^9-q^24*z^6-2*q^23*z^7-q^22*z^8-2*q^23*z^6-5*q^22*z^7-3*q^21*z^8-q^22*z^6-7*q^21*z^7-6*q^20*z^8-5*q^20*z^7-5*q^19*z^8-q^20*z^6-2*q^19*z^7-q^18*z^8-q^20*z^5-4*q^19*z^6-3*q^18*z^7+q^19*z^5+4*q^18*z^6+2*q^17*z^7+2*q^19*z^4+5*q^18*z^5+12*q^17*z^6+6*q^16*z^7+q^18*z^4+9*q^17*z^5+15*q^16*z^6+3*q^15*z^7+2*q^17*z^4+24*q^16*z^5+25*q^15*z^6+2*q^17*z^3+2*q^16*z^4+20*q^15*z^5+21*q^14*z^6+q^16*z^3+3*q^15*z^4+6*q^14*z^5+4*q^13*z^6+3*q^14*z^4-2*q^13*z^5-4*q^12*z^6-4*q^14*z^3-16*q^13*z^4-14*q^12*z^5-q^11*z^6-4*q^13*z^3-24*q^12*z^4-19*q^11*z^5-8*q^12*z^3-17*q^11*z^4-7*q^10*z^5-2*q^12*z^2-26*q^11*z^3-22*q^10*z^4+2*q^9*z^5-3*q^11*z^2-25*q^10*z^3-17*q^9*z^4+2*q^8*z^5-7*q^10*z^2-19*q^9*z^3-9*q^8*z^4-15*q^9*z^2-25*q^8*z^3-8*q^7*z^4-3*q^8*z^2-7*q^7*z^3-2*q^6*z^4+5*q^7*z^2+6*q^6*z^3+2*q^7*z+9*q^6*z^2+6*q^5*z^3+5*q^6*z+11*q^5*z^2+4*q^4*z^3+5*q^5*z+6*q^4*z^2+q^3*z^3-q^4*z-2*q^3*z^2-q^2*z^3-2*q^4-3*q^3*z-q^2*z^2-q^3-q^2*z+q*z+z^2)
-R3(3,2,0,0)/q^3*(q^25*z^9+2*q^25*z^8+3*q^24*z^9+q^25*z^7+4*q^24*z^8+3*q^23*z^9+q^23*z^8+q^22*z^9-q^24*z^6-4*q^23*z^7-4*q^22*z^8-2*q^23*z^6-6*q^22*z^7-9*q^21*z^8-q^22*z^6-7*q^21*z^7-11*q^20*z^8-6*q^20*z^7-6*q^19*z^8-2*q^20*z^6-5*q^19*z^7-q^18*z^8-q^20*z^5-2*q^19*z^6-q^18*z^7+3*q^19*z^5+10*q^18*z^6+8*q^17*z^7+2*q^19*z^4+5*q^18*z^5+24*q^17*z^6+9*q^16*z^7+q^18*z^4+8*q^17*z^5+40*q^16*z^6+3*q^15*z^7+4*q^17*z^4+20*q^16*z^5+46*q^15*z^6+2*q^17*z^3+3*q^16*z^4+19*q^15*z^5+25*q^14*z^6+q^16*z^3+3*q^15*z^4+8*q^14*z^5-3*q^14*z^4-14*q^13*z^5-5*q^12*z^6-4*q^14*z^3-23*q^13*z^4-33*q^12*z^5-q^11*z^6-2*q^13*z^3-33*q^12*z^4-25*q^11*z^5-8*q^12*z^3-41*q^11*z^4-4*q^10*z^5-2*q^12*z^2-28*q^11*z^3-43*q^10*z^4+4*q^9*z^5-q^11*z^2-32*q^10*z^3-26*q^9*z^4+2*q^8*z^5-4*q^10*z^2-36*q^9*z^3-17*q^8*z^4-12*q^9*z^2-31*q^8*z^3-11*q^7*z^4-5*q^8*z^2-2*q^7*z^3-2*q^6*z^4+5*q^7*z^2+11*q^6*z^3+2*q^7*z+14*q^6*z^2+10*q^5*z^3+2*q^6*z+15*q^5*z^2+5*q^4*z^3+2*q^5*z+5*q^4*z^2-3*q^4*z-3*q^3*z^2-q^2*z^3-2*q^4-4*q^3*z-q^2*z^2-q^3-q^2*z+q*z^2+q*z+z^2)
+R3(4,0,-2,1)*(q^27*z^9+q^27*z^8+2*q^26*z^9+q^26*z^8+q^25*z^9-q^26*z^7-q^25*z^8-2*q^25*z^7-4*q^24*z^8-2*q^24*z^7-8*q^23*z^8-q^23*z^7-6*q^22*z^8+q^23*z^6-q^21*z^8+q^22*z^6+2*q^21*z^6+8*q^20*z^7+2*q^21*z^5+3*q^20*z^6+11*q^19*z^7+q^20*z^5+9*q^19*z^6+4*q^18*z^7+3*q^19*z^5+25*q^18*z^6+2*q^19*z^4-2*q^18*z^5+18*q^17*z^6-q^18*z^4-4*q^17*z^5-2*q^16*z^6-q^17*z^4-8*q^16*z^5-7*q^15*z^6-6*q^16*z^4-34*q^15*z^5-q^14*z^6-2*q^16*z^3-4*q^15*z^4-39*q^14*z^5-q^15*z^3-9*q^14*z^4-12*q^13*z^5-2*q^14*z^3-23*q^13*z^4+6*q^12*z^5+4*q^13*z^3-7*q^12*z^4+3*q^11*z^5+3*q^12*z^3+10*q^11*z^4-4*q^11*z^3-q^10*z^4+4*q^11*z^2+19*q^10*z^3-5*q^9*z^4+6*q^10*z^2+26*q^9*z^3-2*q^8*z^4+9*q^9*z^2+14*q^8*z^3+19*q^8*z^2+12*q^7*z^3+9*q^7*z^2+4*q^6*z^3-8*q^6*z^2-q^5*z^3-4*q^6*z-7*q^5*z^2-8*q^5*z-4*q^4*z^2-5*q^4*z+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q^3
-R3(4,1,-2,1)*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+5*q^13*z^4-4*q^12*z^5-4*q^13*z^3-7*q^12*z^4-q^11*z^5-4*q^12*z^3-18*q^11*z^4-9*q^11*z^3-10*q^10*z^4-2*q^11*z^2-24*q^10*z^3+q^9*z^4-3*q^10*z^2-21*q^9*z^3+2*q^8*z^4-7*q^9*z^2-8*q^8*z^3-18*q^8*z^2-5*q^7*z^3-7*q^7*z^2-q^6*z^3+5*q^6*z^2-q^6*z+3*q^5*z^2+5*q^5*z+3*q^4*z^2+7*q^4*z+2*q^3*z^2+2*q^4-q^2*z^2-q^3-q^2*z-q^2-q*z+z)
+R3(4,1,1,1)/q*(q^25*z^8+q^25*z^7+2*q^24*z^8+2*q^24*z^7+q^23*z^8+q^23*z^7-q^22*z^7-4*q^21*z^7-2*q^21*z^6-4*q^20*z^7-6*q^20*z^6-q^19*z^7-2*q^20*z^5-7*q^19*z^6-3*q^19*z^5-2*q^18*z^6-3*q^18*z^5+q^17*z^6-2*q^18*z^4+q^17*z^5-q^17*z^4+6*q^16*z^5-q^15*z^6+2*q^16*z^4+q^15*z^5+7*q^15*z^4-4*q^14*z^5+9*q^14*z^4+2*q^13*z^5+2*q^14*z^3+5*q^13*z^4+6*q^12*z^5+3*q^13*z^3+5*q^12*z^4+2*q^11*z^5+3*q^12*z^3+10*q^11*z^4+2*q^10*z^4+6*q^10*z^3-4*q^9*z^4+8*q^9*z^3-3*q^8*z^4+2*q^9*z^2+3*q^8*z^3+7*q^8*z^2+2*q^7*z^3+2*q^7*z^2+q^6*z^3-7*q^6*z^2-q^5*z^3-2*q^6*z-6*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R3(4,2,-2,0)*z*(q^25*z^8+q^25*z^7+3*q^24*z^8+2*q^24*z^7+3*q^23*z^8-q^24*z^6+q^22*z^8-3*q^23*z^6-4*q^22*z^7-3*q^22*z^6-9*q^21*z^7-q^21*z^6-11*q^20*z^7-q^20*z^6-6*q^19*z^7-q^20*z^5-4*q^19*z^6-q^18*z^7-q^18*z^6+2*q^19*z^4+5*q^18*z^5+8*q^17*z^6+3*q^18*z^4+14*q^17*z^5+9*q^16*z^6+3*q^17*z^4+34*q^16*z^5+3*q^15*z^6+2*q^17*z^3+2*q^16*z^4+45*q^15*z^5+3*q^16*z^3+2*q^15*z^4+25*q^14*z^5+q^15*z^3+6*q^14*z^4-4*q^14*z^3-6*q^13*z^4-5*q^12*z^5-10*q^13*z^3-30*q^12*z^4-q^11*z^5-16*q^12*z^3-28*q^11*z^4-2*q^12*z^2-34*q^11*z^3-6*q^10*z^4-7*q^11*z^2-46*q^10*z^3+4*q^9*z^4-13*q^10*z^2-30*q^9*z^3+2*q^8*z^4-28*q^9*z^2-16*q^8*z^3-24*q^8*z^2-9*q^7*z^3-2*q^6*z^3-2*q^7*z+10*q^6*z^2+5*q^6*z+9*q^5*z^2+11*q^5*z+5*q^4*z^2+4*q^4*z-2*q^4-2*q^3*z-q^2*z^2-3*q^3-q^2*z-q^2+q*z+z)
-R3(4,2,-1,0)*z*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-64*q^18*z^6-67*q^17*z^7-7*q^18*z^5-106*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-41*q^16*z^5-32*q^15*z^6+2*q^14*z^7+9*q^16*z^4-48*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+9*q^15*z^4+16*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+7*q^14*z^4+68*q^13*z^5-5*q^12*z^6+q^14*z^3+19*q^13*z^4+63*q^12*z^5-3*q^11*z^6-6*q^13*z^3+35*q^12*z^4+39*q^11*z^5+q^10*z^6-8*q^12*z^3+26*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-11*q^11*z^3-5*q^10*z^4+2*q^9*z^5-6*q^11*z^2-20*q^10*z^3-11*q^9*z^4+q^8*z^5-10*q^10*z^2-17*q^9*z^3-3*q^8*z^4-2*q^10*z-5*q^9*z^2-11*q^8*z^3+q^7*z^4-4*q^9*z-6*q^8*z^2-13*q^7*z^3-4*q^8*z+q^7*z^2-7*q^6*z^3+q^5*z^4-3*q^7*z+6*q^6*z^2-2*q^5*z^3+4*q^6*z+2*q^5*z^2+8*q^5*z+5*q^4*z^2+2*q^4*z+2*q^4-q^3*z-2*q^2*z^2-q^3-q^2*z-q*z^2-q^2+z)
+R3(4,2,-1,1)/q^2*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-q^26*z^9-q^25*z^10+4*q^27*z^7+12*q^26*z^8+27*q^25*z^9+8*q^26*z^7+30*q^25*z^8+40*q^24*z^9+9*q^25*z^7+74*q^24*z^8+22*q^23*z^9+4*q^25*z^6+7*q^24*z^7+115*q^23*z^8+4*q^22*z^9+9*q^24*z^6+3*q^23*z^7+82*q^22*z^8+6*q^23*z^6+3*q^22*z^7+5*q^21*z^8-7*q^22*z^6-29*q^21*z^7-25*q^20*z^8-25*q^21*z^6-105*q^20*z^7-11*q^19*z^8-2*q^21*z^5-40*q^20*z^6-128*q^19*z^7-q^18*z^8-8*q^20*z^5-74*q^19*z^6-59*q^18*z^7-16*q^19*z^5-100*q^18*z^6+6*q^17*z^7-2*q^19*z^4-23*q^18*z^5-53*q^17*z^6+14*q^16*z^7-5*q^18*z^4-42*q^17*z^5+7*q^16*z^6+2*q^15*z^7-2*q^17*z^4-43*q^16*z^5+10*q^15*z^6-2*q^14*z^7-2*q^17*z^3+5*q^16*z^4+12*q^15*z^5-6*q^14*z^6-q^13*z^7-3*q^16*z^3+14*q^15*z^4+51*q^14*z^5-10*q^13*z^6-q^15*z^3+23*q^14*z^4+34*q^13*z^5-4*q^12*z^6+4*q^14*z^3+33*q^13*z^4+16*q^12*z^5+q^11*z^6+6*q^13*z^3+9*q^12*z^4+8*q^11*z^5+q^10*z^6-7*q^12*z^3-33*q^11*z^4+5*q^10*z^5+2*q^12*z^2-21*q^11*z^3-39*q^10*z^4+3*q^9*z^5+3*q^11*z^2-24*q^10*z^3-20*q^9*z^4-q^10*z^2-23*q^9*z^3-6*q^8*z^4+8*q^9*z^2-3*q^8*z^3-q^7*z^4+15*q^8*z^2+14*q^7*z^3+q^6*z^4+2*q^8*z+10*q^7*z^2+8*q^6*z^3+q^7*z+4*q^6*z^2+5*q^5*z^3-2*q^6*z+2*q^5*z^2+q^4*z^3-q^5*z-4*q^4*z^2-q^3*z^3-5*q^4*z-3*q^3*z^2-3*q^3*z+2*q^3+q^2*z+q*z^2+q^2-z)
-R3(4,2,0,0)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+25*q^25*z^9+8*q^26*z^7+29*q^25*z^8+39*q^24*z^9+10*q^25*z^7+75*q^24*z^8+22*q^23*z^9+4*q^25*z^6+9*q^24*z^7+118*q^23*z^8+4*q^22*z^9+9*q^24*z^6+5*q^23*z^7+88*q^22*z^8+7*q^23*z^6+6*q^22*z^7+10*q^21*z^8-4*q^22*z^6-25*q^21*z^7-24*q^20*z^8-21*q^21*z^6-101*q^20*z^7-11*q^19*z^8-2*q^21*z^5-41*q^20*z^6-130*q^19*z^7-q^18*z^8-10*q^20*z^5-80*q^19*z^6-65*q^18*z^7-18*q^19*z^5-110*q^18*z^6+3*q^17*z^7-2*q^19*z^4-30*q^18*z^5-73*q^17*z^6+14*q^16*z^7-9*q^18*z^4-51*q^17*z^5-10*q^16*z^6+2*q^15*z^7-8*q^17*z^4-51*q^16*z^5+7*q^15*z^6-2*q^14*z^7-2*q^17*z^3-q^16*z^4+4*q^15*z^5-2*q^14*z^6-q^13*z^7-5*q^16*z^3+15*q^15*z^4+52*q^14*z^5-9*q^13*z^6-4*q^15*z^3+28*q^14*z^4+45*q^13*z^5-4*q^12*z^6+3*q^14*z^3+41*q^13*z^4+23*q^12*z^5+q^11*z^6+12*q^13*z^3+30*q^12*z^4+7*q^11*z^5+q^10*z^6+2*q^12*z^3-10*q^11*z^4+3*q^10*z^5+2*q^12*z^2-12*q^11*z^3-25*q^10*z^4+3*q^9*z^5+5*q^11*z^2-4*q^10*z^3-13*q^9*z^4+2*q^10*z^2-7*q^9*z^3-5*q^8*z^4+9*q^9*z^2-3*q^8*z^3-q^7*z^4+20*q^8*z^2+12*q^7*z^3+q^6*z^4+2*q^8*z+15*q^7*z^2+6*q^6*z^3+3*q^7*z+4*q^6*z^2+3*q^5*z^3-q^6*z+3*q^5*z^2+2*q^4*z^3+q^5*z-4*q^4*z^2-q^3*z^3-4*q^4*z-3*q^3*z^2-3*q^3*z-q^2*z^2+2*q^3+q^2*z+q*z^2+q^2-z)/q^2
+R1(-2,1,2,0)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z)
+R1(-2,1,2,1)*(-q^8*z^2-2*q^7*z^2-q^6*z^2+q^4*z+q^3*z)
+R1(-2,1,2,2)*(-q^10*z^2-3*q^9*z^2-3*q^8*z^2-q^7*z^2+q^6*z+2*q^5*z+q^4*z+q^2)
+R1(-2,1,3,0)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z)
+R1(-2,1,3,1)*(q^9*z^2+2*q^8*z^2+q^7*z^2-q^5*z-q^4*z)
+R1(-2,2,0,2)*(q^9*z^2+3*q^8*z^2+3*q^7*z^2+q^6*z^2-q^5*z-2*q^4*z-q^3*z-q-1)
+R1(-2,2,1,1)*(-q^8*z^2-2*q^7*z^2-q^6*z^2+q^4*z+q^3*z+1)
+R1(-2,2,2,1)*(-q^9*z^2-q^8*z^3-3*q^8*z^2-2*q^7*z^3-3*q^7*z^2-q^6*z^3-q^6*z^2+q^5*z+q^4*z^2+2*q^4*z+q^3*z^2+q^3*z+q^2*z+q*z+q+z)
+R1(-2,2,2,2)*(q^9*z^2+q^8*z^3+3*q^8*z^2+2*q^7*z^3+3*q^7*z^2+q^6*z^3+q^6*z^2-q^5*z-q^4*z^2-2*q^4*z-q^3*z^2-q^3*z-q^2*z-q*z-q-z)
+R1(-2,2,2,3)*(q^10*z^3+q^10*z^2+2*q^9*z^3+2*q^9*z^2+q^8*z^3+q^8*z^2-q^7*z^2-2*q^6*z^2-q^6*z-q^5*z^2-q^5*z-q^2*z)
+R1(-2,2,3,0)*(q^16*z^5+2*q^15*z^5+q^14*z^5-2*q^11*z^3-2*q^10*z^4-4*q^10*z^3-3*q^9*z^4-3*q^9*z^3-q^8*z^4-2*q^9*z^2-2*q^8*z^3-2*q^8*z^2+2*q^7*z^3-3*q^7*z^2+3*q^6*z^3-q^6*z^2+q^5*z^3+q^5*z^2-q^5*z-q^4*z^2+3*q^4*z+5*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(-2,2,3,1)*(-q^16*z^5-2*q^15*z^5-q^14*z^5+2*q^11*z^3+2*q^10*z^4+4*q^10*z^3+3*q^9*z^4+3*q^9*z^3+q^8*z^4+q^9*z^2+2*q^8*z^3-2*q^8*z^2-2*q^7*z^3-2*q^7*z^2-3*q^6*z^3-q^6*z^2-q^5*z^3-q^5*z^2+2*q^5*z+q^4*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-2*q^2+z)
+R1(-2,2,3,2)*(-q^17*z^5-2*q^16*z^5-q^15*z^5+2*q^12*z^3+2*q^11*z^4+4*q^11*z^3+3*q^10*z^4+2*q^10*z^3+q^9*z^4+q^10*z^2-q^9*z^2-3*q^8*z^3-3*q^7*z^3+q^7*z^2-q^6*z^3+q^6*z^2+2*q^6*z+2*q^5*z^2-q^5*z-4*q^4*z-q^3*z^2-2*q^4-q^3*z-q^3+q^2*z+q*z)
+R4(-2,1,4,1)*(q^17*z^5+2*q^16*z^5+q^15*z^5-2*q^12*z^3-2*q^11*z^4-5*q^11*z^3-3*q^10*z^4-q^11*z^2-6*q^10*z^3-q^9*z^4-4*q^10*z^2-5*q^9*z^3-2*q^9*z^2+q^8*z^3-q^8*z^2+3*q^7*z^3+q^7*z^2+q^6*z^3+q^7*z+3*q^6*z^2+3*q^5*z+5*q^4*z+q^3*z^2+2*q^4+2*q^3*z+q^2*z-q*z)
+R4(0,1,2,2)*(q^18*z^6+2*q^17*z^6+q^16*z^6-q^16*z^5-2*q^15*z^5-q^14*z^5-2*q^13*z^4-2*q^12*z^5-2*q^12*z^4-3*q^11*z^5+q^11*z^4-q^10*z^5+2*q^10*z^4+2*q^10*z^3+5*q^9*z^4+4*q^8*z^4+2*q^9*z^2+q^7*z^4+q^8*z^2-q^7*z^3-2*q^7*z^2-3*q^6*z^3-2*q^6*z^2-q^5*z^3-q^5*z^2+q^4*z^3-q^5*z-3*q^4*z^2-2*q^4*z-4*q^3*z^2-3*q^3*z-3*q^2*z^2-q^2*z-q*z^2+1)
+R1(0,2,-1,0)*(-q^8*z^3-2*q^7*z^3-q^6*z^3+q^4*z^2+q^3*z^2+q^2*z+q*z+q+z)
+R1(0,2,-1,1)*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-q^2*z-q*z-q-z)
+R1(0,2,-1,3)*(-q^26*z^10-q^26*z^9-2*q^25*z^10-q^25*z^9-q^24*z^10+q^25*z^8+q^24*z^9+2*q^24*z^8+3*q^23*z^9+q^23*z^8+6*q^22*z^9+5*q^21*z^9+q^21*z^8+q^20*z^9+q^21*z^7+3*q^20*z^8-q^20*z^7-2*q^19*z^8-2*q^20*z^6-3*q^19*z^7-6*q^18*z^8-q^19*z^6-8*q^18*z^7-3*q^17*z^8-2*q^18*z^6-22*q^17*z^7-2*q^18*z^5+q^17*z^6-20*q^16*z^7-q^17*z^5+q^16*z^6-4*q^15*z^7+4*q^14*z^7+4*q^15*z^5+12*q^14*z^6+q^13*z^7+4*q^14*z^5+19*q^13*z^6+7*q^13*z^5+8*q^12*z^6+2*q^13*z^4+19*q^12*z^5-2*q^11*z^6+16*q^11*z^5-2*q^10*z^6+q^11*z^4+8*q^10*z^5+12*q^10*z^4+9*q^9*z^5-2*q^10*z^3+3*q^9*z^4+3*q^8*z^5-4*q^9*z^3-6*q^8*z^4-4*q^8*z^3-5*q^7*z^4-4*q^7*z^3-5*q^6*z^4-4*q^6*z^3-2*q^5*z^4+2*q^5*z^3+q^4*z^4+5*q^5*z^2+2*q^4*z^3+6*q^4*z^2+q^3*z^2-q^2*z^3+q*z)
+R1(0,2,0,3)*(-q^25*z^9-q^25*z^8-2*q^24*z^9-q^24*z^8-q^23*z^9+q^24*z^7+q^23*z^8+2*q^23*z^7+3*q^22*z^8+q^22*z^7+6*q^21*z^8+5*q^20*z^8+q^20*z^7+q^19*z^8+q^20*z^6+3*q^19*z^7-q^19*z^6-2*q^18*z^7-2*q^19*z^5-3*q^18*z^6-6*q^17*z^7-q^18*z^5-8*q^17*z^6-3*q^16*z^7-2*q^17*z^5-22*q^16*z^6-2*q^17*z^4+q^16*z^5-20*q^15*z^6-q^16*z^4+q^15*z^5-4*q^14*z^6+4*q^13*z^6+4*q^14*z^4+12*q^13*z^5+q^12*z^6+4*q^13*z^4+19*q^12*z^5+7*q^12*z^4+8*q^11*z^5+2*q^12*z^3+19*q^11*z^4-2*q^10*z^5+16*q^10*z^4-2*q^9*z^5+q^10*z^3+8*q^9*z^4+12*q^9*z^3+9*q^8*z^4-2*q^9*z^2+3*q^8*z^3+3*q^7*z^4-3*q^8*z^2-6*q^7*z^3-2*q^7*z^2-5*q^6*z^3-3*q^6*z^2-5*q^5*z^3-4*q^5*z^2-2*q^4*z^3+2*q^4*z^2+q^3*z^3+4*q^4*z+2*q^3*z^2+4*q^3*z+q^2*z-q*z^2+q*z)
+R1(0,2,1,1)*(q^26*z^10+q^26*z^9+2*q^25*z^10+q^25*z^9+q^24*z^10-q^25*z^8-q^24*z^9-2*q^24*z^8-3*q^23*z^9-q^23*z^8-6*q^22*z^9-5*q^21*z^9-q^21*z^8-q^20*z^9-q^21*z^7-3*q^20*z^8+q^20*z^7+2*q^19*z^8+2*q^20*z^6+3*q^19*z^7+6*q^18*z^8+q^19*z^6+8*q^18*z^7+3*q^17*z^8+2*q^18*z^6+22*q^17*z^7+2*q^18*z^5-q^17*z^6+20*q^16*z^7+q^17*z^5-q^16*z^6+4*q^15*z^7-4*q^14*z^7-4*q^15*z^5-12*q^14*z^6-q^13*z^7-4*q^14*z^5-19*q^13*z^6-7*q^13*z^5-8*q^12*z^6-2*q^13*z^4-19*q^12*z^5+2*q^11*z^6-16*q^11*z^5+2*q^10*z^6-q^11*z^4-8*q^10*z^5-12*q^10*z^4-9*q^9*z^5+2*q^10*z^3-4*q^9*z^4-3*q^8*z^5+4*q^9*z^3+4*q^8*z^4+4*q^8*z^3+4*q^7*z^4+4*q^7*z^3+5*q^6*z^4+4*q^6*z^3+2*q^5*z^4-q^5*z^3-q^4*z^4-5*q^5*z^2-q^4*z^3-5*q^4*z^2+2*q^3*z^2+q^2*z^3+q^2*z^2+2*q^2*z+q*z^2+q)
+R1(0,2,1,3)*(-q^15*z^5-2*q^14*z^5-q^13*z^5+q^12*z^4+3*q^11*z^4+q^10*z^4+q^10*z^3-2*q^9*z^4+q^9*z^3-q^8*z^4-q^8*z^3+2*q^8*z^2+q^7*z^3-q^7*z^2+2*q^6*z^3-2*q^6*z^2+q^5*z^3-2*q^5*z-q^4*z^2-q^4*z+q^2*z^2)
+R1(0,2,3,3)*(2*q^31*z^10+2*q^31*z^9+6*q^30*z^10+4*q^30*z^9+6*q^29*z^10-2*q^30*z^8+2*q^28*z^10-6*q^29*z^8-8*q^28*z^9-6*q^28*z^8-18*q^27*z^9-2*q^27*z^8-21*q^26*z^9-9*q^25*z^9-q^26*z^7-4*q^25*z^8+q^24*z^9-q^24*z^8+q^23*z^9+3*q^25*z^6+4*q^24*z^7+12*q^23*z^8+4*q^24*z^6+16*q^23*z^7+9*q^22*z^8+5*q^23*z^6+53*q^22*z^7-5*q^21*z^8+4*q^23*z^5+3*q^22*z^6+78*q^21*z^7-6*q^20*z^8+6*q^22*z^5+43*q^20*z^7-q^19*z^8+q^21*z^5+8*q^20*z^6-q^19*z^7-5*q^20*z^5-3*q^19*z^6-2*q^18*z^7+2*q^20*z^4-11*q^19*z^5-33*q^18*z^6+7*q^17*z^7+q^19*z^4-15*q^18*z^5-14*q^17*z^6+3*q^16*z^7-39*q^17*z^5+30*q^16*z^6+2*q^18*z^3-5*q^17*z^4-63*q^16*z^5+28*q^15*z^6+q^17*z^3-14*q^16*z^4-49*q^15*z^5+2*q^14*z^6-50*q^15*z^4-53*q^14*z^5-6*q^13*z^6-2*q^15*z^3-67*q^14*z^4-59*q^13*z^5-3*q^12*z^6-q^14*z^3-31*q^13*z^4-30*q^12*z^5-q^11*z^6-6*q^13*z^3-15*q^12*z^4-4*q^11*z^5-2*q^13*z^2-16*q^12*z^3-17*q^11*z^4+3*q^10*z^5-q^12*z^2-14*q^11*z^3-8*q^10*z^4+3*q^9*z^5-4*q^11*z^2-34*q^10*z^3-13*q^9*z^4+q^8*z^5-15*q^10*z^2-39*q^9*z^3-10*q^8*z^4-13*q^9*z^2-4*q^8*z^3+3*q^8*z^2+16*q^7*z^3+4*q^8*z+17*q^7*z^2+15*q^6*z^3+5*q^7*z+12*q^6*z^2+5*q^5*z^3+q^6*z+2*q^5*z^2-6*q^5*z-5*q^4*z^2-q^3*z^3-2*q^5-4*q^4*z-q^3*z^2-q^4+2*q^3*z+2*q^2*z^2+2*q^3+2*q^2*z+q*z^2+q^2-z)
+R1(0,3,-1,1)*(-q^10*z^4-2*q^9*z^4+q^9*z^3-q^8*z^4+2*q^8*z^3+q^7*z^3+q^6*z^3+q^5*z^3+q^4*z^2+q^3*z^2+q^3*z+q^2*z^2-q^2-q*z)
+R1(0,3,-1,2)*(-q^9*z^3-2*q^8*z^3-q^7*z^3+q^5*z^2+q^4*z^2+q^3*z+q^2*z^2+q^2*z+q*z^2+q^2+q*z)
-R1(0,1,4,2)/z/q^3*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+9*q^33*z^11-2*q^34*z^9+2*q^33*z^10+5*q^32*z^11-7*q^33*z^9-8*q^32*z^10+q^31*z^11-9*q^32*z^9-25*q^31*z^10-8*q^31*z^9-40*q^30*z^10-9*q^30*z^9-33*q^29*z^10+q^30*z^8-10*q^29*z^9-13*q^28*z^10+8*q^29*z^8+5*q^28*z^9-2*q^27*z^10+4*q^29*z^7+18*q^28*z^8+44*q^27*z^9+8*q^28*z^7+32*q^27*z^8+64*q^26*z^9+9*q^27*z^7+76*q^26*z^8+40*q^25*z^9+4*q^27*z^6+8*q^26*z^7+125*q^25*z^8+11*q^24*z^9+8*q^26*z^6+91*q^24*z^8+q^23*z^9-q^25*z^6-6*q^24*z^7-3*q^23*z^8-16*q^24*z^6-49*q^23*z^7-44*q^22*z^8-31*q^23*z^6-163*q^22*z^7-23*q^21*z^8-6*q^23*z^5-38*q^22*z^6-222*q^21*z^7-4*q^20*z^8-13*q^22*z^5-70*q^21*z^6-135*q^20*z^7-13*q^21*z^5-108*q^20*z^6-17*q^19*z^7-6*q^20*z^5-53*q^19*z^6+20*q^18*z^7-21*q^19*z^5+51*q^18*z^6+8*q^17*z^7+4*q^19*z^4-18*q^18*z^5+74*q^17*z^6-q^16*z^7+12*q^18*z^4+77*q^17*z^5+31*q^16*z^6-q^15*z^7+21*q^17*z^4+149*q^16*z^5-5*q^15*z^6+35*q^16*z^4+117*q^15*z^5-8*q^14*z^6+75*q^15*z^4+72*q^14*z^5-2*q^15*z^3+59*q^14*z^4+42*q^13*z^5+3*q^12*z^6-15*q^14*z^3-23*q^13*z^4+17*q^12*z^5+q^11*z^6-30*q^13*z^3-57*q^12*z^4+5*q^11*z^5-41*q^12*z^3-44*q^11*z^4+q^10*z^5-40*q^11*z^3-28*q^10*z^4-q^9*z^5-10*q^10*z^3-9*q^9*z^4-q^8*z^5+8*q^10*z^2+14*q^9*z^3-q^8*z^4+21*q^9*z^2+12*q^8*z^3-q^7*z^4+21*q^8*z^2+q^7*z^3+13*q^7*z^2-4*q^6*z^3+2*q^7*z+4*q^6*z^2-2*q^5*z^3+q^6*z+2*q^5*z^2+q^4*z^2+q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R1(0,2,1,2)*q^3*z*(q^13*z^4+3*q^12*z^4+4*q^11*z^4+3*q^10*z^4+q^9*z^4-q^9*z^3-3*q^8*z^3-3*q^8*z^2-4*q^7*z^3-6*q^7*z^2-q^6*z^3-5*q^6*z^2+2*q^5*z^3-2*q^6*z-3*q^5*z^2+q^4*z^3-3*q^5*z-2*q^4*z+2*q^3*z-q^2*z^2+2*q^2*z-q*z^2+q*z+2*q+z+3)
+R1(0,2,2,1)*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-12*q^25*z^9-10*q^24*z^10+4*q^26*z^7+12*q^25*z^8+20*q^24*z^9-q^23*z^10+12*q^25*z^7+37*q^24*z^8+60*q^23*z^9+18*q^24*z^7+100*q^23*z^8+58*q^22*z^9+4*q^24*z^6+17*q^23*z^7+193*q^22*z^8+25*q^21*z^9+10*q^23*z^6+9*q^22*z^7+215*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+112*q^20*z^8-9*q^21*z^6-19*q^20*z^7-2*q^19*z^8-30*q^20*z^6-120*q^19*z^7-29*q^18*z^8-2*q^20*z^5-52*q^19*z^6-230*q^18*z^7-11*q^17*z^8-10*q^19*z^5-103*q^18*z^6-203*q^17*z^7-q^16*z^8-15*q^18*z^5-187*q^17*z^6-74*q^16*z^7+4*q^18*z^4-22*q^17*z^5-213*q^16*z^6+8*q^15*z^7+5*q^17*z^4-57*q^16*z^5-134*q^15*z^6+13*q^14*z^7+7*q^16*z^4-96*q^15*z^5-51*q^14*z^6+4*q^16*z^3+8*q^15*z^4-39*q^14*z^5-18*q^13*z^6-3*q^12*z^7+2*q^15*z^3+15*q^14*z^4+94*q^13*z^5-9*q^12*z^6-q^11*z^7+q^14*z^3+33*q^13*z^4+151*q^12*z^5-5*q^11*z^6-6*q^13*z^3+69*q^12*z^4+116*q^11*z^5-q^10*z^6-3*q^12*z^3+93*q^11*z^4+59*q^10*z^5+2*q^9*z^6+q^12*z^2-2*q^11*z^3+45*q^10*z^4+15*q^9*z^5+q^8*z^6-4*q^11*z^2-16*q^10*z^3-12*q^9*z^4-5*q^10*z^2-17*q^9*z^3-17*q^8*z^4-2*q^10*z+2*q^9*z^2-18*q^8*z^3-2*q^7*z^4-2*q^9*z+2*q^8*z^2-26*q^7*z^3+4*q^6*z^4-q^8*z+5*q^7*z^2-21*q^6*z^3+q^5*z^4+q^6*z^2-10*q^5*z^3+4*q^6*z-5*q^5*z^2-4*q^4*z^3+3*q^5*z+4*q^4*z^2+q^3*z^3+2*q^4*z+4*q^3*z^2+q^2*z^3+3*q^3*z-2*q^3+q^2*z-2*q*z^2-q^2-z^2+z)/z/q^4
+R1(0,2,2,2)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+25*q^24*z^9+8*q^25*z^7+28*q^24*z^8+39*q^23*z^9+9*q^24*z^7+73*q^23*z^8+22*q^22*z^9+4*q^24*z^6+5*q^23*z^7+117*q^22*z^8+4*q^21*z^9+6*q^23*z^6-q^22*z^7+88*q^21*z^8-q^22*z^6+2*q^21*z^7+10*q^20*z^8-12*q^21*z^6-25*q^20*z^7-24*q^19*z^8-21*q^20*z^6-100*q^19*z^7-11*q^18*z^8-2*q^20*z^5-28*q^19*z^6-130*q^18*z^7-q^17*z^8-6*q^19*z^5-61*q^18*z^6-65*q^17*z^7-5*q^18*z^5-97*q^17*z^6+3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-66*q^16*z^6+14*q^15*z^7+7*q^17*z^4-42*q^16*z^5-6*q^15*z^6+2*q^14*z^7+10*q^16*z^4-53*q^15*z^5+8*q^14*z^6-2*q^13*z^7+4*q^16*z^3+7*q^15*z^4+12*q^14*z^5-4*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+66*q^13*z^5-10*q^12*z^6+q^14*z^3+7*q^13*z^4+48*q^12*z^5-4*q^11*z^6-6*q^13*z^3+24*q^12*z^4+22*q^11*z^5+q^10*z^6-5*q^12*z^3+14*q^11*z^4+12*q^10*z^5+q^9*z^6+q^12*z^2-9*q^11*z^3-31*q^10*z^4+6*q^9*z^5-4*q^11*z^2-21*q^10*z^3-32*q^9*z^4+3*q^8*z^5-3*q^10*z^2-27*q^9*z^3-13*q^8*z^4-2*q^10*z+5*q^9*z^2-28*q^8*z^3-7*q^7*z^4-2*q^9*z+q^8*z^2-16*q^7*z^3-2*q^6*z^4-q^8*z+q^7*z^2+q^5*z^4+10*q^6*z^2+3*q^5*z^3+3*q^6*z+10*q^5*z^2+3*q^4*z^3+3*q^5*z+9*q^4*z^2+q^3*z^3-2*q^4*z-q^3*z^2-q^2*z^3-4*q^3*z-3*q^2*z^2-2*q^3-2*q^2*z-q*z^2-q^2+z^2+z)/z/q^3
+R1(0,2,2,3)*(2*q^34*z^11+2*q^34*z^10+7*q^33*z^11+5*q^33*z^10+7*q^32*z^11-2*q^33*z^9-2*q^31*z^11-7*q^32*z^9-13*q^31*z^10-8*q^30*z^11-7*q^31*z^9-25*q^30*z^10-5*q^29*z^11+q^30*z^9-26*q^29*z^10-q^28*z^11+4*q^29*z^9-3*q^28*z^10-q^29*z^8-3*q^28*z^9+25*q^27*z^10+2*q^28*z^8+3*q^27*z^9+25*q^26*z^10+4*q^28*z^7+12*q^27*z^8+33*q^26*z^9+9*q^25*z^10+8*q^27*z^7+25*q^26*z^8+39*q^25*z^9+q^24*z^10+5*q^26*z^7+61*q^25*z^8-3*q^24*z^9+4*q^26*z^6+91*q^24*z^8-33*q^23*z^9+8*q^25*z^6-3*q^24*z^7+19*q^23*z^8-21*q^22*z^9-q^24*z^6+2*q^23*z^7-102*q^22*z^8-4*q^21*z^9-15*q^23*z^6-23*q^22*z^7-110*q^21*z^8-20*q^22*z^6-100*q^21*z^7-26*q^20*z^8-2*q^22*z^5-19*q^21*z^6-99*q^20*z^7+18*q^19*z^8-7*q^21*z^5-47*q^20*z^6+35*q^19*z^7+10*q^18*z^8-11*q^20*z^5-83*q^19*z^6+125*q^18*z^7+q^17*z^8-17*q^19*z^5-23*q^18*z^6+78*q^17*z^7-47*q^18*z^5+68*q^17*z^6+5*q^16*z^7-6*q^18*z^4-49*q^17*z^5+64*q^16*z^6-13*q^15*z^7-8*q^17*z^4+52*q^16*z^5+21*q^15*z^6-3*q^14*z^7-3*q^16*z^4+115*q^15*z^5+2*q^14*z^6+2*q^13*z^7-6*q^16*z^3+13*q^15*z^4+47*q^14*z^5+q^13*z^6+q^12*z^7-3*q^15*z^3+37*q^14*z^4-27*q^13*z^5+6*q^12*z^6-4*q^14*z^3+8*q^13*z^4-44*q^12*z^5+4*q^11*z^6+q^13*z^3-46*q^12*z^4-34*q^11*z^5-q^10*z^6-4*q^12*z^3-39*q^11*z^4-13*q^10*z^5-q^9*z^6+q^12*z^2-6*q^11*z^3+7*q^10*z^4-2*q^9*z^5+11*q^11*z^2+9*q^10*z^3+16*q^9*z^4-q^8*z^5+7*q^10*z^2+13*q^9*z^3+6*q^8*z^4+2*q^10*z-4*q^9*z^2+14*q^8*z^3+q^7*z^4+2*q^9*z+5*q^8*z^2+12*q^7*z^3+q^8*z+3*q^7*z^2+5*q^6*z^3-q^5*z^4+2*q^5*z^3+q^6*z+q^5*z^2-4*q^4*z^2+2*q^4*z-2*q^3*z^2+2*q^3*z+2*q^2*z^2+2*q^3+q^2*z+q*z^2+q^2-z)/z/q^3
-R1(0,2,3,0)*(2*q^33*z^11+2*q^33*z^10+9*q^32*z^11+7*q^32*z^10+18*q^31*z^11-2*q^32*z^9+9*q^31*z^10+21*q^30*z^11-9*q^31*z^9-q^30*z^10+15*q^29*z^11-18*q^30*z^9-30*q^29*z^10+6*q^28*z^11-23*q^29*z^9-67*q^28*z^10+q^27*z^11-21*q^28*z^9-84*q^27*z^10-19*q^27*z^9-69*q^26*z^10+3*q^27*z^8-13*q^26*z^9-36*q^25*z^10+4*q^27*z^7+13*q^26*z^8+19*q^25*z^9-10*q^24*z^10+12*q^26*z^7+40*q^25*z^8+64*q^24*z^9-q^23*z^10+21*q^25*z^7+111*q^24*z^8+83*q^23*z^9+4*q^25*z^6+25*q^24*z^7+220*q^23*z^8+62*q^22*z^9+12*q^24*z^6+17*q^23*z^7+279*q^22*z^8+25*q^21*z^9+11*q^23*z^6+9*q^22*z^7+219*q^21*z^8+4*q^20*z^9-4*q^22*z^6-27*q^21*z^7+85*q^20*z^8-34*q^21*z^6-141*q^20*z^7-13*q^19*z^8-4*q^21*z^5-63*q^20*z^6-270*q^19*z^7-30*q^18*z^8-10*q^20*z^5-119*q^19*z^6-299*q^18*z^7-11*q^17*z^8-19*q^19*z^5-206*q^18*z^6-196*q^17*z^7-q^16*z^8-26*q^18*z^5-245*q^17*z^6-59*q^16*z^7+4*q^18*z^4-59*q^17*z^5-201*q^16*z^6+10*q^15*z^7+9*q^17*z^4-98*q^16*z^5-118*q^15*z^6+11*q^14*z^7+15*q^16*z^4-62*q^15*z^5-57*q^14*z^6-q^13*z^7+4*q^16*z^3+21*q^15*z^4+44*q^14*z^5-30*q^13*z^6-3*q^12*z^7+2*q^15*z^3+35*q^14*z^4+147*q^13*z^5-13*q^12*z^6-q^11*z^7+q^14*z^3+77*q^13*z^4+177*q^12*z^5-4*q^11*z^6-8*q^13*z^3+86*q^12*z^4+129*q^11*z^5-17*q^12*z^3+52*q^11*z^4+65*q^10*z^5+2*q^9*z^6+q^12*z^2-27*q^11*z^3+4*q^10*z^4+18*q^9*z^5+q^8*z^6-4*q^11*z^2-46*q^10*z^3-29*q^9*z^4-3*q^10*z^2-44*q^9*z^3-24*q^8*z^4-2*q^10*z+4*q^9*z^2-22*q^8*z^3-3*q^7*z^4-2*q^9*z+7*q^8*z^2-13*q^7*z^3+5*q^6*z^4-q^8*z+15*q^7*z^2-12*q^6*z^3+q^5*z^4+14*q^6*z^2-6*q^5*z^3+4*q^6*z+3*q^5*z^2-3*q^4*z^3+5*q^5*z+3*q^4*z^2+2*q^4*z+3*q^3*z^2+q^2*z^3+2*q^3*z-q^2*z^2-2*q^3+q^2*z-q*z^2-q^2-z^2+z)/z/q^4
+R1(2,1,0,0)*(q^3*z^2-q*z)
+R1(2,1,1,3)*(q^28*z^10+q^28*z^9+2*q^27*z^10+q^27*z^9+q^26*z^10-q^27*z^8-q^26*z^8-q^25*z^9-5*q^24*z^9-q^25*z^7-q^24*z^8-5*q^23*z^9-2*q^24*z^7-4*q^23*z^8-q^22*z^9-2*q^23*z^7-9*q^22*z^8+q^22*z^7-3*q^21*z^8+2*q^22*z^6+2*q^21*z^7+5*q^20*z^8+5*q^20*z^7+3*q^19*z^8+3*q^20*z^6+24*q^19*z^7+4*q^20*z^5+2*q^19*z^6+26*q^18*z^7+2*q^19*z^5+7*q^18*z^6+7*q^17*z^7+2*q^18*z^5+22*q^17*z^6-4*q^16*z^7+2*q^18*z^4-3*q^17*z^5+8*q^16*z^6-q^15*z^7+q^17*z^4+q^16*z^5-15*q^15*z^6+2*q^15*z^5-12*q^14*z^6-6*q^15*z^4-23*q^14*z^5+q^13*z^6-5*q^14*z^4-32*q^13*z^5+2*q^12*z^6-12*q^13*z^4-15*q^12*z^5-2*q^13*z^3-38*q^12*z^4-5*q^11*z^5-3*q^12*z^3-28*q^11*z^4-8*q^11*z^3-6*q^10*z^4-20*q^10*z^3-2*q^9*z^4-2*q^10*z^2-9*q^9*z^3+2*q^8*z^4-3*q^9*z^2+8*q^8*z^3+q^7*z^4-5*q^8*z^2+2*q^7*z^3-q^6*z^4+2*q^6*z^3+3*q^6*z^2+q^5*z^3+2*q^4*z+q^2*z^2)
+R1(2,1,3,2)*(-q^27*z^9-q^27*z^8-2*q^26*z^9-q^26*z^8-q^25*z^9+q^26*z^7+q^25*z^8+2*q^25*z^7+3*q^24*z^8+q^24*z^7+6*q^23*z^8+q^23*z^7+5*q^22*z^8+q^23*z^6+3*q^22*z^7+q^21*z^8+3*q^22*z^6+4*q^21*z^7-2*q^20*z^7-2*q^21*z^5-5*q^20*z^6-6*q^19*z^7-q^20*z^5-13*q^19*z^6-3*q^18*z^7-2*q^19*z^5-25*q^18*z^6-2*q^19*z^4-q^18*z^5-20*q^17*z^6-3*q^18*z^4-4*q^17*z^5-4*q^16*z^6-3*q^17*z^4-2*q^16*z^5+4*q^15*z^6+q^16*z^4+12*q^15*z^5+q^14*z^6-2*q^16*z^3+5*q^15*z^4+19*q^14*z^5-q^15*z^3+12*q^14*z^4+8*q^13*z^5+21*q^13*z^4-2*q^12*z^5+4*q^13*z^3+18*q^12*z^4-2*q^11*z^5+8*q^12*z^3+6*q^11*z^4-2*q^12*z^2+14*q^11*z^3+5*q^10*z^4-q^11*z^2+4*q^10*z^3+q^9*z^4-5*q^9*z^3-5*q^8*z^3-3*q^7*z^3-q^7*z^2+2*q^7*z+5*q^6*z^2+q^5*z^3+5*q^6*z+5*q^5*z^2+2*q^5*z+q^4*z^2+2*q^4*z+q^3*z)
+R1(2,1,3,3)*(q^26*z^7+q^26*z^6+2*q^25*z^7+2*q^25*z^6+2*q^24*z^7+2*q^24*z^6+2*q^23*z^7+q^23*z^6+q^22*z^7-q^22*z^6-q^22*z^5-q^21*z^6-4*q^21*z^5-2*q^20*z^6-2*q^21*z^4-6*q^20*z^5-2*q^19*z^6-3*q^20*z^4-5*q^19*z^5-5*q^19*z^4-7*q^18*z^5-2*q^19*z^3-3*q^18*z^4-4*q^17*z^5-q^18*z^3-q^17*z^4-2*q^16*z^5-2*q^17*z^3-q^16*z^4-2*q^15*z^5+3*q^16*z^3+4*q^15*z^4-q^14*z^5+2*q^15*z^3+2*q^14*z^4+4*q^14*z^3+2*q^13*z^4+2*q^14*z^2+7*q^13*z^3+q^12*z^4+q^13*z^2+4*q^12*z^3+q^11*z^4+2*q^12*z^2+4*q^11*z^3+3*q^11*z^2+4*q^10*z^3+q^10*z^2+q^9*z^3+2*q^9*z^2+q^8*z^3+q^8*z^2)
+R1(2,2,-1,2)*(-q^6*z^3-q^6*z^2-q^5*z^3-q^5*z^2)
+R1(1,1,4,2)*(2*q^34*z^10+2*q^34*z^9+7*q^33*z^10+5*q^33*z^9+9*q^32*z^10-2*q^33*z^8+2*q^32*z^9+5*q^31*z^10-7*q^32*z^8-8*q^31*z^9+q^30*z^10-9*q^31*z^8-23*q^30*z^9-6*q^30*z^8-32*q^29*z^9-3*q^29*z^8-22*q^28*z^9-q^29*z^7-7*q^28*z^8-7*q^27*z^9-4*q^27*z^8-q^26*z^9+4*q^28*z^6+7*q^27*z^7+18*q^26*z^8+8*q^27*z^6+25*q^26*z^7+25*q^25*z^8+9*q^26*z^6+72*q^25*z^7+11*q^24*z^8+4*q^26*z^5+7*q^25*z^6+116*q^24*z^7+2*q^23*z^8+8*q^25*z^5+85*q^23*z^7+3*q^24*z^5+4*q^23*z^6+20*q^22*z^7-6*q^23*z^5-20*q^22*z^6-7*q^21*z^7-21*q^22*z^5-84*q^21*z^6-4*q^20*z^7-2*q^22*z^4-29*q^21*z^5-85*q^20*z^6-q^19*z^7-3*q^21*z^4-69*q^20*z^5-28*q^19*z^6-9*q^20*z^4-102*q^19*z^5+5*q^18*z^6-14*q^19*z^4-69*q^18*z^5+3*q^17*z^6-47*q^18*z^4-45*q^17*z^5+2*q^18*z^3-53*q^17*z^4-47*q^16*z^5-2*q^15*z^6+7*q^17*z^3+2*q^16*z^4-24*q^15*z^5-q^14*z^6+9*q^16*z^3+25*q^15*z^4-2*q^14*z^5+18*q^15*z^3+22*q^14*z^4+q^13*z^5+25*q^14*z^3+25*q^13*z^4+q^12*z^5-11*q^13*z^3+6*q^12*z^4+q^11*z^5-8*q^13*z^2-25*q^12*z^3-21*q^12*z^2-9*q^11*z^3+q^10*z^4-23*q^11*z^2+2*q^10*z^3-7*q^10*z^2+8*q^9*z^3+2*q^9*z^2+2*q^8*z^3-5*q^8*z^2-q^7*z^3-2*q^8*z-6*q^7*z^2-q^7*z-2*q^6*z^2+q^6*z+q^5*z^2+2*q^6+q^5-q^3*z)
+R1(1,2,-1,1)*(-q^10*z^4-2*q^9*z^4-q^8*z^4+q^6*z^3+q^5*z^3+q^5*z^2+2*q^4*z^2+q^3*z^2+q^3*z+q^2*z^2)
+R1(1,2,-1,2)*(q^3*z+q^2*z^2+q^2*z+q*z^2)
+R1(1,2,-1,3)*(-q^8*z^3-2*q^7*z^3-q^6*z^3)
+R1(1,2,2,3)*(2*q^34*z^12+2*q^34*z^11+7*q^33*z^12+5*q^33*z^11+9*q^32*z^12-2*q^33*z^10+2*q^32*z^11+5*q^31*z^12-7*q^32*z^10-8*q^31*z^11+q^30*z^12-9*q^31*z^10-23*q^30*z^11-6*q^30*z^10-34*q^29*z^11-5*q^29*z^10-26*q^28*z^11-q^29*z^9-9*q^28*z^10-9*q^27*z^11+2*q^28*z^9-2*q^27*z^10-q^26*z^11+4*q^28*z^8+11*q^27*z^9+24*q^26*z^10+8*q^27*z^8+27*q^26*z^9+37*q^25*z^10+9*q^26*z^8+72*q^25*z^9+21*q^24*z^10+4*q^26*z^7+6*q^25*z^8+118*q^24*z^9+4*q^23*z^10+6*q^25*z^7+q^24*z^8+91*q^23*z^9-q^24*z^7+3*q^23*z^8+16*q^22*z^9-12*q^23*z^7-26*q^22*z^8-19*q^21*z^9-21*q^22*z^7-101*q^21*z^8-10*q^20*z^9-2*q^22*z^6-27*q^21*z^7-128*q^20*z^8-q^19*z^9-6*q^21*z^6-64*q^20*z^7-67*q^19*z^8-7*q^20*z^6-106*q^19*z^7-3*q^18*z^8+4*q^20*z^5-9*q^19*z^6-81*q^18*z^7+11*q^17*z^8+7*q^19*z^5-42*q^18*z^6-32*q^17*z^7+2*q^16*z^8+8*q^18*z^5-50*q^17*z^6-11*q^16*z^7-2*q^15*z^8+4*q^18*z^4+6*q^17*z^5+15*q^16*z^6-5*q^15*z^7-q^14*z^8+2*q^17*z^4+2*q^16*z^5+68*q^15*z^6-5*q^14*z^7+q^16*z^4+14*q^15*z^5+63*q^14*z^6-3*q^13*z^7-6*q^15*z^4+35*q^14*z^5+39*q^13*z^6+q^12*z^7-7*q^14*z^4+29*q^13*z^5+15*q^12*z^6+q^11*z^7+q^14*z^3-6*q^13*z^4-4*q^12*z^5+2*q^11*z^6-4*q^13*z^3-12*q^12*z^4-11*q^11*z^5+q^10*z^6-5*q^12*z^3-14*q^11*z^4-3*q^10*z^5-2*q^12*z^2+6*q^11*z^3-12*q^10*z^4+q^9*z^5-2*q^11*z^2+4*q^10*z^3-14*q^9*z^4-q^10*z^2+3*q^9*z^3-7*q^8*z^4+q^7*z^5+2*q^9*z^2+7*q^8*z^3-2*q^7*z^4+4*q^8*z^2+q^7*z^3+3*q^7*z^2+4*q^6*z^3-2*q^6*z^2-2*q^5*z^2-2*q^4*z^3-2*q^5*z-q^4*z^2-q^3*z^3-q^4*z+q^2*z^2)
+R1(1,2,3,3)*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+9*q^33*z^11-2*q^34*z^9+2*q^33*z^10+5*q^32*z^11-7*q^33*z^9-8*q^32*z^10+q^31*z^11-9*q^32*z^9-25*q^31*z^10-8*q^31*z^9-40*q^30*z^10-9*q^30*z^9-33*q^29*z^10+q^30*z^8-10*q^29*z^9-13*q^28*z^10+8*q^29*z^8+5*q^28*z^9-2*q^27*z^10+4*q^29*z^7+18*q^28*z^8+44*q^27*z^9+8*q^28*z^7+32*q^27*z^8+64*q^26*z^9+9*q^27*z^7+76*q^26*z^8+40*q^25*z^9+4*q^27*z^6+9*q^26*z^7+125*q^25*z^8+11*q^24*z^9+9*q^26*z^6+2*q^25*z^7+91*q^24*z^8+q^23*z^9+q^25*z^6-4*q^24*z^7-3*q^23*z^8-14*q^24*z^6-47*q^23*z^7-44*q^22*z^8-30*q^23*z^6-162*q^22*z^7-23*q^21*z^8-6*q^23*z^5-39*q^22*z^6-222*q^21*z^7-4*q^20*z^8-14*q^22*z^5-72*q^21*z^6-135*q^20*z^7-17*q^21*z^5-112*q^20*z^6-17*q^19*z^7-2*q^21*z^4-12*q^20*z^5-56*q^19*z^6+20*q^18*z^7-3*q^20*z^4-25*q^19*z^5+51*q^18*z^6+8*q^17*z^7-q^19*z^4-24*q^18*z^5+74*q^17*z^6-q^16*z^7-2*q^19*z^3+9*q^18*z^4+72*q^17*z^5+31*q^16*z^6-q^15*z^7-q^18*z^3+19*q^17*z^4+146*q^16*z^5-5*q^15*z^6-2*q^17*z^3+34*q^16*z^4+116*q^15*z^5-8*q^14*z^6+3*q^16*z^3+81*q^15*z^4+72*q^14*z^5+64*q^14*z^4+42*q^13*z^5+3*q^12*z^6-10*q^14*z^3-16*q^13*z^4+17*q^12*z^5+q^11*z^6+2*q^14*z^2-22*q^13*z^3-54*q^12*z^4+5*q^11*z^5+q^13*z^2-36*q^12*z^3-43*q^11*z^4+q^10*z^5-39*q^11*z^3-28*q^10*z^4-q^9*z^5+5*q^11*z^2-9*q^10*z^3-9*q^9*z^4-q^8*z^5+13*q^10*z^2+14*q^9*z^3-q^8*z^4+2*q^10*z+22*q^9*z^2+11*q^8*z^3-q^7*z^4+q^9*z+19*q^8*z^2+q^7*z^3+9*q^7*z^2-4*q^6*z^3+2*q^7*z+3*q^6*z^2-2*q^5*z^3-q^6*z+q^5*z^2-q^5*z+q^4*z^2+q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R1(1,2,4,0)*(-2*q^33*z^10-2*q^33*z^9-7*q^32*z^10-5*q^32*z^9-9*q^31*z^10+2*q^32*z^8-2*q^31*z^9-5*q^30*z^10+7*q^31*z^8+8*q^30*z^9-q^29*z^10+9*q^30*z^8+23*q^29*z^9+6*q^29*z^8+33*q^28*z^9+4*q^28*z^8+24*q^27*z^9+q^28*z^7+8*q^27*z^8+8*q^26*z^9-q^27*z^7+3*q^26*z^8+q^25*z^9-4*q^27*z^6-9*q^26*z^7-21*q^25*z^8-8*q^26*z^6-26*q^25*z^7-31*q^24*z^8-9*q^25*z^6-72*q^24*z^7-16*q^23*z^8-4*q^25*z^5-7*q^24*z^6-117*q^23*z^7-3*q^22*z^8-8*q^24*z^5-q^23*z^6-88*q^22*z^7-3*q^23*z^5-3*q^22*z^6-18*q^21*z^7+8*q^22*z^5+24*q^21*z^6+13*q^20*z^7+22*q^21*z^5+93*q^20*z^6+7*q^19*z^7+2*q^21*z^4+30*q^20*z^5+106*q^19*z^6+q^18*z^7+5*q^20*z^4+67*q^19*z^5+47*q^18*z^6+10*q^19*z^4+104*q^18*z^5-q^17*z^6+14*q^18*z^4+76*q^17*z^5-7*q^16*z^6+43*q^17*z^4+40*q^16*z^5-q^15*z^6-2*q^17*z^3+48*q^16*z^4+29*q^15*z^5+2*q^14*z^6-7*q^16*z^3-10*q^15*z^4+13*q^14*z^5+q^13*z^6-9*q^15*z^3-46*q^14*z^4+3*q^13*z^5-20*q^14*z^3-45*q^13*z^4+q^12*z^5-32*q^13*z^3-33*q^12*z^4-q^11*z^5+2*q^13*z^2-10*q^12*z^3-9*q^11*z^4-q^10*z^5+9*q^12*z^2+14*q^11*z^3+19*q^11*z^2+13*q^10*z^3-q^9*z^4+17*q^10*z^2+2*q^9*z^3+9*q^9*z^2-4*q^8*z^3+6*q^8*z^2-q^7*z^3+3*q^7*z^2+q^7*z+3*q^6*z^2+q^6*z+q^5*z^2-3*q^5*z-q^4*z^2-2*q^5-q^4*z-q^4+q^2*z)
+R1(1,2,4,2)*(-2*q^35*z^11-2*q^35*z^10-7*q^34*z^11-5*q^34*z^10-9*q^33*z^11+2*q^34*z^9-2*q^33*z^10-5*q^32*z^11+7*q^33*z^9+8*q^32*z^10-q^31*z^11+9*q^32*z^9+25*q^31*z^10+8*q^31*z^9+40*q^30*z^10+9*q^30*z^9+33*q^29*z^10-q^30*z^8+10*q^29*z^9+13*q^28*z^10-8*q^29*z^8-5*q^28*z^9+2*q^27*z^10-4*q^29*z^7-18*q^28*z^8-44*q^27*z^9-8*q^28*z^7-32*q^27*z^8-64*q^26*z^9-9*q^27*z^7-76*q^26*z^8-40*q^25*z^9-4*q^27*z^6-9*q^26*z^7-125*q^25*z^8-11*q^24*z^9-9*q^26*z^6-2*q^25*z^7-91*q^24*z^8-q^23*z^9-q^25*z^6+4*q^24*z^7+3*q^23*z^8+14*q^24*z^6+47*q^23*z^7+44*q^22*z^8+30*q^23*z^6+162*q^22*z^7+23*q^21*z^8+6*q^23*z^5+40*q^22*z^6+222*q^21*z^7+4*q^20*z^8+14*q^22*z^5+73*q^21*z^6+135*q^20*z^7+17*q^21*z^5+112*q^20*z^6+17*q^19*z^7+2*q^21*z^4+12*q^20*z^5+57*q^19*z^6-20*q^18*z^7+3*q^20*z^4+25*q^19*z^5-51*q^18*z^6-8*q^17*z^7+q^19*z^4+22*q^18*z^5-76*q^17*z^6+q^16*z^7+2*q^19*z^3-9*q^18*z^4-73*q^17*z^5-32*q^16*z^6+q^15*z^7+q^18*z^3-21*q^17*z^4-143*q^16*z^5+5*q^15*z^6+2*q^17*z^3-35*q^16*z^4-112*q^15*z^5+8*q^14*z^6-3*q^16*z^3-80*q^15*z^4-69*q^14*z^5-2*q^15*z^3-66*q^14*z^4-41*q^13*z^5-3*q^12*z^6+11*q^14*z^3+14*q^13*z^4-17*q^12*z^5-q^11*z^6-2*q^14*z^2+21*q^13*z^3+49*q^12*z^4-5*q^11*z^5-q^13*z^2+34*q^12*z^3+39*q^11*z^4-q^10*z^5+37*q^11*z^3+28*q^10*z^4+q^9*z^5-3*q^11*z^2+6*q^10*z^3+9*q^9*z^4+q^8*z^5-14*q^10*z^2-16*q^9*z^3+q^8*z^4-2*q^10*z-25*q^9*z^2-12*q^8*z^3+q^7*z^4-q^9*z-20*q^8*z^2-7*q^7*z^2+4*q^6*z^3-2*q^7*z+2*q^5*z^3+q^6*z+3*q^5*z+q^4*z-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(0,3,4,3)*(2*q^38*z^12+2*q^38*z^11+9*q^37*z^12+7*q^37*z^11+16*q^36*z^12-2*q^37*z^10+7*q^36*z^11+14*q^35*z^12-9*q^36*z^10-7*q^35*z^11+6*q^34*z^12-17*q^35*z^10-34*q^34*z^11+q^33*z^12-17*q^34*z^10-59*q^33*z^11+q^34*z^9-10*q^33*z^10-58*q^32*z^11+2*q^33*z^9-8*q^32*z^10-32*q^31*z^11+3*q^32*z^9+q^31*z^10-9*q^30*z^11+4*q^32*z^8+14*q^31*z^9+38*q^30*z^10-q^29*z^11+12*q^31*z^8+42*q^30*z^9+68*q^29*z^10+15*q^30*z^8+103*q^29*z^9+53*q^28*z^10+4*q^30*z^7+7*q^29*z^8+179*q^28*z^9+20*q^27*z^10+10*q^29*z^7-6*q^28*z^8+168*q^27*z^9+3*q^26*z^10+8*q^28*z^7-12*q^27*z^8+59*q^26*z^9-8*q^27*z^7-53*q^26*z^8-23*q^25*z^9-2*q^27*z^6-33*q^26*z^7-166*q^25*z^8-28*q^24*z^9-5*q^26*z^6-49*q^25*z^7-221*q^24*z^8-9*q^23*z^9-2*q^25*z^6-88*q^24*z^7-125*q^23*z^8-q^22*z^9-2*q^24*z^6-131*q^23*z^7-7*q^22*z^8-5*q^23*z^6-59*q^22*z^7+25*q^21*z^8+6*q^23*z^5-41*q^22*z^6+46*q^21*z^7+11*q^20*z^8+13*q^22*z^5-68*q^21*z^6+27*q^20*z^7-q^19*z^8+15*q^21*z^5-6*q^20*z^6-36*q^19*z^7-3*q^18*z^8+7*q^20*z^5+37*q^19*z^6-36*q^18*z^7-q^17*z^8+21*q^19*z^5-6*q^18*z^6-11*q^17*z^7-4*q^19*z^4+32*q^18*z^5-24*q^17*z^6-12*q^18*z^4-48*q^17*z^5+2*q^16*z^6+2*q^15*z^7-25*q^17*z^4-134*q^16*z^5+16*q^15*z^6+q^14*z^7-51*q^16*z^4-119*q^15*z^5+9*q^14*z^6-94*q^15*z^4-69*q^14*z^5+q^13*z^6+2*q^15*z^3-72*q^14*z^4-32*q^13*z^5-2*q^12*z^6+15*q^14*z^3+12*q^13*z^4-10*q^12*z^5-q^11*z^6+27*q^13*z^3+51*q^12*z^4-2*q^11*z^5+35*q^12*z^3+42*q^11*z^4-q^10*z^5+36*q^11*z^3+30*q^10*z^4+q^9*z^5+9*q^10*z^3+10*q^9*z^4+q^8*z^5-8*q^10*z^2-13*q^9*z^3+2*q^8*z^4-21*q^9*z^2-13*q^8*z^3+q^7*z^4-20*q^8*z^2-2*q^7*z^3-10*q^7*z^2+4*q^6*z^3-3*q^6*z^2+2*q^5*z^3-2*q^5*z^2-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/z/q^2
+R1(1,0,0,3)*q^5*z^2*(q+1)
+R1(1,1,-1,0)*z*(q+1)*q
-R2(1,3,2,0)*q^3*z*(q^3-1)*(q^15*z^5+2*q^14*z^5+q^13*z^5-2*q^10*z^3-2*q^9*z^4-4*q^9*z^3-3*q^8*z^4-3*q^8*z^3-q^7*z^4-2*q^8*z^2-3*q^7*z^3-q^7*z^2-q^6*z^2+2*q^5*z^3+q^4*z^3+q^4*z^2-q^4*z+2*q^3*z+q^2*z^2+4*q^2*z+q*z^2+2*q^2+2*q*z+2*q+z+1)
-R2(3,1,3,3)*q^11*z^2*(q^5*z-1)*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
+R2(4,3,-1,1)*q^5*(q+1)*z^2*(q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^17*z^5+q^16*z^6+q^16*z^5-2*q^15*z^5-6*q^14*z^5-q^14*z^4-5*q^13*z^5-3*q^13*z^4-q^12*z^5-2*q^13*z^3-2*q^12*z^4-3*q^12*z^3+5*q^11*z^4-3*q^11*z^3+7*q^10*z^4-2*q^11*z^2+2*q^10*z^3+3*q^9*z^4-q^10*z^2+8*q^9*z^3+3*q^8*z^3+4*q^8*z^2-2*q^7*z^3+2*q^7*z^2-2*q^6*z^3-6*q^6*z^2-7*q^5*z^2-2*q^5*z-2*q^4*z^2-5*q^4*z-q^3*z^2+3*q^2*z+q*z+2*q+z+1)
+R3(3,2,3,1)*q^9*z^2*(q^5*z-1)*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
+R3(4,0,-1,1)*(q^3*z-1)*q^2*z*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
+R1(-2,3,2,3)*q*(q^25*z^9+q^25*z^8+2*q^24*z^9+q^24*z^8+q^23*z^9-q^24*z^7-q^23*z^8-2*q^23*z^7-3*q^22*z^8-q^22*z^7-6*q^21*z^8-5*q^20*z^8-q^20*z^7-q^19*z^8-q^20*z^6-3*q^19*z^7+q^19*z^6+2*q^18*z^7+2*q^19*z^5+3*q^18*z^6+6*q^17*z^7+q^18*z^5+8*q^17*z^6+3*q^16*z^7+2*q^17*z^5+22*q^16*z^6+2*q^17*z^4-q^16*z^5+20*q^15*z^6+q^16*z^4-q^15*z^5+4*q^14*z^6-4*q^13*z^6-4*q^14*z^4-12*q^13*z^5-q^12*z^6-4*q^13*z^4-19*q^12*z^5-7*q^12*z^4-8*q^11*z^5-2*q^12*z^3-19*q^11*z^4+2*q^10*z^5-16*q^10*z^4+2*q^9*z^5-q^10*z^3-8*q^9*z^4-12*q^9*z^3-9*q^8*z^4+2*q^9*z^2-4*q^8*z^3-3*q^7*z^4+2*q^8*z^2+4*q^7*z^3+4*q^6*z^3+2*q^6*z^2+5*q^5*z^3+4*q^5*z^2+2*q^4*z^3-q^4*z^2-q^3*z^3-3*q^4*z-q^3*z^2-3*q^3*z+q^2*z+q*z^2+q*z+q+z)
-R1(-2,2,4,2)*q^2*(q^19*z^6+2*q^18*z^6+q^18*z^5+q^17*z^6-4*q^16*z^5-4*q^15*z^5-q^14*z^5-2*q^14*z^4-2*q^13*z^5-3*q^13*z^4-3*q^12*z^5-2*q^13*z^3-3*q^12*z^4-q^11*z^5-3*q^12*z^3-q^11*z^4+3*q^11*z^3+7*q^10*z^4-2*q^11*z^2+3*q^10*z^3+7*q^9*z^4+3*q^10*z^2+5*q^9*z^3+2*q^8*z^4+3*q^9*z^2+3*q^8*z^2-7*q^7*z^3+5*q^7*z^2-4*q^6*z^3-q^7*z+q^6*z^2+4*q^6*z+2*q^5*z^2+2*q^5*z+2*q^4*z^2+2*q^5-6*q^4*z-2*q^3*z^2-5*q^3*z-q^2*z^2-2*q^3-q^2*z+q*z+z)
+R1(-2,2,4,3)*q^5*(q^24*z^9+q^24*z^8+2*q^23*z^9+q^23*z^8+q^22*z^9-q^23*z^7-q^22*z^8-2*q^22*z^7-3*q^21*z^8-q^21*z^7-6*q^20*z^8-5*q^19*z^8-q^19*z^7-q^18*z^8-q^19*z^6-3*q^18*z^7+q^18*z^6+2*q^17*z^7+2*q^18*z^5+3*q^17*z^6+6*q^16*z^7+q^17*z^5+8*q^16*z^6+3*q^15*z^7+q^16*z^5+22*q^15*z^6+2*q^16*z^4-3*q^15*z^5+20*q^14*z^6+q^15*z^4-2*q^14*z^5+4*q^13*z^6-4*q^12*z^6-4*q^13*z^4-12*q^12*z^5-q^11*z^6-4*q^12*z^4-19*q^11*z^5-7*q^11*z^4-8*q^10*z^5-17*q^10*z^4+2*q^9*z^5+4*q^10*z^3-13*q^9*z^4+2*q^8*z^5+2*q^9*z^3-7*q^8*z^4+2*q^9*z^2-9*q^8*z^3-9*q^7*z^4+3*q^8*z^2-2*q^7*z^3-3*q^6*z^4+4*q^7*z^2+6*q^6*z^3+2*q^6*z^2+5*q^5*z^3+2*q^5*z^2+5*q^4*z^3+q^5*z+4*q^4*z^2+2*q^3*z^3-2*q^4*z-4*q^3*z^2-q^2*z^3-8*q^3*z-4*q^2*z^2-2*q^3-6*q^2*z-2*q^2-q*z+z^2-q)
-R1(-2,2,1,2)*(-q^9*z^2+q^8*z^3-2*q^8*z^2+2*q^7*z^3-q^7*z^2+q^6*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q-z)/q
+R2(0,1,3,2)/q*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-27*q^26*z^10-q^27*z^8-10*q^26*z^9-11*q^25*z^10+2*q^26*z^8-3*q^25*z^9-2*q^24*z^10+4*q^26*z^7+12*q^25*z^8+25*q^24*z^9+8*q^25*z^7+29*q^24*z^8+40*q^23*z^9+9*q^24*z^7+73*q^23*z^8+27*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+9*q^21*z^9+6*q^23*z^6+q^22*z^7+92*q^21*z^8+q^20*z^9-q^22*z^6+4*q^21*z^7+19*q^20*z^8-12*q^21*z^6-26*q^20*z^7-21*q^19*z^8-23*q^20*z^6-103*q^19*z^7-16*q^18*z^8-2*q^20*z^5-28*q^19*z^6-138*q^18*z^7-4*q^17*z^8-6*q^19*z^5-66*q^18*z^6-92*q^17*z^7-9*q^18*z^5-105*q^17*z^6-24*q^16*z^7+4*q^18*z^4-10*q^17*z^5-81*q^16*z^6+7*q^15*z^7+7*q^17*z^4-41*q^16*z^5-34*q^15*z^6+6*q^14*z^7+8*q^16*z^4-46*q^15*z^5-2*q^14*z^6-q^13*z^7+4*q^16*z^3+6*q^15*z^4+19*q^14*z^5+13*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+80*q^13*z^5+7*q^12*z^6+q^14*z^3+16*q^13*z^4+89*q^12*z^5-q^11*z^6-6*q^13*z^3+36*q^12*z^4+63*q^11*z^5-7*q^12*z^3+33*q^11*z^4+25*q^10*z^5+q^9*z^6+q^12*z^2-8*q^11*z^3+11*q^10*z^4+5*q^9*z^5-4*q^11*z^2-18*q^10*z^3-9*q^9*z^4-q^8*z^5-5*q^10*z^2-17*q^9*z^3-12*q^8*z^4-q^7*z^5-2*q^10*z+2*q^9*z^2-11*q^8*z^3-4*q^7*z^4-2*q^9*z-17*q^7*z^3-2*q^6*z^4-q^8*z+2*q^7*z^2-16*q^6*z^3-q^5*z^4+5*q^6*z^2-5*q^5*z^3+4*q^6*z+2*q^5*z^2+5*q^5*z+5*q^4*z^2+q^3*z^3+2*q^4*z+q^3*z^2+q^3*z-q^2*z^2-2*q^3-q*z^2-q^2+z)/z
-R2(0,2,-2,1)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3-q^15*z^4+20*q^14*z^5+q^15*z^3-q^14*z^4+4*q^13*z^5-4*q^12*z^5-4*q^13*z^3-12*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-7*q^11*z^3-8*q^10*z^4-2*q^11*z^2-19*q^10*z^3+2*q^9*z^4-16*q^9*z^3+2*q^8*z^4-q^9*z^2-8*q^8*z^3-12*q^8*z^2-9*q^7*z^3+2*q^8*z-3*q^7*z^2-3*q^6*z^3+3*q^7*z+6*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+5*q^4*z^2+4*q^4*z+2*q^3*z^2-2*q^3*z-q^2*z^2-4*q^3-2*q^2*z-4*q^2+z)
+R2(0,2,-2,2)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3-q^15*z^4+20*q^14*z^5+q^15*z^3-q^14*z^4+4*q^13*z^5-4*q^12*z^5-4*q^13*z^3-12*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-7*q^11*z^3-8*q^10*z^4-2*q^11*z^2-19*q^10*z^3+2*q^9*z^4-16*q^9*z^3+2*q^8*z^4-q^9*z^2-8*q^8*z^3-12*q^8*z^2-9*q^7*z^3+2*q^8*z-3*q^7*z^2-3*q^6*z^3+3*q^7*z+6*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+5*q^4*z^2+4*q^4*z+2*q^3*z^2-2*q^3*z-q^2*z^2-4*q^3-2*q^2*z-4*q^2+z)
+R2(0,3,-2,2)*q^2*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3-q^15*z^4+20*q^14*z^5+q^15*z^3-q^14*z^4+4*q^13*z^5-4*q^12*z^5-4*q^13*z^3-12*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-7*q^11*z^3-8*q^10*z^4-2*q^11*z^2-19*q^10*z^3+2*q^9*z^4-16*q^9*z^3+2*q^8*z^4-q^9*z^2-8*q^8*z^3-12*q^8*z^2-9*q^7*z^3+2*q^8*z-3*q^7*z^2-3*q^6*z^3+3*q^7*z+6*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+5*q^4*z^2+4*q^4*z+2*q^3*z^2-2*q^3*z-q^2*z^2-4*q^3-2*q^2*z-4*q^2+z)
-R2(0,3,-2,3)*q^2*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3-q^15*z^4+20*q^14*z^5+q^15*z^3-q^14*z^4+4*q^13*z^5-4*q^12*z^5-4*q^13*z^3-12*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-7*q^11*z^3-8*q^10*z^4-2*q^11*z^2-19*q^10*z^3+2*q^9*z^4-16*q^9*z^3+2*q^8*z^4-q^9*z^2-8*q^8*z^3-12*q^8*z^2-9*q^7*z^3+2*q^8*z-3*q^7*z^2-3*q^6*z^3+3*q^7*z+6*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+5*q^4*z^2+4*q^4*z+2*q^3*z^2-2*q^3*z-q^2*z^2-4*q^3-2*q^2*z-4*q^2+z)
-R2(0,3,-1,2)*z^2*q*(q+1)
-R1(1,1,3,3)*q^5*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+4*q^17*z^5+6*q^16*z^6+q^17*z^4+9*q^16*z^5+3*q^15*z^6+q^16*z^4+21*q^15*z^5+2*q^16*z^3-2*q^15*z^4+19*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+4*q^13*z^4-4*q^12*z^5-4*q^13*z^3-7*q^12*z^4-q^11*z^5-5*q^12*z^3-16*q^11*z^4-7*q^11*z^3-8*q^10*z^4-18*q^10*z^3+2*q^9*z^4-2*q^10*z^2-20*q^9*z^3+2*q^8*z^4-5*q^9*z^2-8*q^8*z^3+2*q^9*z-17*q^8*z^2-5*q^7*z^3+q^8*z-10*q^7*z^2-q^6*z^3+4*q^6*z^2-4*q^6*z+4*q^5*z^2+3*q^4*z^2+4*q^4*z-2*q^4-4*q^3*z-q^2*z^2-3*q^3-4*q^2*z-q^2-q*z-2*q-1)
+R1(1,2,0,3)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-2*q^19*z^5-3*q^18*z^6-2*q^18*z^5+2*q^17*z^6+q^18*z^4+6*q^16*z^6-q^17*z^4+7*q^16*z^5+3*q^15*z^6+q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^14*z^3+5*q^13*z^4-4*q^12*z^5+4*q^13*z^3-6*q^12*z^4-q^11*z^5+2*q^13*z^2+4*q^12*z^3-15*q^11*z^4+5*q^12*z^2-3*q^11*z^3-7*q^10*z^4+2*q^11*z^2-18*q^10*z^3+2*q^9*z^4+2*q^11*z-17*q^9*z^3+2*q^8*z^4+q^10*z-7*q^9*z^2-9*q^8*z^3-17*q^8*z^2-8*q^7*z^3-q^8*z-8*q^7*z^2-2*q^6*z^3-3*q^7*z-2*q^6*z^2-5*q^6*z-2*q^5*z^2-4*q^6-6*q^5*z+q^4*z^2-2*q^5-4*q^4*z-4*q^3*z-q^2*z^2-6*q^3-2*q^2*z-4*q^2+z)
+R1(1,2,2,2)/q^4/z*(q^33*z^11+q^33*z^10+2*q^32*z^11+q^32*z^10+q^31*z^11-q^32*z^9-q^31*z^10-2*q^31*z^9-3*q^30*z^10-q^30*z^9-5*q^29*z^10+q^29*z^9-2*q^28*z^10+2*q^28*z^9+3*q^27*z^10-q^28*z^8+3*q^26*z^10-q^27*z^8+q^26*z^9+q^25*z^10+q^27*z^7-q^26*z^8-2*q^25*z^9-q^26*z^7+2*q^25*z^8-10*q^24*z^9-q^25*z^7+11*q^24*z^8-12*q^23*z^9+2*q^25*z^6-5*q^24*z^7+7*q^23*z^8-6*q^22*z^9+q^24*z^6-q^23*z^7-5*q^22*z^8-q^21*z^9+8*q^22*z^7-4*q^21*z^8-3*q^22*z^6+18*q^21*z^7+9*q^20*z^8+2*q^22*z^5+36*q^20*z^7+9*q^19*z^8+3*q^21*z^5+6*q^20*z^6+59*q^19*z^7+3*q^18*z^8+7*q^20*z^5+13*q^19*z^6+58*q^18*z^7+2*q^20*z^4+5*q^19*z^5+13*q^18*z^6+23*q^17*z^7+q^19*z^4-q^18*z^5+8*q^17*z^6-3*q^16*z^7+6*q^18*z^4-24*q^17*z^5-20*q^16*z^6-5*q^15*z^7+3*q^17*z^4-44*q^16*z^5-37*q^15*z^6-2*q^14*z^7-49*q^15*z^5-24*q^14*z^6-q^13*z^7+2*q^16*z^3-26*q^15*z^4-61*q^14*z^5-q^13*z^6+q^15*z^3-55*q^14*z^4-64*q^13*z^5+3*q^12*z^6-62*q^13*z^4-40*q^12*z^5+2*q^11*z^6-14*q^13*z^3-76*q^12*z^4-17*q^11*z^5+q^10*z^6-28*q^12*z^3-61*q^11*z^4-8*q^10*z^5-19*q^11*z^3-14*q^10*z^4-2*q^11*z^2-19*q^10*z^3+4*q^9*z^4-3*q^10*z^2-3*q^9*z^3+7*q^8*z^4-4*q^9*z^2+7*q^8*z^3+2*q^7*z^4-8*q^8*z^2+2*q^7*z^3-4*q^7*z^2-2*q^6*z^3-q^5*z^4-2*q^7*z+3*q^6*z^2+q^5*z^3+q^6*z+3*q^5*z^2+q^5*z+3*q^4*z^2+q^3*z^3+q^4*z+q^3*z^2-q^3*z-2*q^3-q^2*z-q^2+z)
+R1(1,2,4,3)*q^15*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)*z^3
-R1(1,3,0,1)*(q^32*z^12+q^32*z^11+2*q^31*z^12+q^31*z^11+q^30*z^12-q^31*z^10-q^30*z^11-2*q^30*z^10-3*q^29*z^11-q^29*z^10-6*q^28*z^11-5*q^27*z^11-q^27*z^10-q^26*z^11-q^27*z^9-3*q^26*z^10+q^26*z^9+2*q^25*z^10+2*q^26*z^8+3*q^25*z^9+6*q^24*z^10+q^25*z^8+8*q^24*z^9+3*q^23*z^10+2*q^24*z^8+22*q^23*z^9+2*q^24*z^7-q^23*z^8+20*q^22*z^9-q^23*z^7-q^22*z^8+4*q^21*z^9-q^23*z^6-5*q^22*z^7-4*q^20*z^9-3*q^22*z^6-8*q^21*z^7-12*q^20*z^8-q^19*z^9-3*q^21*z^6-5*q^20*z^7-19*q^19*z^8-7*q^19*z^7-8*q^18*z^8+2*q^19*z^6-19*q^18*z^7+2*q^17*z^8+q^19*z^5+5*q^18*z^6-16*q^17*z^7+2*q^16*z^8+7*q^18*z^5+3*q^17*z^6-8*q^16*z^7+2*q^18*z^4+13*q^17*z^5-9*q^16*z^6-9*q^15*z^7+5*q^17*z^4+14*q^16*z^5-2*q^15*z^6-3*q^14*z^7+8*q^16*z^4+18*q^15*z^5+6*q^14*z^6+2*q^16*z^3+4*q^15*z^4+15*q^14*z^5+5*q^13*z^6+3*q^15*z^3-3*q^14*z^4+5*q^13*z^5+5*q^12*z^6+q^14*z^3-7*q^13*z^4+q^12*z^5+2*q^11*z^6-4*q^13*z^3-10*q^12*z^4-3*q^11*z^5-q^10*z^6-7*q^12*z^3-17*q^11*z^4-2*q^10*z^5-10*q^11*z^3-12*q^10*z^4-2*q^11*z^2-17*q^10*z^3+q^9*z^4+q^8*z^5-5*q^10*z^2-16*q^9*z^3+2*q^8*z^4-8*q^9*z^2-12*q^8*z^3-11*q^8*z^2-8*q^7*z^3-3*q^7*z^2-3*q^6*z^3+4*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z/q^5
-R1(1,3,1,0)/q^5/z*(q^23*z^7+q^23*z^6+3*q^22*z^7+3*q^22*z^6+3*q^21*z^7+3*q^21*z^6+q^20*z^7-4*q^19*z^6-q^19*z^5-5*q^18*z^6-5*q^18*z^5-2*q^17*z^6-2*q^18*z^4-9*q^17*z^5-5*q^17*z^4-8*q^16*z^5-6*q^16*z^4-9*q^15*z^5-2*q^16*z^3-3*q^15*z^4-10*q^14*z^5-3*q^15*z^3+4*q^14*z^4-3*q^13*z^5-q^14*z^3+7*q^13*z^4+2*q^12*z^5+4*q^13*z^3+8*q^12*z^4+q^11*z^5+8*q^12*z^3+10*q^11*z^4+8*q^11*z^3+4*q^10*z^4+2*q^11*z^2+12*q^10*z^3-3*q^9*z^4+3*q^10*z^2+14*q^9*z^3-2*q^8*z^4+5*q^9*z^2+10*q^8*z^3+10*q^8*z^2+7*q^7*z^3+5*q^7*z^2+3*q^6*z^3-4*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R1(1,3,1,1)/q^2*z*(2*q^33*z^10+2*q^33*z^9+9*q^32*z^10+7*q^32*z^9+18*q^31*z^10-2*q^32*z^8+9*q^31*z^9+23*q^30*z^10-9*q^31*z^8+q^30*z^9+22*q^29*z^10-18*q^30*z^8-24*q^29*z^9+15*q^28*z^10-24*q^29*z^8-63*q^28*z^9+6*q^27*z^10-27*q^28*z^8-91*q^27*z^9+q^26*z^10-q^28*z^7-30*q^27*z^8-92*q^26*z^9-25*q^26*z^8-70*q^25*z^9+4*q^27*z^6+10*q^26*z^7+6*q^25*z^8-36*q^24*z^9+13*q^26*z^6+40*q^25*z^7+51*q^24*z^8-10*q^23*z^9+24*q^25*z^6+117*q^24*z^7+82*q^23*z^8-q^22*z^9+4*q^25*z^5+30*q^24*z^6+236*q^23*z^7+88*q^22*z^8+12*q^24*z^5+24*q^23*z^6+315*q^22*z^7+63*q^21*z^8+14*q^23*z^5+18*q^22*z^6+295*q^21*z^7+25*q^20*z^8+3*q^22*z^5-11*q^21*z^6+199*q^20*z^7+4*q^19*z^8-25*q^21*z^5-116*q^20*z^6+71*q^19*z^7-4*q^21*z^4-69*q^20*z^5-251*q^19*z^6-19*q^18*z^7-12*q^20*z^4-144*q^19*z^5-320*q^18*z^6-31*q^17*z^7-20*q^19*z^4-257*q^18*z^5-297*q^17*z^6-11*q^16*z^7-2*q^19*z^3-31*q^18*z^4-317*q^17*z^5-184*q^16*z^6-q^15*z^7-q^18*z^3-67*q^17*z^4-285*q^16*z^5-52*q^15*z^6+9*q^17*z^3-120*q^16*z^4-205*q^15*z^5+11*q^14*z^6+23*q^16*z^3-96*q^15*z^4-100*q^14*z^5+10*q^13*z^6+2*q^16*z^2+37*q^15*z^3-14*q^14*z^4-41*q^13*z^5-q^12*z^6+3*q^15*z^2+53*q^14*z^3+80*q^13*z^4-28*q^12*z^5-3*q^11*z^6+2*q^14*z^2+96*q^13*z^3+164*q^12*z^4-15*q^11*z^5-q^10*z^6+3*q^13*z^2+118*q^12*z^3+167*q^11*z^4-3*q^10*z^5+3*q^12*z^2+86*q^11*z^3+110*q^10*z^4-q^12*z+6*q^11*z^2+46*q^10*z^3+61*q^9*z^4+2*q^8*z^5-2*q^11*z-13*q^10*z^2-17*q^9*z^3+20*q^8*z^4+q^7*z^5-2*q^10*z-43*q^9*z^2-55*q^8*z^3+q^7*z^4-2*q^10+9*q^9*z-44*q^8*z^2-37*q^7*z^3-4*q^9+16*q^8*z-31*q^7*z^2-12*q^6*z^3-3*q^8+20*q^7*z-8*q^6*z^2+3*q^5*z^3+3*q^7+24*q^6*z+q^5*z^2+q^4*z^3+5*q^6+20*q^5*z+3*q^4*z^2+8*q^5+5*q^4*z-2*q^4+2*q^3*z+q^2*z^2-6*q^3-q^2*z+q^2+q-z)
+R1(1,3,1,2)*z*(2*q^36*z^11+2*q^36*z^10+7*q^35*z^11+5*q^35*z^10+9*q^34*z^11-2*q^35*z^9+2*q^34*z^10+5*q^33*z^11-7*q^34*z^9-8*q^33*z^10+q^32*z^11-9*q^33*z^9-23*q^32*z^10-6*q^32*z^9-34*q^31*z^10-5*q^31*z^9-26*q^30*z^10-q^31*z^8-9*q^30*z^9-9*q^29*z^10+2*q^30*z^8-2*q^29*z^9-q^28*z^10+4*q^30*z^7+11*q^29*z^8+24*q^28*z^9+8*q^29*z^7+27*q^28*z^8+37*q^27*z^9+9*q^28*z^7+72*q^27*z^8+21*q^26*z^9+4*q^28*z^6+6*q^27*z^7+118*q^26*z^8+4*q^25*z^9+6*q^27*z^6+q^26*z^7+91*q^25*z^8-q^26*z^6+3*q^25*z^7+17*q^24*z^8-12*q^25*z^6-25*q^24*z^7-17*q^23*z^8-21*q^24*z^6-100*q^23*z^7-9*q^22*z^8-2*q^24*z^5-28*q^23*z^6-129*q^22*z^7-q^21*z^8-6*q^23*z^5-66*q^22*z^6-70*q^21*z^7-7*q^22*z^5-107*q^21*z^6-9*q^20*z^7+4*q^22*z^4-9*q^21*z^5-81*q^20*z^6+6*q^19*z^7+7*q^21*z^4-42*q^20*z^5-33*q^19*z^6+q^18*z^7+9*q^20*z^4-52*q^19*z^5-14*q^18*z^6-2*q^17*z^7+4*q^20*z^3+9*q^19*z^4+15*q^18*z^5-3*q^17*z^6-q^16*z^7+2*q^19*z^3+9*q^18*z^4+73*q^17*z^5+q^16*z^6+q^18*z^3+22*q^17*z^4+75*q^16*z^5-6*q^17*z^3+43*q^16*z^4+64*q^15*z^5+q^14*z^6-6*q^16*z^3+31*q^15*z^4+36*q^14*z^5+q^13*z^6+q^16*z^2-8*q^15*z^3-4*q^14*z^4+6*q^13*z^5-6*q^15*z^2-16*q^14*z^3-12*q^13*z^4-3*q^12*z^5-10*q^14*z^2-24*q^13*z^3-17*q^12*z^4-q^11*z^5-2*q^14*z-4*q^13*z^2-22*q^12*z^3-18*q^11*z^4-4*q^13*z-8*q^12*z^2-24*q^11*z^3-7*q^10*z^4-4*q^12*z-9*q^11*z^2-31*q^10*z^3+3*q^9*z^4-3*q^11*z-2*q^10*z^2-21*q^9*z^3+2*q^8*z^4-10*q^9*z^2-9*q^8*z^3+4*q^9*z-14*q^8*z^2-8*q^7*z^3+2*q^8*z-3*q^7*z^2-2*q^6*z^3+2*q^8-4*q^7*z+6*q^6*z^2-q^7+2*q^6*z+5*q^5*z^2-q^6+7*q^5*z+4*q^4*z^2+2*q^5+6*q^4*z+q^3*z^2-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^3
-R1(1,3,2,1)/q*z*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-34*q^26*z^9-5*q^26*z^8-26*q^25*z^9-q^26*z^7-9*q^25*z^8-9*q^24*z^9+2*q^25*z^7-2*q^24*z^8-q^23*z^9+4*q^25*z^6+11*q^24*z^7+24*q^23*z^8+8*q^24*z^6+27*q^23*z^7+37*q^22*z^8+9*q^23*z^6+72*q^22*z^7+21*q^21*z^8+4*q^23*z^5+7*q^22*z^6+118*q^21*z^7+4*q^20*z^8+8*q^22*z^5+3*q^21*z^6+91*q^20*z^7+3*q^21*z^5+4*q^20*z^6+16*q^19*z^7-10*q^20*z^5-26*q^19*z^6-19*q^18*z^7-23*q^19*z^5-101*q^18*z^6-10*q^17*z^7-2*q^19*z^4-33*q^18*z^5-128*q^17*z^6-q^16*z^7-7*q^18*z^4-69*q^17*z^5-67*q^16*z^6-11*q^17*z^4-107*q^16*z^5-3*q^15*z^6-16*q^16*z^4-81*q^15*z^5+11*q^14*z^6-43*q^15*z^4-32*q^14*z^5+2*q^13*z^6+2*q^15*z^3-46*q^14*z^4-11*q^13*z^5-2*q^12*z^6+5*q^14*z^3+17*q^13*z^4-5*q^12*z^5-q^11*z^6+12*q^13*z^3+70*q^12*z^4-5*q^11*z^5+25*q^12*z^3+66*q^11*z^4-3*q^10*z^5+41*q^11*z^3+40*q^10*z^4+q^9*z^5+30*q^10*z^3+15*q^9*z^4+q^8*z^5-9*q^10*z^2-9*q^9*z^3+2*q^8*z^4-17*q^9*z^2-19*q^8*z^3+q^7*z^4-17*q^8*z^2-6*q^7*z^3+2*q^8*z-15*q^7*z^2+q^6*z^3+2*q^7*z-11*q^6*z^2-q^6*z-3*q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+q^4*z+3*q^3*z+2*q^3+q^2*z+2*q^2-z)
+R1(1,3,2,2)*(2*q^36*z^12+2*q^36*z^11+9*q^35*z^12+7*q^35*z^11+14*q^34*z^12-2*q^35*z^10+5*q^34*z^11+7*q^33*z^12-9*q^34*z^10-11*q^33*z^11-3*q^32*z^12-14*q^33*z^10-34*q^32*z^11-4*q^31*z^12-9*q^32*z^10-51*q^31*z^11-q^30*z^12-3*q^31*z^10-38*q^30*z^11-7*q^30*z^10-2*q^29*z^11+3*q^30*z^9-4*q^29*z^10+14*q^28*z^11+4*q^30*z^8+15*q^29*z^9+37*q^28*z^10+7*q^27*z^11+12*q^29*z^8+38*q^28*z^9+71*q^27*z^10+q^26*z^11+13*q^28*z^8+93*q^27*z^9+39*q^26*z^10+4*q^28*z^7+10*q^27*z^8+168*q^26*z^9-6*q^25*z^10+13*q^27*z^7+3*q^26*z^8+133*q^25*z^9-12*q^24*z^10+8*q^26*z^7-22*q^24*z^9-3*q^23*z^10-13*q^25*z^7-30*q^24*z^8-99*q^23*z^9-37*q^24*z^7-153*q^23*z^8-48*q^22*z^9-4*q^24*z^6-52*q^23*z^7-227*q^22*z^8+2*q^21*z^9-12*q^23*z^6-88*q^22*z^7-103*q^21*z^8+6*q^20*z^9-23*q^22*z^6-150*q^21*z^7+46*q^20*z^8+q^19*z^9-2*q^22*z^5-30*q^21*z^6-100*q^20*z^7+59*q^19*z^8-5*q^21*z^5-51*q^20*z^6+32*q^19*z^7+12*q^18*z^8-4*q^20*z^5-69*q^19*z^6+59*q^18*z^7-7*q^17*z^8-2*q^20*z^4+5*q^19*z^5+32*q^18*z^6+25*q^17*z^7-4*q^16*z^8-3*q^19*z^4+20*q^18*z^5+143*q^17*z^6+13*q^16*z^7+q^15*z^8+q^18*z^4+37*q^17*z^5+108*q^16*z^6+4*q^15*z^7+q^14*z^8+5*q^17*z^4+65*q^16*z^5+38*q^15*z^6+q^14*z^7+8*q^16*z^4+46*q^15*z^5+3*q^13*z^7+2*q^16*z^3-8*q^15*z^4-35*q^14*z^5-17*q^13*z^6+3*q^15*z^3-30*q^14*z^4-55*q^13*z^5-5*q^12*z^6-q^11*z^7+3*q^14*z^3-32*q^13*z^4-14*q^12*z^5+q^11*z^6-3*q^13*z^3-27*q^12*z^4+9*q^11*z^5-q^10*z^6+3*q^12*z^3-5*q^11*z^4+6*q^10*z^5+8*q^11*z^3+7*q^10*z^4-2*q^9*z^5+4*q^10*z^3+11*q^9*z^4+2*q^10*z^2+7*q^9*z^3+4*q^8*z^4-3*q^9*z^2+9*q^8*z^3+2*q^7*z^4-2*q^8*z^2+4*q^7*z^3+q^6*z^4+4*q^7*z^2-3*q^6*z^3-q^5*z^4+4*q^6*z^2-3*q^5*z^3+2*q^6*z+4*q^5*z^2-2*q^4*z^3+3*q^5*z+3*q^4*z^2+q^3*z^3+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z/q^3
-R1(1,3,2,3)*(2*q^36*z^12+2*q^36*z^11+9*q^35*z^12+7*q^35*z^11+15*q^34*z^12-2*q^35*z^10+6*q^34*z^11+11*q^33*z^12-9*q^34*z^10-7*q^33*z^11+3*q^32*z^12-14*q^33*z^10-28*q^32*z^11-10*q^32*z^10-48*q^31*z^11-q^32*z^9-6*q^31*z^10-44*q^30*z^11-4*q^31*z^9-12*q^30*z^10-17*q^29*z^11-3*q^30*z^9-16*q^29*z^10+4*q^30*z^8+8*q^29*z^9+9*q^28*z^10+q^27*z^11+11*q^29*z^8+29*q^28*z^9+37*q^27*z^10+12*q^28*z^8+84*q^27*z^9+24*q^26*z^10+4*q^28*z^7+12*q^27*z^8+169*q^26*z^9-2*q^25*z^10+14*q^27*z^7+8*q^26*z^8+174*q^25*z^9-6*q^24*z^10+12*q^26*z^7+13*q^25*z^8+70*q^24*z^9-q^23*z^10-5*q^25*z^7+13*q^24*z^8-11*q^23*z^9+2*q^25*z^6-27*q^24*z^7-53*q^23*z^8-9*q^22*z^9+3*q^24*z^6-42*q^23*z^7-114*q^22*z^8+6*q^21*z^9-4*q^23*z^6-81*q^22*z^7-61*q^21*z^8+3*q^20*z^9-16*q^22*z^6-152*q^21*z^7+26*q^20*z^8+2*q^22*z^5-27*q^21*z^6-168*q^20*z^7+34*q^19*z^8+q^21*z^5-64*q^20*z^6-116*q^19*z^7+3*q^18*z^8+2*q^20*z^5-121*q^19*z^6-90*q^18*z^7-8*q^17*z^8+4*q^19*z^5-96*q^18*z^6-71*q^17*z^7-4*q^16*z^8+7*q^18*z^5-11*q^17*z^6-32*q^16*z^7-q^15*z^8+4*q^18*z^4-q^17*z^5+15*q^16*z^6-5*q^15*z^7+2*q^17*z^4-2*q^16*z^5+8*q^15*z^6+4*q^14*z^7+2*q^16*z^4+5*q^15*z^5+q^14*z^6+4*q^13*z^7+2*q^16*z^3-12*q^15*z^4-27*q^14*z^5-12*q^13*z^6+q^12*z^7+q^15*z^3-34*q^14*z^4-40*q^13*z^5-9*q^12*z^6-27*q^13*z^4-4*q^12*z^5-6*q^13*z^3-11*q^12*z^4+20*q^11*z^5-3*q^12*z^3+16*q^10*z^5-2*q^11*z^3+4*q^10*z^4+5*q^9*z^5-2*q^11*z^2-15*q^10*z^3+3*q^9*z^4-q^10*z^2-20*q^9*z^3-3*q^8*z^4-q^7*z^5-6*q^9*z^2-11*q^8*z^3-9*q^8*z^2-4*q^7*z^3+2*q^6*z^4-2*q^7*z^2-q^6*z^3+q^5*z^4+5*q^6*z^2-q^5*z^3+2*q^6*z+5*q^5*z^2-q^4*z^3+3*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z/q^3
+R1(1,3,3,2)*z*q*(3*q^32*z^10+3*q^32*z^9+13*q^31*z^10+10*q^31*z^9+22*q^30*z^10-3*q^31*z^8+9*q^30*z^9+18*q^29*z^10-13*q^30*z^8-10*q^29*z^9+7*q^28*z^10-22*q^29*z^8-44*q^28*z^9+q^27*z^10-19*q^28*z^8-76*q^27*z^9-13*q^27*z^8-74*q^26*z^9-3*q^27*z^7-19*q^26*z^8-39*q^25*z^9-2*q^26*z^7-17*q^25*z^8-10*q^24*z^9+7*q^26*z^6+15*q^25*z^7+25*q^24*z^8-q^23*z^9+19*q^25*z^6+53*q^24*z^7+69*q^23*z^8+24*q^24*z^6+145*q^23*z^7+59*q^22*z^8+6*q^24*z^5+22*q^23*z^6+266*q^22*z^7+22*q^21*z^8+18*q^23*z^5+14*q^22*z^6+272*q^21*z^7+3*q^20*z^8+18*q^22*z^5+13*q^21*z^6+130*q^20*z^7-8*q^21*z^5-26*q^20*z^6-2*q^21*z^4-46*q^20*z^5-158*q^19*z^6-26*q^18*z^7-3*q^20*z^4-82*q^19*z^5-256*q^18*z^6-9*q^17*z^7-12*q^19*z^4-161*q^18*z^5-186*q^17*z^6-q^16*z^7-2*q^19*z^3-26*q^18*z^4-261*q^17*z^5-51*q^16*z^6-3*q^18*z^3-44*q^17*z^4-251*q^16*z^5+12*q^15*z^6-3*q^17*z^3-91*q^16*z^4-156*q^15*z^5+10*q^14*z^6+3*q^16*z^3-129*q^15*z^4-100*q^14*z^5-2*q^13*z^6-2*q^16*z^2+15*q^15*z^3-51*q^14*z^4-60*q^13*z^5-4*q^12*z^6-q^15*z^2+28*q^14*z^3+66*q^13*z^4-21*q^12*z^5-q^11*z^6+2*q^14*z^2+57*q^13*z^3+105*q^12*z^4-6*q^11*z^5+7*q^13*z^2+87*q^12*z^3+91*q^11*z^4+7*q^12*z^2+64*q^11*z^3+51*q^10*z^4+3*q^9*z^5+5*q^11*z^2+9*q^10*z^3+12*q^9*z^4+q^8*z^5+2*q^11*z-22*q^10*z^2-21*q^9*z^3+3*q^8*z^4+q^10*z-41*q^9*z^2-10*q^8*z^3+q^7*z^4-2*q^9*z-27*q^8*z^2+9*q^7*z^3+3*q^8*z-12*q^7*z^2+8*q^6*z^3+5*q^7*z-6*q^6*z^2+2*q^5*z^3+2*q^7+4*q^6*z-6*q^5*z^2+3*q^6-2*q^5*z-3*q^4*z^2+q^5-q^4*z+q^3*z^2+4*q^4+2*q^3*z+q^2*z^2-q^2*z-q^2-2*q*z-z)
-R1(3,1,3,1)*q^7*z^2*(q^16*z^5+q^16*z^4+2*q^15*z^5+2*q^15*z^4+q^14*z^5+q^14*z^4-q^13*z^4-3*q^12*z^4-q^12*z^3-2*q^11*z^4-4*q^11*z^3-2*q^11*z^2-5*q^10*z^3-3*q^10*z^2-q^9*z^3-3*q^9*z^2-q^8*z^3-2*q^9*z-2*q^7*z^3-q^8*z+4*q^7*z^2-q^6*z^3+2*q^6*z^2+4*q^6*z+q^5*z^2+4*q^5*z+q^4*z^2+q^4*z+q^3*z^2+2*q^4+3*q^3*z+q^3+3*q^2*z+q*z+2*q+z+1)
-R1(3,1,4,1)*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)*q^14*z^3
-R1(3,2,-1,1)*q*z*(q^11*z^4+3*q^10*z^4+2*q^9*z^4+2*q^9*z^3+4*q^8*z^3+q^7*z^4+q^7*z^3+q^6*z^4-q^6*z^3-q^6*z^2+q^5*z^3-4*q^5*z^2+q^5*z-4*q^4*z^2-q^3*z^3-2*q^3*z^2-3*q^3*z-2*q^2*z^2-q^2+z)
-R1(3,2,1,0)*z*q^2*(q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^17*z^5+q^16*z^6+q^16*z^5-2*q^15*z^5-6*q^14*z^5-q^14*z^4-5*q^13*z^5-3*q^13*z^4-q^12*z^5-2*q^13*z^3-2*q^12*z^4-3*q^12*z^3+5*q^11*z^4-3*q^11*z^3+7*q^10*z^4-2*q^11*z^2+2*q^10*z^3+3*q^9*z^4-q^10*z^2+8*q^9*z^3+3*q^8*z^3+4*q^8*z^2-2*q^7*z^3+2*q^7*z^2-2*q^6*z^3-6*q^6*z^2-7*q^5*z^2-2*q^5*z-2*q^4*z^2-5*q^4*z-q^3*z^2+3*q^2*z+q*z+2*q+z+1)
+R1(3,2,2,1)*z*q^2*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-7*q^28*z^9+q^27*z^10-8*q^28*z^8-20*q^27*z^9-4*q^27*z^8-30*q^26*z^9-q^27*z^7-4*q^26*z^8-23*q^25*z^9-4*q^26*z^7-12*q^25*z^8-8*q^24*z^9-2*q^25*z^7-12*q^24*z^8-q^23*z^9+4*q^25*z^6+8*q^24*z^7+10*q^23*z^8+8*q^24*z^6+25*q^23*z^7+25*q^22*z^8+8*q^23*z^6+68*q^22*z^7+15*q^21*z^8+4*q^23*z^5+7*q^22*z^6+116*q^21*z^7+3*q^20*z^8+10*q^22*z^5+5*q^21*z^6+96*q^20*z^7+6*q^21*z^5+14*q^20*z^6+27*q^19*z^7-5*q^20*z^5+7*q^19*z^6-10*q^18*z^7+2*q^20*z^4-21*q^19*z^5-49*q^18*z^6-7*q^17*z^7+q^19*z^4-31*q^18*z^5-81*q^17*z^6-q^16*z^7-4*q^18*z^4-65*q^17*z^5-47*q^16*z^6-14*q^17*z^4-114*q^16*z^5-4*q^15*z^6-23*q^16*z^4-108*q^15*z^5+6*q^14*z^6-56*q^15*z^4-68*q^14*z^5+q^13*z^6-78*q^14*z^4-37*q^13*z^5-2*q^12*z^6+4*q^14*z^3-30*q^13*z^4-12*q^12*z^5-q^11*z^6+4*q^13*z^3+22*q^12*z^4-2*q^11*z^5+30*q^11*z^4-q^10*z^5+2*q^12*z^2+17*q^11*z^3+24*q^10*z^4+q^9*z^5+3*q^11*z^2+16*q^10*z^3+9*q^9*z^4+q^8*z^5-3*q^10*z^2-3*q^9*z^3+q^8*z^4-11*q^9*z^2-2*q^8*z^3+q^7*z^4+2*q^9*z-13*q^8*z^2+5*q^7*z^3+q^8*z-10*q^7*z^2+6*q^6*z^3-4*q^7*z-8*q^6*z^2+q^5*z^3-8*q^6*z-4*q^5*z^2-7*q^5*z-2*q^4*z^2-q^4*z-q^3*z^2-2*q^4+q^2*z^2+q^3-2*q^2*z+q^2-q*z-2*q-2*z-1)
-R1(3,2,3,0)*z*q^2*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+7*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+q^21*z^6+88*q^20*z^7+3*q^21*z^5+3*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-10*q^17*z^4-104*q^16*z^5+q^15*z^6-14*q^16*z^4-76*q^15*z^5+7*q^14*z^6-43*q^15*z^4-40*q^14*z^5+q^13*z^6+2*q^15*z^3-50*q^14*z^4-31*q^13*z^5-2*q^12*z^6+7*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+43*q^12*z^4-4*q^11*z^5+18*q^12*z^3+42*q^11*z^4-q^10*z^5+31*q^11*z^3+33*q^10*z^4+q^9*z^5-2*q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-9*q^10*z^2-14*q^9*z^3+q^8*z^4-19*q^9*z^2-12*q^8*z^3+q^7*z^4-18*q^8*z^2-2*q^7*z^3-7*q^7*z^2+5*q^6*z^3-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(3,3,-2,1)*q^6*z^2*(q+1)
+R1(3,3,1,1)*q*z*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-23*q^28*z^9-6*q^28*z^8-34*q^27*z^9-5*q^27*z^8-26*q^26*z^9-q^27*z^7-9*q^26*z^8-9*q^25*z^9+2*q^26*z^7-2*q^25*z^8-q^24*z^9+4*q^26*z^6+11*q^25*z^7+25*q^24*z^8+8*q^25*z^6+28*q^24*z^7+39*q^23*z^8+9*q^24*z^6+74*q^23*z^7+22*q^22*z^8+4*q^24*z^5+7*q^23*z^6+119*q^22*z^7+4*q^21*z^8+8*q^23*z^5+2*q^22*z^6+89*q^21*z^7+3*q^22*z^5+2*q^21*z^6+10*q^20*z^7-10*q^21*z^5-28*q^20*z^6-24*q^19*z^7-23*q^20*z^5-106*q^19*z^6-11*q^18*z^7-2*q^20*z^4-35*q^19*z^5-135*q^18*z^6-q^17*z^7-7*q^19*z^4-71*q^18*z^5-66*q^17*z^6-11*q^18*z^4-106*q^17*z^5+3*q^16*z^6-16*q^17*z^4-66*q^16*z^5+14*q^15*z^6-40*q^16*z^4+2*q^14*z^6+2*q^16*z^3-43*q^15*z^4+11*q^14*z^5-2*q^13*z^6+7*q^15*z^3+26*q^14*z^4-4*q^13*z^5-q^12*z^6+13*q^14*z^3+73*q^13*z^4-10*q^12*z^5+24*q^13*z^3+49*q^12*z^4-4*q^11*z^5+38*q^12*z^3+20*q^11*z^4+q^10*z^5+14*q^11*z^3+10*q^10*z^4+q^9*z^5-10*q^11*z^2-38*q^10*z^3+5*q^9*z^4-24*q^10*z^2-40*q^9*z^3+3*q^8*z^4-35*q^9*z^2-17*q^8*z^3-33*q^8*z^2-6*q^7*z^3-11*q^7*z^2-q^6*z^3+6*q^6*z^2+q^5*z^3+6*q^6*z+6*q^5*z^2+9*q^5*z+3*q^4*z^2+9*q^4*z+q^3*z^2+2*q^4-q^2*z^2-q^3-q^2*z-3*q^2-q*z+z)
+R1(3,3,3,0)*q^3*z*(q^20*z^6+q^20*z^5+2*q^19*z^6+2*q^19*z^5+q^18*z^6+q^18*z^5-2*q^16*z^5-q^16*z^4-3*q^15*z^5-4*q^15*z^4-2*q^15*z^3-4*q^14*z^4+2*q^13*z^5-3*q^14*z^3-q^13*z^4+q^12*z^5-3*q^13*z^3-4*q^12*z^4-2*q^13*z^2-2*q^12*z^3-6*q^11*z^4-q^12*z^2+2*q^11*z^3-4*q^10*z^4+3*q^10*z^3-q^9*z^4+2*q^10*z^2+3*q^9*z^3+5*q^9*z^2+6*q^8*z^3+3*q^8*z^2+5*q^7*z^3+2*q^8*z+5*q^7*z^2-q^7*z+6*q^6*z^2+q^6*z+3*q^5*z^2+5*q^5*z+2*q^4*z^2+2*q^4*z-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
-R1(3,3,3,1)*q^14*z^3*(q^13*z^4+q^12*z^4-2*q^11*z^4-3*q^10*z^4-q^9*z^4-q^9*z^3-q^8*z^3-2*q^8*z^2-q^7*z^2+4*q^6*z^2-2*q^6*z+3*q^5*z^2+q^5*z+3*q^4*z^2+3*q^4*z+2*q^3*z^2+3*q^3*z+3*q^2*z+q*z+2*q+z+1)
+R1(4,2,-2,0)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+4*q^13*z^4-4*q^12*z^5-4*q^13*z^3-9*q^12*z^4-q^11*z^5-4*q^12*z^3-18*q^11*z^4-8*q^11*z^3-8*q^10*z^4-2*q^11*z^2-22*q^10*z^3+2*q^9*z^4-3*q^10*z^2-20*q^9*z^3+2*q^8*z^4-7*q^9*z^2-9*q^8*z^3-17*q^8*z^2-7*q^7*z^3-6*q^7*z^2-2*q^6*z^3+6*q^6*z^2+5*q^5*z^2+4*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R1(4,2,-2,1)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^13*z^4-4*q^12*z^5-4*q^13*z^3-11*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-8*q^11*z^3-8*q^10*z^4-2*q^11*z^2-22*q^10*z^3+2*q^9*z^4-3*q^10*z^2-19*q^9*z^3+2*q^8*z^4-7*q^9*z^2-8*q^8*z^3-15*q^8*z^2-7*q^7*z^3-3*q^7*z^2-2*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+5*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R1(4,2,1,0)*q^5*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+7*q^16*z^5+3*q^15*z^6+q^16*z^4+20*q^15*z^5+2*q^16*z^3-2*q^15*z^4+19*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+7*q^13*z^4-4*q^12*z^5-4*q^13*z^3-5*q^12*z^4-q^11*z^5-3*q^12*z^3-16*q^11*z^4-4*q^11*z^3-8*q^10*z^4-18*q^10*z^3+2*q^9*z^4-20*q^9*z^3+2*q^8*z^4-6*q^9*z^2-8*q^8*z^3+2*q^9*z-20*q^8*z^2-5*q^7*z^3+q^8*z-11*q^7*z^2-q^6*z^3-2*q^7*z+3*q^6*z^2-5*q^6*z+4*q^5*z^2+3*q^4*z^2+4*q^4*z-2*q^4-4*q^3*z-q^2*z^2-3*q^3-4*q^2*z-q^2-q*z-2*q-1)*z^2
+R1(4,2,2,1)*q^11*z^3*(q^16*z^5+q^16*z^4+2*q^15*z^5+2*q^15*z^4+q^14*z^5+q^14*z^4-q^13*z^4-3*q^12*z^4-q^12*z^3-2*q^11*z^4-4*q^11*z^3-2*q^11*z^2-5*q^10*z^3-3*q^10*z^2-q^9*z^3-3*q^9*z^2-q^8*z^3-2*q^9*z-2*q^7*z^3-q^8*z+4*q^7*z^2-q^6*z^3+2*q^6*z^2+4*q^6*z+q^5*z^2+4*q^5*z+q^4*z^2+q^4*z+q^3*z^2+2*q^4+3*q^3*z+q^3+3*q^2*z+q*z+2*q+z+1)
+R1(4,2,3,1)*q^18*z^4*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
-R1(4,3,-2,0)*q^5*z^2*(q^10*z^3+2*q^9*z^3-2*q^7*z^3-q^6*z^3-q^6*z^2-q^5*z^2+q^4*z^2-q^4*z+q^3*z^2-q^3*z-2*q^3-q^2*z-q^2+z)
+R1(4,3,-2,1)*q^5*z^2*(q^11*z^4+3*q^10*z^4+2*q^9*z^4+2*q^9*z^3+4*q^8*z^3+q^7*z^4+q^7*z^3+q^6*z^4-q^6*z^3-q^6*z^2+q^5*z^3-4*q^5*z^2+q^5*z-4*q^4*z^2-q^3*z^3-2*q^3*z^2-3*q^3*z-2*q^2*z^2-q^2+z)
-R1(4,3,-1,0)*q^2*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+2*q^17*z^5+6*q^16*z^6+q^17*z^4+5*q^16*z^5+3*q^15*z^6+2*q^16*z^4+18*q^15*z^5+2*q^16*z^3+18*q^14*z^5+q^15*z^3+2*q^14*z^4+6*q^13*z^5+4*q^13*z^4-2*q^12*z^5-4*q^13*z^3-6*q^12*z^4-q^11*z^5-2*q^12*z^3-10*q^11*z^4+q^10*z^5-4*q^11*z^3-3*q^10*z^4+q^9*z^5-2*q^11*z^2-18*q^10*z^3+2*q^9*z^4-q^10*z^2-17*q^9*z^3+3*q^8*z^4-4*q^9*z^2-12*q^8*z^3-12*q^8*z^2-12*q^7*z^3-q^6*z^4-5*q^7*z^2-5*q^6*z^3+3*q^6*z^2-2*q^5*z^3+2*q^6*z+5*q^5*z^2+2*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R1(4,3,-1,1)*q^2*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-2*q^22*z^7-3*q^22*z^6-5*q^21*z^7-3*q^21*z^6-7*q^20*z^7-q^20*z^6-5*q^19*z^7+q^19*z^6-q^18*z^7-q^19*z^5+3*q^18*z^6+2*q^18*z^5+7*q^17*z^6+2*q^18*z^4+6*q^17*z^5+7*q^16*z^6+3*q^17*z^4+10*q^16*z^5+3*q^15*z^6+5*q^16*z^4+17*q^15*z^5+2*q^16*z^3+3*q^15*z^4+13*q^14*z^5+3*q^15*z^3+q^13*z^5+q^14*z^3-5*q^13*z^4-4*q^12*z^5-4*q^13*z^3-14*q^12*z^4-q^11*z^5-8*q^12*z^3-17*q^11*z^4-10*q^11*z^3-6*q^10*z^4-2*q^11*z^2-17*q^10*z^3+2*q^9*z^4-3*q^10*z^2-14*q^9*z^3+2*q^8*z^4-5*q^9*z^2-7*q^8*z^3-10*q^8*z^2-6*q^7*z^3-3*q^7*z^2-2*q^6*z^3+5*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)*z
+R1(4,3,0,0)*q^6*z^2*(q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^17*z^5+q^16*z^6+q^16*z^5-2*q^15*z^5-6*q^14*z^5-q^14*z^4-5*q^13*z^5-3*q^13*z^4-q^12*z^5-2*q^13*z^3-2*q^12*z^4-3*q^12*z^3+5*q^11*z^4-3*q^11*z^3+7*q^10*z^4-2*q^11*z^2+2*q^10*z^3+3*q^9*z^4-q^10*z^2+8*q^9*z^3+3*q^8*z^3+4*q^8*z^2-2*q^7*z^3+2*q^7*z^2-2*q^6*z^3-6*q^6*z^2-7*q^5*z^2-2*q^5*z-2*q^4*z^2-5*q^4*z-q^3*z^2+3*q^2*z+q*z+2*q+z+1)
-R1(4,3,0,1)*q^3*z*(q^19*z^6+q^19*z^5+2*q^18*z^6+2*q^18*z^5+q^17*z^6+q^17*z^5-q^16*z^5-5*q^15*z^5-q^15*z^4-6*q^14*z^5-4*q^14*z^4-q^13*z^5-2*q^14*z^3-4*q^13*z^4+2*q^12*z^5-3*q^13*z^3+q^12*z^4+q^11*z^5-3*q^12*z^3+q^11*z^4-2*q^12*z^2-3*q^10*z^4-q^11*z^2+5*q^10*z^3-5*q^9*z^4+4*q^9*z^3-2*q^8*z^4+4*q^9*z^2+5*q^8*z^3+8*q^8*z^2+7*q^7*z^3+4*q^7*z^2+5*q^6*z^3+2*q^7*z+3*q^6*z^2-q^6*z+2*q^5*z^2-q^5*z+3*q^4*z+q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R1(4,3,1,1)*q^6*z^2*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-7*q^28*z^9+q^27*z^10-8*q^28*z^8-20*q^27*z^9-4*q^27*z^8-30*q^26*z^9-q^27*z^7-4*q^26*z^8-23*q^25*z^9-4*q^26*z^7-12*q^25*z^8-8*q^24*z^9-2*q^25*z^7-12*q^24*z^8-q^23*z^9+4*q^25*z^6+8*q^24*z^7+10*q^23*z^8+8*q^24*z^6+25*q^23*z^7+25*q^22*z^8+8*q^23*z^6+68*q^22*z^7+15*q^21*z^8+4*q^23*z^5+7*q^22*z^6+116*q^21*z^7+3*q^20*z^8+10*q^22*z^5+5*q^21*z^6+96*q^20*z^7+6*q^21*z^5+14*q^20*z^6+27*q^19*z^7-5*q^20*z^5+7*q^19*z^6-10*q^18*z^7+2*q^20*z^4-21*q^19*z^5-49*q^18*z^6-7*q^17*z^7+q^19*z^4-31*q^18*z^5-81*q^17*z^6-q^16*z^7-4*q^18*z^4-65*q^17*z^5-47*q^16*z^6-14*q^17*z^4-114*q^16*z^5-4*q^15*z^6-23*q^16*z^4-108*q^15*z^5+6*q^14*z^6-56*q^15*z^4-68*q^14*z^5+q^13*z^6-78*q^14*z^4-37*q^13*z^5-2*q^12*z^6+4*q^14*z^3-30*q^13*z^4-12*q^12*z^5-q^11*z^6+4*q^13*z^3+22*q^12*z^4-2*q^11*z^5+30*q^11*z^4-q^10*z^5+2*q^12*z^2+17*q^11*z^3+24*q^10*z^4+q^9*z^5+3*q^11*z^2+16*q^10*z^3+9*q^9*z^4+q^8*z^5-3*q^10*z^2-3*q^9*z^3+q^8*z^4-11*q^9*z^2-2*q^8*z^3+q^7*z^4+2*q^9*z-13*q^8*z^2+5*q^7*z^3+q^8*z-10*q^7*z^2+6*q^6*z^3-4*q^7*z-8*q^6*z^2+q^5*z^3-8*q^6*z-4*q^5*z^2-7*q^5*z-2*q^4*z^2-q^4*z-q^3*z^2-2*q^4+q^2*z^2+q^3-2*q^2*z+q^2-q*z-2*q-2*z-1)
+R1(4,3,2,0)*q^6*z^2*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+7*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+q^21*z^6+88*q^20*z^7+3*q^21*z^5+3*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-10*q^17*z^4-104*q^16*z^5+q^15*z^6-14*q^16*z^4-76*q^15*z^5+7*q^14*z^6-43*q^15*z^4-40*q^14*z^5+q^13*z^6+2*q^15*z^3-50*q^14*z^4-31*q^13*z^5-2*q^12*z^6+7*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+43*q^12*z^4-4*q^11*z^5+18*q^12*z^3+42*q^11*z^4-q^10*z^5+31*q^11*z^3+33*q^10*z^4+q^9*z^5-2*q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-9*q^10*z^2-14*q^9*z^3+q^8*z^4-19*q^9*z^2-12*q^8*z^3+q^7*z^4-18*q^8*z^2-2*q^7*z^3-7*q^7*z^2+5*q^6*z^3-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R2(-2,0,2,2)*q^4*z*(q^5*z+2*q^4*z+q^3*z-q-1)
+R2(-2,0,3,2)*q^4*z*(q^5*z+2*q^4*z+q^3*z-q-1)
-R2(-2,1,3,3)*q^5*z*(q^5*z+2*q^4*z+q^3*z-q-1)
+R2(-2,1,4,3)*q^2*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-28*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-66*q^18*z^6-67*q^17*z^7-7*q^18*z^5-107*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-41*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-48*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+16*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+5*q^14*z^4+70*q^13*z^5-5*q^12*z^6+q^14*z^3+20*q^13*z^4+66*q^12*z^5-3*q^11*z^6-6*q^13*z^3+38*q^12*z^4+40*q^11*z^5+q^10*z^6-5*q^12*z^3+31*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-6*q^11*z^3-4*q^10*z^4+2*q^9*z^5-4*q^11*z^2-13*q^10*z^3-13*q^9*z^4+q^8*z^5-5*q^10*z^2-14*q^9*z^3-4*q^8*z^4-2*q^10*z+2*q^9*z^2-13*q^8*z^3+q^7*z^4-2*q^9*z+q^8*z^2-14*q^7*z^3-q^8*z-q^7*z^2-8*q^6*z^3+q^5*z^4-3*q^5*z^3+2*q^6*z-q^5*z^2+2*q^5*z+3*q^4*z^2-q^3*z-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z
+R2(-1,1,3,1)/q^4*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-21*q^20*z^7-3*q^19*z^8-31*q^20*z^6-125*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-229*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-197*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-71*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-93*q^15*z^5-45*q^14*z^6+4*q^16*z^3+8*q^15*z^4-34*q^14*z^5-19*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+84*q^13*z^5-9*q^12*z^6-q^11*z^7+q^14*z^3+25*q^13*z^4+135*q^12*z^5-5*q^11*z^6-6*q^13*z^3+57*q^12*z^4+110*q^11*z^5-q^10*z^6-7*q^12*z^3+69*q^11*z^4+60*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+25*q^10*z^4+16*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-22*q^9*z^4-5*q^10*z^2-31*q^9*z^3-25*q^8*z^4-2*q^10*z+2*q^9*z^2-24*q^8*z^3-6*q^7*z^4-2*q^9*z+2*q^8*z^2-23*q^7*z^3+3*q^6*z^4-q^8*z+5*q^7*z^2-17*q^6*z^3+q^5*z^4+6*q^6*z^2-7*q^5*z^3+4*q^6*z-q^5*z^2-3*q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)/z^2
+R2(-1,1,3,3)/q^2*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+24*q^25*z^9+8*q^26*z^7+28*q^25*z^8+37*q^24*z^9+10*q^25*z^7+74*q^24*z^8+21*q^23*z^9+4*q^25*z^6+10*q^24*z^7+119*q^23*z^8+4*q^22*z^9+8*q^24*z^6+8*q^23*z^7+91*q^22*z^8+4*q^23*z^6+9*q^22*z^7+16*q^21*z^8-7*q^22*z^6-24*q^21*z^7-19*q^20*z^8-21*q^21*z^6-100*q^20*z^7-10*q^19*z^8-2*q^21*z^5-36*q^20*z^6-127*q^19*z^7-q^18*z^8-9*q^20*z^5-76*q^19*z^6-67*q^18*z^7-17*q^19*z^5-113*q^18*z^6-3*q^17*z^7-30*q^18*z^5-88*q^17*z^6+11*q^16*z^7-4*q^18*z^4-59*q^17*z^5-40*q^16*z^6+2*q^15*z^7-6*q^17*z^4-58*q^16*z^5-18*q^15*z^6-2*q^14*z^7-4*q^16*z^4+4*q^15*z^5-9*q^14*z^6-q^13*z^7-2*q^16*z^3+9*q^15*z^4+60*q^14*z^5-5*q^13*z^6-3*q^15*z^3+27*q^14*z^4+65*q^13*z^5-q^12*z^6-q^14*z^3+46*q^13*z^4+47*q^12*z^5+2*q^11*z^6+3*q^13*z^3+36*q^12*z^4+18*q^11*z^5+q^10*z^6+6*q^11*z^4+2*q^10*z^5-5*q^11*z^3-5*q^10*z^4+4*q^11*z^2+4*q^10*z^3-q^9*z^4-q^8*z^5+8*q^10*z^2+10*q^9*z^3+3*q^8*z^4+8*q^9*z^2+3*q^8*z^3+q^7*z^4+11*q^8*z^2+4*q^7*z^3+7*q^7*z^2-q^6*z^3-q^5*z^4-q^6*z^2-q^5*z^3-2*q^6*z+q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q^3*z-q^2*z^2+2*q^3+q^2*z+q^2-z)/z^2
-R2(-1,1,4,3)*q^3*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-27*q^26*z^10-q^27*z^8-10*q^26*z^9-11*q^25*z^10+2*q^26*z^8-3*q^25*z^9-2*q^24*z^10+4*q^26*z^7+12*q^25*z^8+25*q^24*z^9+8*q^25*z^7+29*q^24*z^8+40*q^23*z^9+9*q^24*z^7+73*q^23*z^8+27*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+9*q^21*z^9+6*q^23*z^6+q^22*z^7+92*q^21*z^8+q^20*z^9-q^22*z^6+4*q^21*z^7+19*q^20*z^8-12*q^21*z^6-26*q^20*z^7-21*q^19*z^8-23*q^20*z^6-103*q^19*z^7-16*q^18*z^8-2*q^20*z^5-28*q^19*z^6-138*q^18*z^7-4*q^17*z^8-6*q^19*z^5-66*q^18*z^6-92*q^17*z^7-9*q^18*z^5-105*q^17*z^6-24*q^16*z^7+4*q^18*z^4-10*q^17*z^5-81*q^16*z^6+7*q^15*z^7+7*q^17*z^4-41*q^16*z^5-34*q^15*z^6+6*q^14*z^7+8*q^16*z^4-46*q^15*z^5-2*q^14*z^6-q^13*z^7+4*q^16*z^3+6*q^15*z^4+19*q^14*z^5+13*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+80*q^13*z^5+7*q^12*z^6+q^14*z^3+16*q^13*z^4+89*q^12*z^5-q^11*z^6-6*q^13*z^3+36*q^12*z^4+63*q^11*z^5-7*q^12*z^3+33*q^11*z^4+25*q^10*z^5+q^9*z^6+q^12*z^2-8*q^11*z^3+11*q^10*z^4+5*q^9*z^5-4*q^11*z^2-18*q^10*z^3-9*q^9*z^4-q^8*z^5-5*q^10*z^2-17*q^9*z^3-12*q^8*z^4-q^7*z^5-2*q^10*z+2*q^9*z^2-11*q^8*z^3-4*q^7*z^4-2*q^9*z-17*q^7*z^3-2*q^6*z^4-q^8*z+2*q^7*z^2-16*q^6*z^3-q^5*z^4+5*q^6*z^2-5*q^5*z^3+4*q^6*z+2*q^5*z^2+5*q^5*z+5*q^4*z^2+q^3*z^3+2*q^4*z+q^3*z^2+q^3*z-q^2*z^2-2*q^3-q*z^2-q^2+z)/z
-R2(-1,2,-1,1)*z*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)/q
-R2(-1,2,1,2)*z*(q^9*z^2+q^8*z^2-q^7*z^2+q^7*z-q^6*z^2+q^6*z-q^5*z+q^3*z+1)/q
-R2(-1,2,2,1)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-64*q^18*z^6-67*q^17*z^7-7*q^18*z^5-106*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-41*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-48*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+16*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+68*q^13*z^5-5*q^12*z^6+q^14*z^3+16*q^13*z^4+63*q^12*z^5-3*q^11*z^6-6*q^13*z^3+35*q^12*z^4+39*q^11*z^5+q^10*z^6-7*q^12*z^3+28*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-8*q^11*z^3-6*q^10*z^4+2*q^9*z^5-4*q^11*z^2-16*q^10*z^3-15*q^9*z^4+q^8*z^5-5*q^10*z^2-14*q^9*z^3-5*q^8*z^4-2*q^10*z+2*q^9*z^2-10*q^8*z^3+q^7*z^4-2*q^9*z-13*q^7*z^3-q^8*z+2*q^7*z^2-5*q^6*z^3+q^5*z^4+5*q^6*z^2+4*q^6*z+3*q^5*z+3*q^4*z^2-q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z/q^3
+R2(-1,2,2,2)/q^3/z*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+2*q^21*z^7+16*q^20*z^8-12*q^21*z^6-28*q^20*z^7-19*q^19*z^8-21*q^20*z^6-102*q^19*z^7-10*q^18*z^8-2*q^20*z^5-26*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-62*q^18*z^6-67*q^17*z^7-7*q^18*z^5-105*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-39*q^16*z^5-30*q^15*z^6+2*q^14*z^7+8*q^16*z^4-45*q^15*z^5-8*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+17*q^14*z^5-4*q^13*z^6-q^12*z^7+2*q^15*z^3+4*q^14*z^4+68*q^13*z^5-5*q^12*z^6+q^14*z^3+16*q^13*z^4+60*q^12*z^5-3*q^11*z^6-6*q^13*z^3+37*q^12*z^4+36*q^11*z^5+q^10*z^6-9*q^12*z^3+30*q^11*z^4+14*q^10*z^5+q^9*z^6+q^12*z^2-9*q^11*z^3-q^10*z^4+2*q^9*z^5-4*q^11*z^2-16*q^10*z^3-8*q^9*z^4+q^8*z^5-5*q^10*z^2-16*q^9*z^3-3*q^8*z^4-2*q^10*z+2*q^9*z^2-14*q^8*z^3-2*q^9*z-q^8*z^2-16*q^7*z^3-q^8*z+3*q^7*z^2-7*q^6*z^3+q^5*z^4+5*q^6*z^2-q^5*z^3+4*q^6*z+3*q^5*z+3*q^4*z^2+2*q^4*z-q^3*z^2-q^3*z-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)
+R2(-1,3,-1,2)*(q^9*z^2+3*q^8*z^2+3*q^7*z^2+q^6*z^2-q^5*z-2*q^4*z-q^3*z-q-1)/q*z
+R2(-1,3,1,2)/q*z*(q^26*z^8+q^26*z^7+2*q^25*z^8+q^25*z^7+q^24*z^8-q^25*z^6-q^24*z^7-2*q^24*z^6-3*q^23*z^7-q^23*z^6-6*q^22*z^7-5*q^21*z^7-q^21*z^6-q^20*z^7-q^21*z^5-3*q^20*z^6+q^20*z^5+2*q^19*z^6+2*q^20*z^4+3*q^19*z^5+6*q^18*z^6+q^19*z^4+8*q^18*z^5+3*q^17*z^6+2*q^18*z^4+22*q^17*z^5+2*q^18*z^3+20*q^16*z^5+q^17*z^3+2*q^16*z^4+4*q^15*z^5+4*q^15*z^4-4*q^14*z^5-4*q^15*z^3-9*q^14*z^4-q^13*z^5-4*q^14*z^3-18*q^13*z^4-8*q^13*z^3-8*q^12*z^4-2*q^13*z^2-22*q^12*z^3+2*q^11*z^4-3*q^12*z^2-20*q^11*z^3+2*q^10*z^4-7*q^11*z^2-9*q^10*z^3-17*q^10*z^2-7*q^9*z^3-6*q^9*z^2-q^8*z^3+7*q^8*z^2+2*q^7*z^3+7*q^7*z^2+q^6*z^3+5*q^7*z+5*q^6*z^2+6*q^6*z+q^5*z^2-q^5*z-2*q^4*z^2-2*q^5-2*q^4*z-q^3*z^2-q^4-2*q^3*z-q^2*z-q*z-q-z)
+R2(-1,3,2,1)*(2*q^34*z^11+2*q^34*z^10+7*q^33*z^11+5*q^33*z^10+7*q^32*z^11-2*q^33*z^9-4*q^31*z^11-7*q^32*z^9-15*q^31*z^10-15*q^30*z^11-7*q^31*z^9-30*q^30*z^10-14*q^29*z^11+3*q^30*z^9-27*q^29*z^10-6*q^28*z^11+12*q^29*z^9+7*q^28*z^10-q^27*z^11-q^29*z^8+7*q^28*z^9+49*q^27*z^10+q^28*z^8+8*q^27*z^9+59*q^26*z^10+4*q^28*z^7+10*q^27*z^8+35*q^26*z^9+35*q^25*z^10+8*q^27*z^7+25*q^26*z^8+42*q^25*z^9+10*q^24*z^10+5*q^26*z^7+59*q^25*z^8-6*q^24*z^9+q^23*z^10+4*q^26*z^6-6*q^25*z^7+79*q^24*z^8-58*q^23*z^9+6*q^25*z^6-17*q^24*z^7-11*q^23*z^8-58*q^22*z^9-5*q^24*z^6-11*q^23*z^7-172*q^22*z^8-25*q^21*z^9-20*q^23*z^6-30*q^22*z^7-222*q^21*z^8-4*q^20*z^9-27*q^22*z^6-98*q^21*z^7-114*q^20*z^8-2*q^22*z^5-16*q^21*z^6-88*q^20*z^7+2*q^19*z^8-4*q^21*z^5-34*q^20*z^6+73*q^19*z^7+29*q^18*z^8-4*q^20*z^5-56*q^19*z^6+228*q^18*z^7+11*q^17*z^8+4*q^20*z^4-q^19*z^5+18*q^18*z^6+204*q^17*z^7+q^16*z^8+7*q^19*z^4-31*q^18*z^5+132*q^17*z^6+72*q^16*z^7+4*q^18*z^4-34*q^17*z^5+156*q^16*z^6-10*q^15*z^7+4*q^18*z^3-q^17*z^4+64*q^16*z^5+99*q^15*z^6-14*q^14*z^7+2*q^17*z^3-7*q^16*z^4+146*q^15*z^5+48*q^14*z^6-3*q^16*z^3+5*q^15*z^4+91*q^14*z^5+25*q^13*z^6+3*q^12*z^7-8*q^15*z^3+24*q^14*z^4-37*q^13*z^5+12*q^12*z^6+q^11*z^7-8*q^14*z^3-8*q^13*z^4-117*q^12*z^5+6*q^11*z^6+q^14*z^2-63*q^12*z^4-113*q^11*z^5+q^10*z^6-4*q^13*z^2-8*q^12*z^3-76*q^11*z^4-65*q^10*z^5-2*q^9*z^6-6*q^12*z^2-5*q^11*z^3-31*q^10*z^4-18*q^9*z^5-q^8*z^6-2*q^12*z+6*q^11*z^2+22*q^10*z^3+22*q^9*z^4-2*q^11*z+5*q^10*z^2+24*q^9*z^3+27*q^8*z^4+q^10*z+q^9*z^2+7*q^8*z^3+4*q^7*z^4+2*q^9*z-q^8*z^2+7*q^7*z^3-5*q^6*z^4+5*q^8*z-16*q^7*z^2+10*q^6*z^3-q^5*z^4+3*q^7*z-12*q^6*z^2+6*q^5*z^3-4*q^6*z-q^5*z^2+4*q^4*z^3-3*q^5*z-3*q^4*z^2-2*q^5+q^4*z-4*q^3*z^2-q^2*z^3-q^4-2*q^3*z+2*q^3+q*z^2+q^2+z^2-z)/z/q^4
-R2(-1,3,2,3)/z/q^2*(2*q^33*z^11+2*q^33*z^10+9*q^32*z^11+7*q^32*z^10+16*q^31*z^11-2*q^32*z^9+7*q^31*z^10+14*q^30*z^11-9*q^31*z^9-6*q^30*z^10+6*q^29*z^11-16*q^30*z^9-31*q^29*z^10+q^28*z^11-15*q^29*z^9-56*q^28*z^10-10*q^28*z^9-58*q^27*z^10-q^28*z^8-13*q^27*z^9-34*q^26*z^10-12*q^26*z^9-10*q^25*z^10+4*q^27*z^7+11*q^26*z^8+19*q^25*z^9-q^24*z^10+12*q^26*z^7+37*q^25*z^8+55*q^24*z^9+17*q^25*z^7+99*q^24*z^8+53*q^23*z^9+4*q^25*z^6+17*q^24*z^7+189*q^23*z^8+24*q^22*z^9+12*q^24*z^6+10*q^23*z^7+206*q^22*z^8+4*q^21*z^9+9*q^23*z^6+7*q^22*z^7+109*q^21*z^8-9*q^22*z^6-20*q^21*z^7+3*q^20*z^8-34*q^21*z^6-118*q^20*z^7-26*q^19*z^8-2*q^21*z^5-51*q^20*z^6-204*q^19*z^7-11*q^18*z^8-7*q^20*z^5-94*q^19*z^6-172*q^18*z^7-q^17*z^8-18*q^19*z^5-170*q^18*z^6-65*q^17*z^7-27*q^18*z^5-187*q^17*z^6+4*q^16*z^7+4*q^18*z^4-59*q^17*z^5-125*q^16*z^6+12*q^15*z^7+7*q^17*z^4-94*q^16*z^5-62*q^15*z^6+12*q^16*z^4-41*q^15*z^5-26*q^14*z^6-3*q^13*z^7+4*q^16*z^3+13*q^15*z^4+59*q^14*z^5-13*q^13*z^6-q^12*z^7+2*q^15*z^3+22*q^14*z^4+108*q^13*z^5-10*q^12*z^6+q^14*z^3+47*q^13*z^4+89*q^12*z^5-3*q^11*z^6-9*q^13*z^3+41*q^12*z^4+45*q^11*z^5+2*q^10*z^6-15*q^12*z^3+9*q^11*z^4+19*q^10*z^5+q^9*z^6+q^12*z^2-21*q^11*z^3-18*q^10*z^4+7*q^9*z^5-2*q^11*z^2-28*q^10*z^3-9*q^9*z^4+2*q^8*z^5-2*q^10*z^2-22*q^9*z^3+4*q^8*z^4-2*q^10*z+4*q^9*z^2-16*q^8*z^3+2*q^7*z^4-2*q^9*z+2*q^8*z^2-10*q^7*z^3+q^6*z^4-q^8*z+4*q^7*z^2-4*q^6*z^3+2*q^5*z^4+9*q^6*z^2-2*q^5*z^3+4*q^6*z+8*q^5*z^2+q^4*z^3+7*q^5*z+6*q^4*z^2-q^3*z^3+4*q^4*z-q^3*z-4*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)
-R2(0,0,3,1)/q^4/z^2*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-20*q^20*z^7-3*q^19*z^8-31*q^20*z^6-123*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-228*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-197*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-71*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-95*q^15*z^5-47*q^14*z^6+4*q^16*z^3+8*q^15*z^4-38*q^14*z^5-22*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+81*q^13*z^5-10*q^12*z^6-q^11*z^7+q^14*z^3+23*q^13*z^4+132*q^12*z^5-5*q^11*z^6-6*q^13*z^3+56*q^12*z^4+110*q^11*z^5-q^10*z^6-7*q^12*z^3+68*q^11*z^4+62*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+25*q^10*z^4+17*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-21*q^9*z^4-5*q^10*z^2-32*q^9*z^3-25*q^8*z^4-2*q^10*z+2*q^9*z^2-22*q^8*z^3-5*q^7*z^4-2*q^9*z+2*q^8*z^2-19*q^7*z^3+4*q^6*z^4-q^8*z+7*q^7*z^2-15*q^6*z^3+q^5*z^4+8*q^6*z^2-6*q^5*z^3+4*q^6*z-3*q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)
-R2(0,0,3,3)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+24*q^25*z^9+8*q^26*z^7+28*q^25*z^8+37*q^24*z^9+10*q^25*z^7+74*q^24*z^8+21*q^23*z^9+4*q^25*z^6+10*q^24*z^7+119*q^23*z^8+4*q^22*z^9+8*q^24*z^6+8*q^23*z^7+90*q^22*z^8+4*q^23*z^6+9*q^22*z^7+14*q^21*z^8-7*q^22*z^6-24*q^21*z^7-20*q^20*z^8-21*q^21*z^6-99*q^20*z^7-10*q^19*z^8-2*q^21*z^5-36*q^20*z^6-125*q^19*z^7-q^18*z^8-9*q^20*z^5-76*q^19*z^6-66*q^18*z^7-17*q^19*z^5-113*q^18*z^6-3*q^17*z^7-30*q^18*z^5-86*q^17*z^6+13*q^16*z^7-4*q^18*z^4-59*q^17*z^5-36*q^16*z^6+5*q^15*z^7-6*q^17*z^4-58*q^16*z^5-14*q^15*z^6-q^14*z^7-4*q^16*z^4+4*q^15*z^5-6*q^14*z^6-q^13*z^7-2*q^16*z^3+9*q^15*z^4+58*q^14*z^5-8*q^13*z^6-3*q^15*z^3+27*q^14*z^4+64*q^13*z^5-6*q^12*z^6-q^14*z^3+44*q^13*z^4+43*q^12*z^5+3*q^13*z^3+34*q^12*z^4+15*q^11*z^5+q^10*z^6+4*q^11*z^4+3*q^10*z^5-5*q^11*z^3-9*q^10*z^4+q^9*z^5+4*q^11*z^2+4*q^10*z^3-5*q^9*z^4-q^8*z^5+8*q^10*z^2+7*q^9*z^3+2*q^8*z^4+8*q^9*z^2+2*q^8*z^3+2*q^7*z^4+11*q^8*z^2+6*q^7*z^3+2*q^6*z^4+7*q^7*z^2+q^6*z^3-q^6*z^2-q^5*z^3-2*q^6*z+q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q^3*z-q^2*z^2+2*q^3+q^2*z+q^2-z)/z^2/q^2
+R1(2,2,0,1)*(q^23*z^7+q^23*z^6+2*q^22*z^7+2*q^22*z^6+q^21*z^7+q^21*z^6-q^20*z^6-3*q^19*z^6-q^19*z^5-2*q^18*z^6-4*q^18*z^5-2*q^18*z^4-5*q^17*z^5-3*q^17*z^4-3*q^16*z^5-3*q^16*z^4-6*q^15*z^5-2*q^16*z^3-5*q^14*z^5-q^15*z^3+4*q^14*z^4+3*q^13*z^4+q^12*z^5+4*q^13*z^3+6*q^12*z^4+4*q^12*z^3+7*q^11*z^4+4*q^11*z^3+q^10*z^4+2*q^11*z^2+9*q^10*z^3-3*q^9*z^4+q^10*z^2+6*q^9*z^3-q^8*z^4+4*q^9*z^2+4*q^8*z^3+6*q^8*z^2+4*q^7*z^3+q^7*z^2+2*q^6*z^3-5*q^6*z^2+q^5*z^3-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q^5/z
-R1(2,2,1,0)/q^5/z*(q^23*z^7+q^23*z^6+3*q^22*z^7+3*q^22*z^6+3*q^21*z^7+3*q^21*z^6+q^20*z^7-4*q^19*z^6-q^19*z^5-5*q^18*z^6-5*q^18*z^5-2*q^17*z^6-2*q^18*z^4-9*q^17*z^5-5*q^17*z^4-8*q^16*z^5-6*q^16*z^4-9*q^15*z^5-2*q^16*z^3-3*q^15*z^4-10*q^14*z^5-3*q^15*z^3+4*q^14*z^4-3*q^13*z^5-q^14*z^3+7*q^13*z^4+2*q^12*z^5+4*q^13*z^3+8*q^12*z^4+q^11*z^5+8*q^12*z^3+10*q^11*z^4+8*q^11*z^3+4*q^10*z^4+2*q^11*z^2+12*q^10*z^3-3*q^9*z^4+3*q^10*z^2+14*q^9*z^3-2*q^8*z^4+5*q^9*z^2+10*q^8*z^3+10*q^8*z^2+7*q^7*z^3+5*q^7*z^2+3*q^6*z^3-4*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(2,2,1,2)*z*(2*q^34*z^11+2*q^34*z^10+7*q^33*z^11+5*q^33*z^10+9*q^32*z^11-2*q^33*z^9+5*q^31*z^11-9*q^32*z^9-15*q^31*z^10+q^30*z^11-14*q^31*z^9-32*q^30*z^10+2*q^31*z^8-8*q^30*z^9-39*q^29*z^10+7*q^30*z^8+3*q^29*z^9-27*q^28*z^10+8*q^29*z^8+14*q^28*z^9-9*q^27*z^10+8*q^28*z^8+32*q^27*z^9-q^26*z^10+4*q^28*z^7+16*q^27*z^8+50*q^26*z^9+9*q^27*z^7+36*q^26*z^8+46*q^25*z^9+7*q^26*z^7+74*q^25*z^8+22*q^24*z^9-5*q^25*z^7+93*q^24*z^8+4*q^23*z^9-2*q^25*z^6-27*q^24*z^7+52*q^23*z^8-10*q^24*z^6-71*q^23*z^7-6*q^22*z^8-4*q^24*z^5-19*q^23*z^6-145*q^22*z^7-23*q^21*z^8-8*q^23*z^5-23*q^22*z^6-190*q^21*z^7-10*q^20*z^8-5*q^22*z^5-29*q^21*z^6-138*q^20*z^7-q^19*z^8+4*q^21*z^5-36*q^20*z^6-43*q^19*z^7+16*q^20*z^5+8*q^18*z^7+6*q^20*z^4+26*q^19*z^5+54*q^18*z^6+12*q^17*z^7+14*q^19*z^4+30*q^18*z^5+34*q^17*z^6+2*q^16*z^7+20*q^18*z^4+58*q^17*z^5-14*q^16*z^6-2*q^15*z^7+4*q^18*z^3+25*q^17*z^4+82*q^16*z^5-19*q^15*z^6-q^14*z^7+2*q^17*z^3+47*q^16*z^4+68*q^15*z^5-7*q^14*z^6-q^16*z^3+62*q^15*z^4+52*q^14*z^5-q^13*z^6-13*q^15*z^3+9*q^14*z^4+43*q^13*z^5+2*q^12*z^6-21*q^14*z^3-47*q^13*z^4+25*q^12*z^5+q^11*z^6+q^14*z^2-35*q^13*z^3-54*q^12*z^4+6*q^11*z^5-6*q^13*z^2-58*q^12*z^3-31*q^11*z^4-10*q^12*z^2-31*q^11*z^3-13*q^10*z^4-q^9*z^5-2*q^12*z+5*q^11*z^2+27*q^10*z^3-4*q^9*z^4-4*q^11*z+18*q^10*z^2+27*q^9*z^3-3*q^8*z^4-4*q^10*z+36*q^9*z^2+10*q^8*z^3+q^7*z^4-3*q^9*z+39*q^8*z^2+4*q^7*z^3+4*q^8*z+13*q^7*z^2+q^6*z^3+8*q^7*z-q^6*z^2-q^5*z^3-4*q^6*z-6*q^5*z^2+2*q^6-10*q^5*z-5*q^4*z^2-q^5-10*q^4*z-2*q^3*z^2-3*q^4+q^2*z^2+q^3+2*q^2*z+3*q^2+q*z-z)/q
+R1(2,2,2,0)*z*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-24*q^28*z^9-7*q^28*z^8-36*q^27*z^9-6*q^27*z^8-27*q^26*z^9-9*q^26*z^8-9*q^25*z^9+3*q^26*z^7-q^25*z^8-q^24*z^9+4*q^26*z^6+11*q^25*z^7+30*q^24*z^8+9*q^25*z^6+29*q^24*z^7+44*q^23*z^8+11*q^24*z^6+77*q^23*z^7+23*q^22*z^8+4*q^24*z^5+8*q^23*z^6+126*q^22*z^7+4*q^21*z^8+8*q^23*z^5-q^22*z^6+91*q^21*z^7+q^22*z^5-q^21*z^6+5*q^20*z^7-10*q^21*z^5-31*q^20*z^6-27*q^19*z^7-26*q^20*z^5-124*q^19*z^6-11*q^18*z^7-6*q^20*z^4-36*q^19*z^5-156*q^18*z^6-q^17*z^7-9*q^19*z^4-75*q^18*z^5-72*q^17*z^6-10*q^18*z^4-126*q^17*z^5+7*q^16*z^6-2*q^18*z^3-7*q^17*z^4-79*q^16*z^5+15*q^15*z^6-q^17*z^3-35*q^16*z^4+8*q^15*z^5+2*q^14*z^6+4*q^16*z^3-46*q^15*z^4+21*q^14*z^5-2*q^13*z^6+14*q^15*z^3+40*q^14*z^4-2*q^13*z^5-q^12*z^6+17*q^14*z^3+98*q^13*z^4-10*q^12*z^5+28*q^13*z^3+63*q^12*z^4-4*q^11*z^5+68*q^12*z^3+30*q^11*z^4+2*q^10*z^5-2*q^12*z^2+42*q^11*z^3+13*q^10*z^4+2*q^9*z^5-5*q^11*z^2-27*q^10*z^3+5*q^9*z^4-2*q^11*z-2*q^10*z^2-34*q^9*z^3+4*q^8*z^4-q^10*z-17*q^9*z^2-20*q^8*z^3+2*q^9*z-29*q^8*z^2-12*q^7*z^3-q^6*z^4+7*q^8*z-8*q^7*z^2-3*q^6*z^3+7*q^7*z+5*q^6*z^2-q^5*z^3+8*q^6*z+6*q^5*z^2+2*q^6+12*q^5*z+3*q^4*z^2+3*q^5+9*q^4*z+q^3*z^2+3*q^4-q^2*z^2-q^3-2*q^2*z-3*q^2-q*z+z)/q
+R1(2,2,2,2)*(2*q^36*z^12+2*q^36*z^11+7*q^35*z^12+5*q^35*z^11+9*q^34*z^12-2*q^35*z^10+2*q^34*z^11+5*q^33*z^12-7*q^34*z^10-8*q^33*z^11+q^32*z^12-9*q^33*z^10-24*q^32*z^11-7*q^32*z^10-36*q^31*z^11-6*q^31*z^10-27*q^30*z^11-8*q^30*z^10-9*q^29*z^11+4*q^30*z^9+q^29*z^10-q^28*z^11+4*q^30*z^8+12*q^29*z^9+31*q^28*z^10+8*q^29*z^8+28*q^28*z^9+44*q^27*z^10+9*q^28*z^8+74*q^27*z^9+23*q^26*z^10+4*q^28*z^7+8*q^27*z^8+120*q^26*z^9+4*q^25*z^10+9*q^27*z^7+2*q^26*z^8+86*q^25*z^9+4*q^26*z^7+q^25*z^8+4*q^24*z^9-8*q^25*z^7-32*q^24*z^8-27*q^23*z^9-24*q^24*z^7-120*q^23*z^8-11*q^22*z^9-4*q^24*z^6-36*q^23*z^7-149*q^22*z^8-q^21*z^9-10*q^23*z^6-74*q^22*z^7-69*q^21*z^8-16*q^22*z^6-109*q^21*z^7+7*q^20*z^8-2*q^22*z^5-19*q^21*z^6-61*q^20*z^7+15*q^19*z^8-5*q^21*z^5-38*q^20*z^6+11*q^19*z^7+2*q^18*z^8-2*q^20*z^5-39*q^19*z^6+17*q^18*z^7-2*q^17*z^8-2*q^20*z^4+6*q^19*z^5+32*q^18*z^6-4*q^17*z^7-q^16*z^8-3*q^19*z^4+18*q^18*z^5+77*q^17*z^6-11*q^16*z^7+q^18*z^4+29*q^17*z^5+46*q^16*z^6-4*q^15*z^7+5*q^17*z^4+51*q^16*z^5+19*q^15*z^6+q^14*z^7+8*q^16*z^4+30*q^15*z^5+6*q^14*z^6+q^13*z^7+2*q^16*z^3-7*q^15*z^4-25*q^14*z^5+3*q^13*z^6+3*q^15*z^3-23*q^14*z^4-33*q^13*z^5+3*q^12*z^6+3*q^14*z^3-26*q^13*z^4-14*q^12*z^5-5*q^13*z^3-31*q^12*z^4-3*q^11*z^5-10*q^11*z^4+8*q^11*z^3+12*q^10*z^4+q^9*z^5+6*q^10*z^3+12*q^9*z^4+2*q^10*z^2+6*q^9*z^3+6*q^8*z^4-3*q^9*z^2+4*q^8*z^3+2*q^7*z^4-4*q^8*z^2-6*q^7*z^3-q^6*z^4-4*q^7*z^2-4*q^6*z^3+q^6*z^2-2*q^5*z^3+2*q^6*z+5*q^5*z^2+q^4*z^3+3*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z/q^3
-R1(2,2,2,3)*(2*q^36*z^12+2*q^36*z^11+7*q^35*z^12+5*q^35*z^11+9*q^34*z^12-2*q^35*z^10+2*q^34*z^11+5*q^33*z^12-7*q^34*z^10-7*q^33*z^11+q^32*z^12-8*q^33*z^10-20*q^32*z^11-4*q^32*z^10-30*q^31*z^11-q^32*z^9-4*q^31*z^10-23*q^30*z^11-4*q^31*z^9-12*q^30*z^10-8*q^29*z^11-2*q^30*z^9-12*q^29*z^10-q^28*z^11+4*q^30*z^8+8*q^29*z^9+10*q^28*z^10+8*q^29*z^8+25*q^28*z^9+25*q^27*z^10+8*q^28*z^8+68*q^27*z^9+15*q^26*z^10+4*q^28*z^7+7*q^27*z^8+116*q^26*z^9+3*q^25*z^10+10*q^27*z^7+5*q^26*z^8+96*q^25*z^9+6*q^26*z^7+13*q^25*z^8+27*q^24*z^9-6*q^25*z^7+5*q^24*z^8-10*q^23*z^9+2*q^25*z^6-22*q^24*z^7-50*q^23*z^8-7*q^22*z^9+q^24*z^6-31*q^23*z^7-81*q^22*z^8-q^21*z^9-5*q^23*z^6-66*q^22*z^7-47*q^21*z^8-16*q^22*z^6-113*q^21*z^7-4*q^20*z^8-22*q^21*z^6-105*q^20*z^7+6*q^19*z^8-50*q^20*z^6-67*q^19*z^7+q^18*z^8+2*q^20*z^5-71*q^19*z^6-37*q^18*z^7-2*q^17*z^8+6*q^19*z^5-29*q^18*z^6-12*q^17*z^7-q^16*z^8+8*q^18*z^5+20*q^17*z^6-2*q^16*z^7+4*q^18*z^4+5*q^17*z^5+30*q^16*z^6-q^15*z^7+4*q^17*z^4+14*q^16*z^5+25*q^15*z^6+q^14*z^7+3*q^16*z^4+19*q^15*z^5+9*q^14*z^6+q^13*z^7+2*q^16*z^3-8*q^15*z^4+7*q^14*z^5+q^13*z^6+q^15*z^3-19*q^14*z^4-q^13*z^5+q^12*z^6-14*q^13*z^4-6*q^13*z^3-14*q^12*z^4+4*q^11*z^5-7*q^12*z^3-17*q^11*z^4+q^10*z^5-7*q^11*z^3-8*q^10*z^4-2*q^11*z^2-16*q^10*z^3+q^9*z^4-q^10*z^2-14*q^9*z^3+2*q^8*z^4-4*q^9*z^2-7*q^8*z^3+q^7*z^4-8*q^8*z^2-6*q^7*z^3-4*q^7*z^2-3*q^6*z^3+4*q^6*z^2-q^5*z^3+2*q^6*z+5*q^5*z^2+3*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z/q^3
+R1(2,3,-2,1)*q^4*z*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-q^2*z-q*z-2*q-z-1)
-R1(4,2,-1,1)/q*(q^23*z^7+q^23*z^6+2*q^22*z^7+2*q^22*z^6+q^21*z^7+q^21*z^6-q^20*z^6-3*q^19*z^6-q^19*z^5-2*q^18*z^6-4*q^18*z^5-2*q^18*z^4-5*q^17*z^5-3*q^17*z^4-3*q^16*z^5-3*q^16*z^4-7*q^15*z^5-2*q^16*z^3-7*q^14*z^5-q^15*z^3+4*q^14*z^4+3*q^13*z^4+3*q^12*z^5+4*q^13*z^3+6*q^12*z^4+q^11*z^5+4*q^12*z^3+8*q^11*z^4+4*q^11*z^3+2*q^10*z^4+2*q^11*z^2+9*q^10*z^3-4*q^9*z^4+q^10*z^2+8*q^9*z^3-2*q^8*z^4+4*q^9*z^2+6*q^8*z^3+8*q^8*z^2+5*q^7*z^3+2*q^7*z^2+2*q^6*z^3-5*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(4,2,0,0)/q*(q^23*z^7+q^23*z^6+3*q^22*z^7+3*q^22*z^6+3*q^21*z^7+3*q^21*z^6+q^20*z^7-4*q^19*z^6-q^19*z^5-5*q^18*z^6-5*q^18*z^5-2*q^17*z^6-2*q^18*z^4-9*q^17*z^5-5*q^17*z^4-8*q^16*z^5-6*q^16*z^4-9*q^15*z^5-2*q^16*z^3-3*q^15*z^4-10*q^14*z^5-3*q^15*z^3+4*q^14*z^4-3*q^13*z^5-q^14*z^3+7*q^13*z^4+2*q^12*z^5+4*q^13*z^3+8*q^12*z^4+q^11*z^5+8*q^12*z^3+10*q^11*z^4+8*q^11*z^3+4*q^10*z^4+2*q^11*z^2+12*q^10*z^3-3*q^9*z^4+3*q^10*z^2+14*q^9*z^3-2*q^8*z^4+5*q^9*z^2+10*q^8*z^3+10*q^8*z^2+7*q^7*z^3+5*q^7*z^2+3*q^6*z^3-4*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R2(-2,0,3,3)*q^4*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)
+R2(-2,1,1,3)*q*(-q^9*z^2+q^8*z^3-2*q^8*z^2+2*q^7*z^3-q^7*z^2+q^6*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q-z)
+R2(-2,1,2,3)*q^2*(q^25*z^9+q^25*z^8+2*q^24*z^9+q^24*z^8+q^23*z^9-q^24*z^7-q^23*z^8-2*q^23*z^7-3*q^22*z^8-q^22*z^7-6*q^21*z^8-5*q^20*z^8-q^20*z^7-q^19*z^8-q^20*z^6-3*q^19*z^7+q^19*z^6+2*q^18*z^7+2*q^19*z^5+3*q^18*z^6+6*q^17*z^7+q^18*z^5+8*q^17*z^6+3*q^16*z^7+2*q^17*z^5+22*q^16*z^6+2*q^17*z^4-q^16*z^5+20*q^15*z^6+q^16*z^4-q^15*z^5+4*q^14*z^6-4*q^13*z^6-4*q^14*z^4-12*q^13*z^5-q^12*z^6-4*q^13*z^4-19*q^12*z^5-7*q^12*z^4-8*q^11*z^5-2*q^12*z^3-19*q^11*z^4+2*q^10*z^5-16*q^10*z^4+2*q^9*z^5-q^10*z^3-8*q^9*z^4-12*q^9*z^3-9*q^8*z^4+2*q^9*z^2-4*q^8*z^3-3*q^7*z^4+2*q^8*z^2+4*q^7*z^3+4*q^6*z^3+2*q^6*z^2+5*q^5*z^3+4*q^5*z^2+2*q^4*z^3-q^4*z^2-q^3*z^3-3*q^4*z-q^3*z^2-3*q^3*z+q^2*z+q*z^2+q*z+q+z)
+R2(-2,1,3,2)*q*(q^16*z^5+2*q^15*z^5+q^14*z^5-2*q^11*z^3-2*q^10*z^4-4*q^10*z^3-3*q^9*z^4-3*q^9*z^3-q^8*z^4-2*q^9*z^2-2*q^8*z^3-2*q^8*z^2+2*q^7*z^3-3*q^7*z^2+3*q^6*z^3-q^6*z^2+q^5*z^3+q^5*z^2-q^5*z-q^4*z^2+3*q^4*z+5*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R2(-2,1,4,2)*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-21*q^20*z^7-3*q^19*z^8-31*q^20*z^6-125*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-229*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-197*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-71*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-93*q^15*z^5-45*q^14*z^6+4*q^16*z^3+8*q^15*z^4-34*q^14*z^5-19*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+84*q^13*z^5-9*q^12*z^6-q^11*z^7+q^14*z^3+25*q^13*z^4+135*q^12*z^5-5*q^11*z^6-6*q^13*z^3+57*q^12*z^4+110*q^11*z^5-q^10*z^6-7*q^12*z^3+69*q^11*z^4+60*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+25*q^10*z^4+16*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-22*q^9*z^4-5*q^10*z^2-31*q^9*z^3-25*q^8*z^4-2*q^10*z+2*q^9*z^2-24*q^8*z^3-6*q^7*z^4-2*q^9*z+2*q^8*z^2-23*q^7*z^3+3*q^6*z^4-q^8*z+5*q^7*z^2-17*q^6*z^3+q^5*z^4+6*q^6*z^2-7*q^5*z^3+4*q^6*z-q^5*z^2-3*q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)/z^2
+R2(-1,0,4,2)/z^2*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-20*q^20*z^7-3*q^19*z^8-31*q^20*z^6-123*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-228*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-197*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-71*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-95*q^15*z^5-47*q^14*z^6+4*q^16*z^3+8*q^15*z^4-38*q^14*z^5-22*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+81*q^13*z^5-10*q^12*z^6-q^11*z^7+q^14*z^3+23*q^13*z^4+132*q^12*z^5-5*q^11*z^6-6*q^13*z^3+56*q^12*z^4+110*q^11*z^5-q^10*z^6-7*q^12*z^3+68*q^11*z^4+62*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+25*q^10*z^4+17*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-21*q^9*z^4-5*q^10*z^2-32*q^9*z^3-25*q^8*z^4-2*q^10*z+2*q^9*z^2-22*q^8*z^3-5*q^7*z^4-2*q^9*z+2*q^8*z^2-19*q^7*z^3+4*q^6*z^4-q^8*z+7*q^7*z^2-15*q^6*z^3+q^5*z^4+8*q^6*z^2-6*q^5*z^3+4*q^6*z-3*q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)
+R2(-1,0,4,3)*q^5*(q^16*z^5+2*q^15*z^5+q^14*z^5-2*q^11*z^3-2*q^10*z^4-4*q^10*z^3-3*q^9*z^4-3*q^9*z^3-q^8*z^4-2*q^9*z^2-2*q^8*z^3-q^8*z^2+2*q^7*z^3-q^7*z^2+3*q^6*z^3+q^5*z^3+q^5*z^2-q^5*z-q^4*z^2+2*q^4*z+4*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R2(-1,1,-2,1)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)*q
+R2(-1,1,-2,2)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)*q
-R2(-1,1,1,2)*(q^27*z^9+q^27*z^8+2*q^26*z^9+q^26*z^8+q^25*z^9-q^26*z^7-q^25*z^8-2*q^25*z^7-3*q^24*z^8-q^24*z^7-6*q^23*z^8-5*q^22*z^8-q^22*z^7-q^21*z^8-q^22*z^6-3*q^21*z^7+q^21*z^6+2*q^20*z^7+2*q^21*z^5+3*q^20*z^6+6*q^19*z^7+q^20*z^5+8*q^19*z^6+3*q^18*z^7+2*q^19*z^5+22*q^18*z^6+2*q^19*z^4-q^18*z^5+20*q^17*z^6+q^18*z^4-q^17*z^5+4*q^16*z^6-4*q^15*z^6-4*q^16*z^4-12*q^15*z^5-q^14*z^6-4*q^15*z^4-19*q^14*z^5-7*q^14*z^4-8*q^13*z^5-2*q^14*z^3-19*q^13*z^4+2*q^12*z^5-16*q^12*z^4+2*q^11*z^5-q^12*z^3-8*q^11*z^4-12*q^11*z^3-9*q^10*z^4+2*q^11*z^2-4*q^10*z^3-3*q^9*z^4+3*q^10*z^2+4*q^9*z^3+q^9*z^2+5*q^8*z^3+q^8*z^2+7*q^7*z^3+3*q^7*z^2+3*q^6*z^3-q^6*z^2-q^5*z^3-4*q^6*z-q^5*z^2-3*q^5*z-q^4*z^2+2*q^4*z+q^3*z+q^3+q^2*z+q-z)/q
-R2(-1,1,2,1)*(q^9*z^3+3*q^8*z^3+3*q^7*z^3+q^6*z^3-q^5*z^2-2*q^4*z^2-q^3*z^2-q^3*z-q^2*z-q*z+q-z)/q
-R2(-1,1,4,2)*q^5*(q^15*z^5+2*q^14*z^5+q^13*z^5-2*q^10*z^3-2*q^9*z^4-4*q^9*z^3-3*q^8*z^4-3*q^8*z^3-q^7*z^4-2*q^8*z^2-3*q^7*z^3-q^7*z^2-q^6*z^2+2*q^5*z^3+q^4*z^3+q^4*z^2-q^4*z+2*q^3*z+q^2*z^2+4*q^2*z+q*z^2+2*q^2+2*q*z+2*q+z+1)
+R2(-1,2,-2,2)*q^2*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)
-R2(-1,2,-2,3)*q^2*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)
-R2(-1,2,0,1)*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3-q^15*z^4+20*q^14*z^5+q^15*z^3-q^14*z^4+4*q^13*z^5-4*q^12*z^5-4*q^13*z^3-12*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-7*q^11*z^3-8*q^10*z^4-2*q^11*z^2-19*q^10*z^3+2*q^9*z^4-16*q^9*z^3+2*q^8*z^4-q^9*z^2-8*q^8*z^3-12*q^8*z^2-9*q^7*z^3+2*q^8*z-3*q^7*z^2-3*q^6*z^3+3*q^7*z+6*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+5*q^4*z^2+4*q^4*z+2*q^3*z^2-2*q^3*z-q^2*z^2-4*q^3-2*q^2*z-4*q^2+z)
+R2(-1,2,0,2)*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3-q^15*z^4+20*q^14*z^5+q^15*z^3-q^14*z^4+4*q^13*z^5-4*q^12*z^5-4*q^13*z^3-12*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-7*q^11*z^3-8*q^10*z^4-2*q^11*z^2-19*q^10*z^3+2*q^9*z^4-16*q^9*z^3+2*q^8*z^4-q^9*z^2-8*q^8*z^3-12*q^8*z^2-9*q^7*z^3+2*q^8*z-3*q^7*z^2-3*q^6*z^3+3*q^7*z+6*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+5*q^4*z^2+4*q^4*z+2*q^3*z^2-2*q^3*z-q^2*z^2-4*q^3-2*q^2*z-4*q^2+z)
+R2(-1,2,2,3)*q*(q^25*z^9+q^25*z^8+2*q^24*z^9+q^24*z^8+q^23*z^9-q^24*z^7-q^23*z^8-2*q^23*z^7-3*q^22*z^8-q^22*z^7-6*q^21*z^8-5*q^20*z^8-q^20*z^7-q^19*z^8-q^20*z^6-3*q^19*z^7+q^19*z^6+2*q^18*z^7+2*q^19*z^5+3*q^18*z^6+6*q^17*z^7+q^18*z^5+8*q^17*z^6+3*q^16*z^7+2*q^17*z^5+22*q^16*z^6+2*q^17*z^4-q^16*z^5+20*q^15*z^6+q^16*z^4-q^15*z^5+4*q^14*z^6-4*q^13*z^6-4*q^14*z^4-12*q^13*z^5-q^12*z^6-4*q^13*z^4-19*q^12*z^5-7*q^12*z^4-8*q^11*z^5-2*q^12*z^3-19*q^11*z^4+2*q^10*z^5-16*q^10*z^4+2*q^9*z^5-q^10*z^3-8*q^9*z^4-12*q^9*z^3-9*q^8*z^4+2*q^9*z^2-4*q^8*z^3-3*q^7*z^4+2*q^8*z^2+4*q^7*z^3+4*q^6*z^3+2*q^6*z^2+5*q^5*z^3+4*q^5*z^2+2*q^4*z^3-q^4*z^2-q^3*z^3-3*q^4*z-q^3*z^2-3*q^3*z+q^2*z+q*z^2+q*z+q+z)
+R2(-1,3,1,1)/q*(q^11*z^4+3*q^10*z^4-q^10*z^3+3*q^9*z^4-2*q^9*z^3-2*q^8*z^3-2*q^7*z^4-3*q^7*z^3-q^6*z^4-3*q^6*z^3-q^5*z^3-2*q^5*z^2+q^4*z^3-3*q^4*z^2+q^3*z^3-2*q^4*z-q^3*z^2-3*q^3*z+q*z^2+2*q*z+z^2+q)
+R2(-1,3,1,3)*z*(q^15*z^4+2*q^14*z^4+q^13*z^4-q^12*z^3-3*q^11*z^3-q^10*z^3-q^10*z^2+2*q^9*z^3+q^8*z^3+3*q^8*z^2-2*q^8*z+q^7*z-2*q^6*z^2+2*q^6*z-q^5*z^2-q^5*z+2*q^5+q^4*z+q^4+q^3*z-q^2*z+1)
+R2(0,0,-2,1)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)*q
-R2(0,0,-2,2)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)*q
-R2(0,0,3,2)*q*(q^16*z^5+2*q^15*z^5+q^14*z^5-2*q^11*z^3-2*q^10*z^4-4*q^10*z^3-3*q^9*z^4-3*q^9*z^3-q^8*z^4-2*q^9*z^2-2*q^8*z^3-q^8*z^2+2*q^7*z^3-q^7*z^2+3*q^6*z^3+q^5*z^3+q^5*z^2-q^5*z-q^4*z^2+2*q^4*z+4*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R2(0,1,-2,2)*q^2*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)
+R2(0,1,-2,3)*q^2*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)
-R2(0,1,4,3)*q^3*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+8*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+4*q^21*z^6+88*q^20*z^7+3*q^21*z^5+6*q^20*z^6+18*q^19*z^7-8*q^20*z^5-22*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-31*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-70*q^17*z^5-47*q^16*z^6-12*q^17*z^4-109*q^16*z^5+q^15*z^6-20*q^16*z^4-82*q^15*z^5+7*q^14*z^6-50*q^15*z^4-44*q^14*z^5+q^13*z^6-55*q^14*z^4-32*q^13*z^5-2*q^12*z^6+4*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+49*q^12*z^4-4*q^11*z^5+23*q^12*z^3+48*q^11*z^4-q^10*z^5+38*q^11*z^3+35*q^10*z^4+q^9*z^5-q^11*z^2+13*q^10*z^3+11*q^9*z^4+q^8*z^5-5*q^10*z^2-13*q^9*z^3+q^8*z^4-11*q^9*z^2-12*q^8*z^3+q^7*z^4+2*q^9*z-13*q^8*z^2-2*q^7*z^3+3*q^8*z-6*q^7*z^2+5*q^6*z^3+3*q^7*z-2*q^6*z^2+2*q^5*z^3+q^6*z-2*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^5-2*q^4*z-q^3*z^2-2*q^4+2*q^3*z+q^2*z^2+q^3+q^2*z+q^2-z)
-R2(0,3,0,1)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-13*q^12*z^4-q^11*z^5-10*q^12*z^3-20*q^11*z^4-13*q^11*z^3-8*q^10*z^4-4*q^11*z^2-25*q^10*z^3+2*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-9*q^9*z^2-9*q^8*z^3-15*q^8*z^2-7*q^7*z^3-4*q^7*z^2-2*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^4
+R2(0,3,0,2)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+2*q^13*z^4-4*q^12*z^5-6*q^13*z^3-13*q^12*z^4-q^11*z^5-7*q^12*z^3-19*q^11*z^4-10*q^11*z^3-7*q^10*z^4-4*q^11*z^2-24*q^10*z^3+2*q^9*z^4-6*q^10*z^2-19*q^9*z^3+2*q^8*z^4-11*q^9*z^2-9*q^8*z^3-18*q^8*z^2-8*q^7*z^3-5*q^7*z^2-2*q^6*z^3-2*q^7*z+6*q^6*z^2+3*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^4
-R2(0,3,0,3)*q*(q^24*z^9+q^24*z^8+2*q^23*z^9+q^23*z^8+q^22*z^9-q^23*z^7-q^22*z^8-2*q^22*z^7-3*q^21*z^8-q^21*z^7-6*q^20*z^8-5*q^19*z^8-q^19*z^7-q^18*z^8-2*q^19*z^6-3*q^18*z^7-2*q^18*z^6+2*q^17*z^7+q^18*z^5+6*q^16*z^7-q^17*z^5+7*q^16*z^6+3*q^15*z^7+q^16*z^5+22*q^15*z^6+2*q^16*z^4+20*q^14*z^6+q^15*z^4+2*q^14*z^5+4*q^13*z^6+3*q^14*z^4+5*q^13*z^5-4*q^12*z^6+4*q^13*z^4-6*q^12*z^5-q^11*z^6+2*q^13*z^3+4*q^12*z^4-15*q^11*z^5+5*q^12*z^3-3*q^11*z^4-7*q^10*z^5+2*q^11*z^3-18*q^10*z^4+2*q^9*z^5+2*q^11*z^2-16*q^9*z^4+3*q^8*z^5+q^10*z^2-7*q^9*z^3-7*q^8*z^4+2*q^7*z^5-17*q^8*z^3-7*q^7*z^4+q^6*z^5-q^8*z^2-8*q^7*z^3-2*q^6*z^4-3*q^7*z^2-2*q^6*z^3-5*q^6*z^2-3*q^5*z^3-q^4*z^4-4*q^6*z-6*q^5*z^2-q^3*z^4-2*q^5*z-4*q^4*z^2-q^3*z^3-5*q^3*z^2-3*q^2*z^3-6*q^3*z-3*q^2*z^2-q*z^3-6*q^2*z-2*q*z^2-z^3+z^2+z+1)
-R2(0,3,1,2)*(q^27*z^9+q^27*z^8+2*q^26*z^9+q^26*z^8+q^25*z^9-q^26*z^7-q^25*z^8-2*q^25*z^7-3*q^24*z^8-q^24*z^7-6*q^23*z^8+q^23*z^7-5*q^22*z^8+q^23*z^6+q^22*z^7-q^21*z^8+q^22*z^6-2*q^21*z^7+2*q^21*z^6+q^20*z^7+2*q^21*z^5+2*q^20*z^6+4*q^19*z^7+q^20*z^5+5*q^19*z^6+2*q^18*z^7+q^19*z^5+21*q^18*z^6+2*q^19*z^4-4*q^18*z^5+22*q^17*z^6-q^18*z^4-3*q^17*z^5+5*q^16*z^6-3*q^17*z^4+3*q^16*z^5-4*q^15*z^6-7*q^16*z^4-9*q^15*z^5+q^14*z^6-2*q^16*z^3-4*q^15*z^4-19*q^14*z^5+3*q^13*z^6-q^15*z^3-4*q^14*z^4-8*q^13*z^5+q^12*z^6-2*q^14*z^3-18*q^13*z^4+4*q^12*z^5+q^13*z^3-14*q^12*z^4-3*q^12*z^3+q^11*z^4-3*q^10*z^5-18*q^11*z^3-5*q^10*z^4-q^9*z^5+2*q^11*z^2-5*q^10*z^3-7*q^9*z^4+q^10*z^2+7*q^9*z^3-q^8*z^4+3*q^8*z^3+7*q^8*z^2+4*q^7*z^3-q^6*z^4+q^7*z^2+4*q^6*z^3-10*q^6*z^2+q^5*z^3-6*q^6*z-7*q^5*z^2+q^4*z^3-8*q^5*z-5*q^4*z^2-3*q^4*z+5*q^3*z+2*q^2*z^2+3*q^3+2*q^2*z+q^2-z)/q^2
-R2(0,3,1,3)*(q^29*z^10+q^29*z^9+3*q^28*z^10+2*q^28*z^9+4*q^27*z^10-q^28*z^8+2*q^27*z^9+3*q^26*z^10-2*q^27*z^8-q^26*z^9+q^25*z^10-3*q^26*z^8-10*q^25*z^9-q^26*z^7-6*q^25*z^8-17*q^24*z^9-3*q^25*z^7-9*q^24*z^8-15*q^23*z^9-2*q^24*z^7-11*q^23*z^8-7*q^22*z^9+q^24*z^6+4*q^23*z^7-3*q^22*z^8-q^21*z^9+4*q^23*z^6+8*q^22*z^7+13*q^21*z^8+3*q^22*z^6+16*q^21*z^7+22*q^20*z^8+6*q^21*z^6+41*q^20*z^7+15*q^19*z^8+4*q^21*z^5+7*q^20*z^6+61*q^19*z^7+4*q^18*z^8+5*q^20*z^5+10*q^19*z^6+50*q^18*z^7+2*q^19*z^5+10*q^18*z^6+12*q^17*z^7-8*q^18*z^5-17*q^17*z^6-10*q^16*z^7-14*q^17*z^5-67*q^16*z^6-8*q^15*z^7-4*q^17*z^4-30*q^16*z^5-89*q^15*z^6-q^14*z^7-2*q^17*z^3-9*q^16*z^4-56*q^15*z^5-51*q^14*z^6-q^16*z^3-10*q^15*z^4-67*q^14*z^5-4*q^13*z^6-11*q^14*z^4-36*q^13*z^5+9*q^12*z^6+2*q^14*z^3-15*q^13*z^4+5*q^12*z^5+3*q^11*z^6+q^13*z^3-5*q^12*z^4+10*q^11*z^5+6*q^12*z^3+22*q^11*z^4-7*q^10*z^5+2*q^12*z^2+17*q^11*z^3+44*q^10*z^4-7*q^9*z^5+q^11*z^2+32*q^10*z^3+40*q^9*z^4-2*q^8*z^5+4*q^10*z^2+51*q^9*z^3+29*q^8*z^4+10*q^9*z^2+42*q^8*z^3+17*q^7*z^4+5*q^8*z^2+7*q^7*z^3+3*q^6*z^4-7*q^7*z^2-14*q^6*z^3-q^5*z^4-2*q^7*z-23*q^6*z^2-13*q^5*z^3-5*q^6*z-21*q^5*z^2-5*q^4*z^3-3*q^5*z-7*q^4*z^2+q^3*z^3+3*q^4*z+2*q^3*z^2+q^2*z^3+2*q^4+4*q^3*z+q^3-2*q*z^2-q*z-z^2)/q
-R2(0,3,2,0)*q^2*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-2*q^5*z^2-q^4*z^2-q^3*z^2-q^2*z^2+q^2*z+q*z-2)
+R2(0,3,2,1)/q^2*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-24*q^27*z^9-7*q^27*z^8-36*q^26*z^9-6*q^26*z^8-27*q^25*z^9-8*q^25*z^8-9*q^24*z^9+4*q^25*z^7+q^24*z^8-q^23*z^9+4*q^25*z^6+12*q^24*z^7+30*q^23*z^8+8*q^24*z^6+27*q^23*z^7+42*q^22*z^8+9*q^23*z^6+73*q^22*z^7+22*q^21*z^8+4*q^23*z^5+9*q^22*z^6+121*q^21*z^7+4*q^20*z^8+8*q^22*z^5+4*q^21*z^6+89*q^20*z^7+q^21*z^5+q^20*z^6+10*q^19*z^7-11*q^20*z^5-35*q^19*z^6-22*q^18*z^7-25*q^19*z^5-121*q^18*z^6-10*q^17*z^7-4*q^19*z^4-32*q^18*z^5-145*q^17*z^6-q^16*z^7-8*q^18*z^4-69*q^17*z^5-70*q^16*z^6-13*q^17*z^4-111*q^16*z^5+q^15*z^6-16*q^16*z^4-73*q^15*z^5+12*q^14*z^6-40*q^15*z^4-12*q^14*z^5+2*q^13*z^6-39*q^14*z^4-2*q^13*z^5-2*q^12*z^6+6*q^14*z^3+36*q^13*z^4-11*q^12*z^5-q^11*z^6+14*q^13*z^3+83*q^12*z^4-11*q^11*z^5+28*q^12*z^3+62*q^11*z^4-4*q^10*z^5+54*q^11*z^3+39*q^10*z^4+q^9*z^5-3*q^11*z^2+28*q^10*z^3+18*q^9*z^4+q^8*z^5-8*q^10*z^2-18*q^9*z^3+5*q^8*z^4-14*q^9*z^2-19*q^8*z^3+2*q^7*z^4+2*q^9*z-22*q^8*z^2-7*q^7*z^3+3*q^8*z-17*q^7*z^2+3*q^5*z^3+4*q^6*z+10*q^5*z^2+2*q^4*z^3+10*q^5*z+6*q^4*z^2+8*q^4*z+q^3*z^2+4*q^3*z+2*q^3+2*q^2-z)
+R2(1,1,3,2)/q*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+8*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+4*q^21*z^6+88*q^20*z^7+3*q^21*z^5+6*q^20*z^6+18*q^19*z^7-8*q^20*z^5-22*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-31*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-70*q^17*z^5-47*q^16*z^6-12*q^17*z^4-109*q^16*z^5+q^15*z^6-20*q^16*z^4-82*q^15*z^5+7*q^14*z^6-50*q^15*z^4-44*q^14*z^5+q^13*z^6-55*q^14*z^4-32*q^13*z^5-2*q^12*z^6+4*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+49*q^12*z^4-4*q^11*z^5+23*q^12*z^3+48*q^11*z^4-q^10*z^5+38*q^11*z^3+35*q^10*z^4+q^9*z^5-q^11*z^2+13*q^10*z^3+11*q^9*z^4+q^8*z^5-5*q^10*z^2-13*q^9*z^3+q^8*z^4-11*q^9*z^2-12*q^8*z^3+q^7*z^4+2*q^9*z-13*q^8*z^2-2*q^7*z^3+3*q^8*z-6*q^7*z^2+5*q^6*z^3+3*q^7*z-2*q^6*z^2+2*q^5*z^3+q^6*z-2*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^5-2*q^4*z-q^3*z^2-2*q^4+2*q^3*z+q^2*z^2+q^3+q^2*z+q^2-z)
+R1(2,3,1,1)*z*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-23*q^28*z^9-6*q^28*z^8-34*q^27*z^9-5*q^27*z^8-26*q^26*z^9-q^27*z^7-9*q^26*z^8-9*q^25*z^9+2*q^26*z^7-2*q^25*z^8-q^24*z^9+4*q^26*z^6+11*q^25*z^7+25*q^24*z^8+8*q^25*z^6+29*q^24*z^7+39*q^23*z^8+10*q^24*z^6+75*q^23*z^7+22*q^22*z^8+4*q^24*z^5+8*q^23*z^6+118*q^22*z^7+4*q^21*z^8+8*q^23*z^5+q^22*z^6+88*q^21*z^7+3*q^22*z^5+10*q^20*z^7-10*q^21*z^5-29*q^20*z^6-24*q^19*z^7-24*q^20*z^5-102*q^19*z^6-11*q^18*z^7-2*q^20*z^4-36*q^19*z^5-130*q^18*z^6-q^17*z^7-8*q^19*z^4-69*q^18*z^5-65*q^17*z^6-10*q^18*z^4-102*q^17*z^5+3*q^16*z^6-15*q^17*z^4-71*q^16*z^5+14*q^15*z^6-2*q^17*z^3-35*q^16*z^4-10*q^15*z^5+2*q^14*z^6+3*q^16*z^3-39*q^15*z^4+7*q^14*z^5-2*q^13*z^6+7*q^15*z^3+17*q^14*z^4-2*q^13*z^5-q^12*z^6+10*q^14*z^3+64*q^13*z^4-9*q^12*z^5-2*q^14*z^2+13*q^13*z^3+48*q^12*z^4-4*q^11*z^5-3*q^13*z^2+27*q^12*z^3+21*q^11*z^4+q^10*z^5-3*q^12*z^2+13*q^11*z^3+6*q^10*z^4+q^9*z^5-2*q^12*z-14*q^11*z^2-27*q^10*z^3+3*q^9*z^4-q^11*z-27*q^10*z^2-31*q^9*z^3+3*q^8*z^4-26*q^9*z^2-10*q^8*z^3-2*q^9*z-26*q^8*z^2-3*q^7*z^3+2*q^8*z-13*q^7*z^2-q^6*z^3+9*q^7*z+7*q^6*z^2+q^5*z^3+4*q^7+17*q^6*z+3*q^5*z^2+4*q^6+15*q^5*z+3*q^4*z^2+3*q^5+11*q^4*z+2*q^3*z^2+9*q^4+q^3*z-q^2*z^2-2*q^2*z-4*q^2-2*q*z+z)/q
-R1(2,3,2,0)/q*z*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-24*q^28*z^9-7*q^28*z^8-36*q^27*z^9-6*q^27*z^8-27*q^26*z^9-8*q^26*z^8-9*q^25*z^9+4*q^26*z^7+q^25*z^8-q^24*z^9+4*q^26*z^6+12*q^25*z^7+31*q^24*z^8+8*q^25*z^6+28*q^24*z^7+44*q^23*z^8+9*q^24*z^6+74*q^23*z^7+23*q^22*z^8+4*q^24*z^5+7*q^23*z^6+120*q^22*z^7+4*q^21*z^8+8*q^23*z^5-q^22*z^6+86*q^21*z^7+q^22*z^5-2*q^21*z^6+4*q^20*z^7-11*q^21*z^5-34*q^20*z^6-27*q^19*z^7-25*q^20*z^5-122*q^19*z^6-11*q^18*z^7-4*q^20*z^4-33*q^19*z^5-150*q^18*z^6-q^17*z^7-8*q^19*z^4-68*q^18*z^5-69*q^17*z^6-9*q^18*z^4-106*q^17*z^5+7*q^16*z^6-9*q^17*z^4-60*q^16*z^5+15*q^15*z^6-33*q^16*z^4+12*q^15*z^5+2*q^14*z^6+4*q^16*z^3-39*q^15*z^4+17*q^14*z^5-2*q^13*z^6+10*q^15*z^3+35*q^14*z^4-3*q^13*z^5-q^12*z^6+14*q^14*z^3+82*q^13*z^4-10*q^12*z^5+24*q^13*z^3+55*q^12*z^4-4*q^11*z^5+50*q^12*z^3+32*q^11*z^4+2*q^10*z^5-2*q^12*z^2+22*q^11*z^3+15*q^10*z^4+2*q^9*z^5-11*q^11*z^2-35*q^10*z^3+5*q^9*z^4-22*q^10*z^2-39*q^9*z^3+4*q^8*z^4-28*q^9*z^2-21*q^8*z^3-26*q^8*z^2-12*q^7*z^3-q^6*z^4+2*q^8*z-4*q^7*z^2-3*q^6*z^3+7*q^7*z+8*q^6*z^2-q^5*z^3+12*q^6*z+6*q^5*z^2+8*q^5*z+2*q^4*z^2+5*q^4*z+q^3*z^2+2*q^4-q^3*z-q^2*z^2-3*q^3-2*q^2*z-4*q^2-q*z+z)
-R1(-1,2,4,3)*q^3*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+8*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+4*q^21*z^6+88*q^20*z^7+3*q^21*z^5+6*q^20*z^6+18*q^19*z^7-8*q^20*z^5-22*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-31*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-70*q^17*z^5-47*q^16*z^6-12*q^17*z^4-109*q^16*z^5+q^15*z^6-20*q^16*z^4-82*q^15*z^5+7*q^14*z^6-50*q^15*z^4-44*q^14*z^5+q^13*z^6-55*q^14*z^4-32*q^13*z^5-2*q^12*z^6+4*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+49*q^12*z^4-4*q^11*z^5+23*q^12*z^3+48*q^11*z^4-q^10*z^5+38*q^11*z^3+35*q^10*z^4+q^9*z^5-q^11*z^2+13*q^10*z^3+11*q^9*z^4+q^8*z^5-5*q^10*z^2-13*q^9*z^3+q^8*z^4-11*q^9*z^2-12*q^8*z^3+q^7*z^4+2*q^9*z-13*q^8*z^2-2*q^7*z^3+3*q^8*z-6*q^7*z^2+5*q^6*z^3+3*q^7*z-2*q^6*z^2+2*q^5*z^3+q^6*z-2*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^5-2*q^4*z-q^3*z^2-2*q^4+2*q^3*z+q^2*z^2+q^3+q^2*z+q^2-z)
+R1(-1,3,1,1)*(q^27*z^10+q^27*z^9+2*q^26*z^10+q^26*z^9+q^25*z^10-q^26*z^8-q^25*z^9-2*q^25*z^8-3*q^24*z^9-q^24*z^8-6*q^23*z^9-5*q^22*z^9-q^22*z^8-q^21*z^9-q^22*z^7-3*q^21*z^8+q^21*z^7+2*q^20*z^8+2*q^21*z^6+3*q^20*z^7+6*q^19*z^8+q^20*z^6+8*q^19*z^7+3*q^18*z^8+2*q^19*z^6+22*q^18*z^7+2*q^19*z^5-q^18*z^6+20*q^17*z^7+q^18*z^5-q^17*z^6+4*q^16*z^7-4*q^15*z^7-4*q^16*z^5-12*q^15*z^6-q^14*z^7-4*q^15*z^5-19*q^14*z^6-7*q^14*z^5-8*q^13*z^6-2*q^14*z^4-19*q^13*z^5+2*q^12*z^6-16*q^12*z^5+2*q^11*z^6-q^12*z^4-8*q^11*z^5-12*q^11*z^4-9*q^10*z^5+2*q^11*z^3-4*q^10*z^4-3*q^9*z^5+6*q^10*z^3+4*q^9*z^4+9*q^9*z^3+5*q^8*z^4+9*q^8*z^3+7*q^7*z^4+7*q^7*z^3+3*q^6*z^4-q^5*z^4-7*q^6*z^2-q^5*z^3-8*q^5*z^2-q^4*z^3+2*q^3*z-q^2*z-q*z^2+q^2-q*z-z^2)/q
+R1(-1,3,2,0)/q*(q^11*z^4+3*q^10*z^4-q^10*z^3+3*q^9*z^4-2*q^9*z^3-2*q^8*z^3-2*q^7*z^4-3*q^7*z^3-q^6*z^4-3*q^6*z^3-q^5*z^3-2*q^5*z^2+q^4*z^3-3*q^4*z^2+q^3*z^3-2*q^4*z-q^3*z^2-3*q^3*z+q*z^2+2*q*z+z^2+q)
+R1(-1,3,2,2)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+3*q^18*z^5+2*q^17*z^6+2*q^18*z^4+8*q^17*z^5+6*q^16*z^6+q^17*z^4+13*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3-q^15*z^4+21*q^14*z^5+q^15*z^3-q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-11*q^12*z^4-q^11*z^5-7*q^12*z^3-18*q^11*z^4-8*q^11*z^3-7*q^10*z^4-6*q^11*z^2-26*q^10*z^3+2*q^9*z^4-5*q^10*z^2-22*q^9*z^3+2*q^8*z^4-9*q^9*z^2-10*q^8*z^3-19*q^8*z^2-8*q^7*z^3+2*q^8*z-3*q^7*z^2-2*q^6*z^3-q^7*z+8*q^6*z^2+3*q^6*z+5*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^3
-R1(-1,3,4,0)*q^5*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-2*q^5*z^2-q^4*z^2-q^3*z^2-q^2*z^2+q^2*z+q*z-2)
-R1(-1,3,4,2)*q^2*(2*q^32*z^10+2*q^32*z^9+8*q^31*z^10+6*q^31*z^9+12*q^30*z^10-2*q^31*z^8+4*q^30*z^9+8*q^29*z^10-8*q^30*z^8-8*q^29*z^9+2*q^28*z^10-12*q^29*z^8-28*q^28*z^9-10*q^28*z^8-46*q^27*z^9-8*q^27*z^8-40*q^26*z^9-10*q^26*z^8-16*q^25*z^9+4*q^26*z^7-2*q^25*z^8-2*q^24*z^9+4*q^26*z^6+14*q^25*z^7+33*q^24*z^8+10*q^25*z^6+33*q^24*z^7+58*q^23*z^8+12*q^24*z^6+85*q^23*z^7+37*q^22*z^8+4*q^24*z^5+10*q^23*z^6+151*q^22*z^7+8*q^21*z^8+10*q^23*z^5+131*q^21*z^7+2*q^22*z^5-5*q^21*z^6+26*q^20*z^7-16*q^21*z^5-34*q^20*z^6-33*q^19*z^7-32*q^20*z^5-138*q^19*z^6-19*q^18*z^7-4*q^20*z^4-41*q^19*z^5-202*q^18*z^6-2*q^17*z^7-10*q^19*z^4-74*q^18*z^5-117*q^17*z^6-10*q^18*z^4-132*q^17*z^5-6*q^16*z^6-6*q^17*z^4-99*q^16*z^5+21*q^15*z^6+4*q^17*z^3-29*q^16*z^4-3*q^15*z^5+5*q^14*z^6+11*q^16*z^3-58*q^15*z^4+15*q^14*z^5-3*q^13*z^6+18*q^15*z^3+19*q^14*z^4-8*q^13*z^5-2*q^12*z^6+4*q^15*z^2+17*q^14*z^3+103*q^13*z^4-14*q^12*z^5+2*q^14*z^2+20*q^13*z^3+87*q^12*z^4-7*q^11*z^5-q^13*z^2+57*q^12*z^3+57*q^11*z^4+2*q^10*z^5-11*q^12*z^2+42*q^11*z^3+34*q^10*z^4+3*q^9*z^5-16*q^11*z^2-30*q^10*z^3+10*q^9*z^4-q^11*z-24*q^10*z^2-53*q^9*z^3+5*q^8*z^4-5*q^10*z-35*q^9*z^2-34*q^8*z^3-3*q^9*z-33*q^8*z^2-16*q^7*z^3-q^6*z^4-2*q^9+8*q^8*z-8*q^7*z^2-3*q^6*z^3-2*q^8+12*q^7*z+10*q^6*z^2-q^7+13*q^6*z+8*q^5*z^2+2*q^6+10*q^5*z+2*q^4*z^2+8*q^4*z+2*q^3*z-q^2*z^2-2*q^3-q^2+q+z)
+R1(-1,3,4,3)*q^3*(q^25*z^9+q^25*z^8+2*q^24*z^9+q^24*z^8+q^23*z^9-q^24*z^7-q^23*z^8-2*q^23*z^7-3*q^22*z^8-q^22*z^7-6*q^21*z^8-5*q^20*z^8-q^20*z^7-q^19*z^8-q^20*z^6-3*q^19*z^7+q^19*z^6+2*q^18*z^7+2*q^19*z^5+3*q^18*z^6+6*q^17*z^7+2*q^18*z^5+8*q^17*z^6+3*q^16*z^7+4*q^17*z^5+22*q^16*z^6+2*q^17*z^4+2*q^16*z^5+20*q^15*z^6+q^16*z^4+5*q^15*z^5+4*q^14*z^6+5*q^14*z^5-4*q^13*z^6-5*q^14*z^4-13*q^13*z^5-q^12*z^6-8*q^13*z^4-22*q^12*z^5-2*q^13*z^3-15*q^12*z^4-9*q^11*z^5-5*q^12*z^3-25*q^11*z^4+2*q^10*z^5-6*q^11*z^3-14*q^10*z^4+2*q^9*z^5-2*q^11*z^2-11*q^10*z^3-2*q^9*z^4-q^10*z^2-14*q^9*z^3-5*q^8*z^4-2*q^9*z^2-4*q^8*z^3-2*q^7*z^4+q^8*z^2+2*q^7*z^3+8*q^7*z^2+3*q^6*z^3+11*q^6*z^2+4*q^5*z^3+5*q^6*z+9*q^5*z^2+q^4*z^3+2*q^5*z+q^4*z^2-q^3*z^3-6*q^4*z-2*q^3*z^2-2*q^4-6*q^3*z-q^2*z^2-4*q^3-2*q^2*z+q*z^2-2*q^2-q+z)
-R1(0,1,3,3)*q*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-64*q^18*z^6-67*q^17*z^7-7*q^18*z^5-106*q^17*z^6-3*q^16*z^7+4*q^18*z^4-10*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-44*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-51*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+15*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+68*q^13*z^5-5*q^12*z^6+q^14*z^3+17*q^13*z^4+63*q^12*z^5-3*q^11*z^6-6*q^13*z^3+37*q^12*z^4+39*q^11*z^5+q^10*z^6-5*q^12*z^3+29*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-3*q^11*z^3-4*q^10*z^4+2*q^9*z^5-4*q^11*z^2-12*q^10*z^3-11*q^9*z^4+q^8*z^5-3*q^10*z^2-14*q^9*z^3-3*q^8*z^4-2*q^10*z+5*q^9*z^2-12*q^8*z^3+q^7*z^4-2*q^9*z+q^8*z^2-14*q^7*z^3-q^8*z+2*q^7*z^2-7*q^6*z^3+q^5*z^4+6*q^6*z^2-2*q^5*z^3+3*q^6*z+q^5*z^2+3*q^5*z+4*q^4*z^2-2*q^4*z-2*q^3*z-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)
+R1(0,2,3,1)*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-34*q^26*z^9-5*q^26*z^8-26*q^25*z^9-q^26*z^7-9*q^25*z^8-9*q^24*z^9+2*q^25*z^7-2*q^24*z^8-q^23*z^9+4*q^25*z^6+11*q^24*z^7+24*q^23*z^8+8*q^24*z^6+27*q^23*z^7+37*q^22*z^8+9*q^23*z^6+72*q^22*z^7+21*q^21*z^8+4*q^23*z^5+7*q^22*z^6+118*q^21*z^7+4*q^20*z^8+8*q^22*z^5+3*q^21*z^6+91*q^20*z^7+3*q^21*z^5+4*q^20*z^6+16*q^19*z^7-10*q^20*z^5-26*q^19*z^6-19*q^18*z^7-23*q^19*z^5-101*q^18*z^6-10*q^17*z^7-2*q^19*z^4-33*q^18*z^5-128*q^17*z^6-q^16*z^7-7*q^18*z^4-69*q^17*z^5-67*q^16*z^6-11*q^17*z^4-107*q^16*z^5-3*q^15*z^6-16*q^16*z^4-81*q^15*z^5+11*q^14*z^6-43*q^15*z^4-32*q^14*z^5+2*q^13*z^6+2*q^15*z^3-46*q^14*z^4-11*q^13*z^5-2*q^12*z^6+5*q^14*z^3+17*q^13*z^4-5*q^12*z^5-q^11*z^6+12*q^13*z^3+70*q^12*z^4-5*q^11*z^5+25*q^12*z^3+66*q^11*z^4-3*q^10*z^5+41*q^11*z^3+40*q^10*z^4+q^9*z^5+30*q^10*z^3+15*q^9*z^4+q^8*z^5-9*q^10*z^2-9*q^9*z^3+2*q^8*z^4-17*q^9*z^2-19*q^8*z^3+q^7*z^4-17*q^8*z^2-6*q^7*z^3+2*q^8*z-15*q^7*z^2+q^6*z^3+2*q^7*z-11*q^6*z^2-q^6*z-3*q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+q^4*z+3*q^3*z+2*q^3+q^2*z+2*q^2-z)/q^2
-R1(0,2,3,2)/q*(2*q^32*z^10+2*q^32*z^9+5*q^31*z^10+3*q^31*z^9+2*q^30*z^10-2*q^31*z^8-3*q^30*z^9-4*q^29*z^10-5*q^30*z^8-10*q^29*z^9-4*q^28*z^10-2*q^29*z^8-15*q^28*z^9-q^27*z^10+3*q^28*z^8-11*q^27*z^9+q^27*z^8+7*q^26*z^9-q^27*z^7-5*q^26*z^8+15*q^25*z^9+3*q^26*z^7+6*q^25*z^8+7*q^24*z^9+4*q^26*z^6+10*q^25*z^7+27*q^24*z^8+q^23*z^9+4*q^25*z^6+19*q^24*z^7+16*q^23*z^8+2*q^24*z^6+48*q^23*z^7-10*q^22*z^8+4*q^24*z^5+q^23*z^6+47*q^22*z^7-12*q^21*z^8+4*q^23*z^5-q^22*z^6-26*q^21*z^7-3*q^20*z^8-5*q^22*z^5+2*q^21*z^6-72*q^20*z^7-13*q^21*z^5-33*q^20*z^6-37*q^19*z^7-16*q^20*z^5-78*q^19*z^6+3*q^18*z^7-2*q^20*z^4-14*q^19*z^5-34*q^18*z^6+6*q^17*z^7-7*q^19*z^4-41*q^18*z^5+39*q^17*z^6+q^16*z^7-11*q^18*z^4-39*q^17*z^5+44*q^16*z^6-13*q^17*z^4+21*q^16*z^5+10*q^15*z^6-2*q^17*z^3-30*q^16*z^4+42*q^15*z^5-5*q^14*z^6-q^16*z^3+29*q^14*z^5-3*q^13*z^6+2*q^15*z^3+66*q^14*z^4+24*q^13*z^5+q^12*z^6+8*q^14*z^3+62*q^13*z^4+8*q^12*z^5+q^11*z^6+14*q^13*z^3+19*q^12*z^4+16*q^12*z^3-6*q^11*z^4+2*q^10*z^5-q^12*z^2-10*q^11*z^3-20*q^10*z^4-7*q^11*z^2-22*q^10*z^3-8*q^9*z^4-q^8*z^5-6*q^10*z^2+q^8*z^4+2*q^10*z+4*q^9*z^2+12*q^8*z^3-q^7*z^4+3*q^9*z+5*q^8*z^2+6*q^7*z^3-5*q^7*z^2-3*q^6*z^3-2*q^7*z-q^6*z^2+q^6*z-2*q^5*z^2+5*q^5*z+2*q^5+10*q^4*z+2*q^3*z^2+8*q^4+q^3*z-q^2*z^2+3*q^3-q^2*z-q^2-3*q*z+z)
-R1(0,2,4,1)/q*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+8*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+4*q^21*z^6+88*q^20*z^7+3*q^21*z^5+6*q^20*z^6+18*q^19*z^7-8*q^20*z^5-22*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-31*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-70*q^17*z^5-47*q^16*z^6-12*q^17*z^4-109*q^16*z^5+q^15*z^6-20*q^16*z^4-82*q^15*z^5+7*q^14*z^6-50*q^15*z^4-44*q^14*z^5+q^13*z^6-55*q^14*z^4-32*q^13*z^5-2*q^12*z^6+4*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+49*q^12*z^4-4*q^11*z^5+23*q^12*z^3+48*q^11*z^4-q^10*z^5+38*q^11*z^3+35*q^10*z^4+q^9*z^5-q^11*z^2+13*q^10*z^3+11*q^9*z^4+q^8*z^5-5*q^10*z^2-13*q^9*z^3+q^8*z^4-11*q^9*z^2-12*q^8*z^3+q^7*z^4+2*q^9*z-13*q^8*z^2-2*q^7*z^3+3*q^8*z-6*q^7*z^2+5*q^6*z^3+3*q^7*z-2*q^6*z^2+2*q^5*z^3+q^6*z-2*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^5-2*q^4*z-q^3*z^2-2*q^4+2*q^3*z+q^2*z^2+q^3+q^2*z+q^2-z)
+R1(0,3,0,1)/q^4*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-8*q^13*z^3-13*q^12*z^4-q^11*z^5-12*q^12*z^3-20*q^11*z^4-14*q^11*z^3-8*q^10*z^4-4*q^11*z^2-25*q^10*z^3+2*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-8*q^9*z^2-9*q^8*z^3-14*q^8*z^2-7*q^7*z^3-4*q^7*z^2-2*q^6*z^3+q^7*z+6*q^6*z^2+3*q^6*z+5*q^5*z^2+q^6+8*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R1(0,3,0,2)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^13*z^4-4*q^12*z^5-6*q^13*z^3-11*q^12*z^4-q^11*z^5-8*q^12*z^3-18*q^11*z^4-12*q^11*z^3-7*q^10*z^4-4*q^11*z^2-26*q^10*z^3+2*q^9*z^4-6*q^10*z^2-21*q^9*z^3+2*q^8*z^4-11*q^9*z^2-10*q^8*z^3-18*q^8*z^2-8*q^7*z^3-5*q^7*z^2-2*q^6*z^3-2*q^7*z+6*q^6*z^2+3*q^6*z+5*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^4
-R1(0,3,1,0)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-13*q^12*z^4-q^11*z^5-10*q^12*z^3-20*q^11*z^4-13*q^11*z^3-8*q^10*z^4-4*q^11*z^2-25*q^10*z^3+2*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-9*q^9*z^2-9*q^8*z^3-15*q^8*z^2-7*q^7*z^3-4*q^7*z^2-2*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^4
+R1(0,3,1,1)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+2*q^13*z^4-4*q^12*z^5-7*q^13*z^3-13*q^12*z^4-q^11*z^5-9*q^12*z^3-18*q^11*z^4-11*q^11*z^3-5*q^10*z^4-4*q^11*z^2-25*q^10*z^3+3*q^9*z^4-6*q^10*z^2-21*q^9*z^3+2*q^8*z^4-10*q^9*z^2-10*q^8*z^3-17*q^8*z^2-9*q^7*z^3-5*q^7*z^2-3*q^6*z^3-3*q^7*z+7*q^6*z^2+3*q^6*z+7*q^5*z^2+7*q^5*z+4*q^4*z^2+3*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^4
-R1(0,3,1,2)/q^2*(q^29*z^11+q^29*z^10+2*q^28*z^11+q^28*z^10+q^27*z^11-q^28*z^9-q^27*z^10-2*q^27*z^9-3*q^26*z^10-q^26*z^9-6*q^25*z^10-5*q^24*z^10-q^24*z^9-q^23*z^10-q^24*z^8-3*q^23*z^9+q^23*z^8+2*q^22*z^9+q^23*z^7+3*q^22*z^8+6*q^21*z^9-q^23*z^6-q^22*z^7+8*q^21*z^8+3*q^20*z^9-3*q^22*z^6+q^21*z^7+22*q^20*z^8-2*q^21*z^6+20*q^19*z^8-q^21*z^5-q^20*z^6+q^19*z^7+4*q^18*z^8-2*q^20*z^5+2*q^19*z^6+q^18*z^7-4*q^17*z^8-3*q^18*z^6-12*q^17*z^7-q^16*z^8+4*q^18*z^5-6*q^17*z^6-19*q^16*z^7+2*q^18*z^4+5*q^17*z^5-8*q^16*z^6-8*q^15*z^7+6*q^17*z^4-19*q^15*z^6+2*q^14*z^7+11*q^16*z^4+3*q^15*z^5-18*q^14*z^6+2*q^13*z^7+4*q^16*z^3+8*q^15*z^4+3*q^14*z^5-11*q^13*z^6+6*q^15*z^3+q^14*z^4-11*q^13*z^5-10*q^12*z^6+4*q^14*z^3+3*q^13*z^4-5*q^12*z^5-3*q^11*z^6+2*q^14*z^2-q^13*z^3+4*q^12*z^4+9*q^11*z^5+q^13*z^2-4*q^12*z^3-3*q^11*z^4+10*q^10*z^5+q^11*z^3+q^10*z^4+7*q^9*z^5-3*q^11*z^2-4*q^10*z^3+7*q^9*z^4+2*q^8*z^5-4*q^10*z^2-12*q^9*z^3-2*q^8*z^4-q^7*z^5-5*q^9*z^2-14*q^8*z^3-3*q^7*z^4-4*q^9*z-14*q^8*z^2-11*q^7*z^3-2*q^8*z-7*q^7*z^2-5*q^6*z^3+q^5*z^4+5*q^6*z^2-3*q^5*z^3-2*q^6*z+4*q^5*z^2-2*q^4*z^3+q^5*z+3*q^4*z^2-q^3*z^3+3*q^4*z+2*q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-2*q^2*z-q^2+z)
+R1(0,3,1,3)*(q^29*z^10+q^29*z^9+2*q^28*z^10+q^28*z^9+q^27*z^10-q^28*z^8-q^27*z^8-q^26*z^9-5*q^25*z^9-q^26*z^7-2*q^25*z^8-6*q^24*z^9-3*q^25*z^7-7*q^24*z^8-3*q^23*z^9-3*q^24*z^7-11*q^23*z^8-q^22*z^9+q^24*z^6+3*q^23*z^7-2*q^22*z^8+4*q^23*z^6+7*q^22*z^7+8*q^21*z^8+q^22*z^6+12*q^21*z^7+9*q^20*z^8+3*q^21*z^6+29*q^20*z^7+5*q^19*z^8+4*q^21*z^5+3*q^20*z^6+28*q^19*z^7+q^18*z^8+3*q^20*z^5+11*q^19*z^6+10*q^18*z^7+q^19*z^5+18*q^18*z^6-6*q^17*z^7-8*q^18*z^5-4*q^17*z^6-7*q^16*z^7-8*q^17*z^5-30*q^16*z^6-3*q^15*z^7-2*q^17*z^4-22*q^16*z^5-37*q^15*z^6-2*q^17*z^3-8*q^16*z^4-43*q^15*z^5-20*q^14*z^6-q^16*z^3-8*q^15*z^4-38*q^14*z^5-2*q^13*z^6-15*q^14*z^4-13*q^13*z^5+4*q^12*z^6+2*q^14*z^3-22*q^13*z^4+9*q^12*z^5+q^11*z^6+q^13*z^3-4*q^12*z^4+19*q^11*z^5+11*q^11*z^4+7*q^10*z^5+2*q^12*z^2+6*q^11*z^3+20*q^10*z^4-2*q^9*z^5+q^11*z^2+16*q^10*z^3+19*q^9*z^4-2*q^8*z^5+4*q^10*z^2+27*q^9*z^3+10*q^8*z^4+10*q^9*z^2+27*q^8*z^3+7*q^7*z^4+3*q^8*z^2+9*q^7*z^3+2*q^6*z^4-2*q^7*z^2-5*q^6*z^3-2*q^7*z-9*q^6*z^2-6*q^5*z^3-5*q^6*z-11*q^5*z^2-4*q^4*z^3-3*q^5*z-6*q^4*z^2-q^3*z^3+q^4*z+3*q^3*z^2+q^2*z^3+2*q^4+3*q^3*z+q^2*z^2+q^3+q^2*z-q*z-z^2)/q
-R1(0,3,2,0)*(-q^2+z)*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-2*q^5*z^2-q^4*z^2-q^3*z^2-q^2*z^2+q^2*z+q*z-2)
+R1(0,3,2,2)/q^2*(2*q^33*z^10+2*q^33*z^9+8*q^32*z^10+6*q^32*z^9+12*q^31*z^10-2*q^32*z^8+4*q^31*z^9+6*q^30*z^10-8*q^31*z^8-10*q^30*z^9-4*q^29*z^10-12*q^30*z^8-32*q^29*z^9-7*q^28*z^10-8*q^29*z^8-48*q^28*z^9-4*q^27*z^10-3*q^28*z^8-35*q^27*z^9-q^26*z^10-4*q^27*z^8+3*q^26*z^9+5*q^27*z^7+5*q^26*z^8+26*q^25*z^9+4*q^27*z^6+17*q^26*z^7+43*q^25*z^8+21*q^24*z^9+10*q^26*z^6+36*q^25*z^7+74*q^24*z^8+8*q^23*z^9+11*q^25*z^6+82*q^24*z^7+43*q^23*z^8+q^22*z^9+4*q^25*z^5+4*q^24*z^6+140*q^23*z^7-12*q^22*z^8+10*q^24*z^5-7*q^23*z^6+103*q^22*z^7-31*q^21*z^8+2*q^23*z^5-16*q^22*z^6-48*q^21*z^7-18*q^20*z^8-22*q^22*z^5-42*q^21*z^6-142*q^20*z^7-4*q^19*z^8-40*q^21*z^5-143*q^20*z^6-98*q^19*z^7-4*q^21*z^4-44*q^20*z^5-208*q^19*z^6-15*q^18*z^7-10*q^20*z^4-62*q^19*z^5-88*q^18*z^6+15*q^17*z^7-10*q^19*z^4-105*q^18*z^5+95*q^17*z^6+9*q^16*z^7-48*q^17*z^5+143*q^16*z^6+q^15*z^7+6*q^18*z^3-17*q^17*z^4+94*q^16*z^5+65*q^15*z^6+12*q^17*z^3-46*q^16*z^4+142*q^15*z^5-3*q^14*z^6+20*q^16*z^3+27*q^15*z^4+72*q^14*z^5-13*q^13*z^6+4*q^16*z^2+16*q^15*z^3+127*q^14*z^4+2*q^13*z^5-3*q^12*z^6+2*q^15*z^2+13*q^14*z^3+98*q^13*z^4-9*q^12*z^5-q^14*z^2+30*q^13*z^3+8*q^12*z^4+11*q^11*z^5-13*q^13*z^2-q^12*z^3-46*q^11*z^4+10*q^10*z^5-19*q^12*z^2-88*q^11*z^3-46*q^10*z^4+2*q^9*z^5-q^12*z-35*q^11*z^2-138*q^10*z^3-26*q^9*z^4-5*q^11*z-57*q^10*z^2-94*q^9*z^3-15*q^8*z^4-3*q^10*z-44*q^9*z^2-24*q^8*z^3-3*q^7*z^4-2*q^10+8*q^9*z-2*q^8*z^2+6*q^7*z^3+q^6*z^4-2*q^9+13*q^8*z+38*q^7*z^2+8*q^6*z^3-q^8+20*q^7*z+41*q^6*z^2+3*q^5*z^3+2*q^7+23*q^6*z+18*q^5*z^2-q^4*z^3+2*q^6+19*q^5*z+2*q^4*z^2-q^3*z^3+4*q^4*z-q^3*z^2-2*q^4-3*q^3*z-2*q^3+q*z^2+q*z+z)
+R1(0,3,3,0)*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-24*q^27*z^9-7*q^27*z^8-36*q^26*z^9-6*q^26*z^8-27*q^25*z^9-8*q^25*z^8-9*q^24*z^9+4*q^25*z^7+q^24*z^8-q^23*z^9+4*q^25*z^6+12*q^24*z^7+30*q^23*z^8+8*q^24*z^6+27*q^23*z^7+42*q^22*z^8+9*q^23*z^6+73*q^22*z^7+22*q^21*z^8+4*q^23*z^5+8*q^22*z^6+121*q^21*z^7+4*q^20*z^8+8*q^22*z^5+2*q^21*z^6+89*q^20*z^7+q^21*z^5+q^20*z^6+10*q^19*z^7-11*q^20*z^5-33*q^19*z^6-22*q^18*z^7-25*q^19*z^5-120*q^18*z^6-10*q^17*z^7-4*q^19*z^4-32*q^18*z^5-145*q^17*z^6-q^16*z^7-8*q^18*z^4-69*q^17*z^5-70*q^16*z^6-11*q^17*z^4-109*q^16*z^5+q^15*z^6-12*q^16*z^4-70*q^15*z^5+12*q^14*z^6-39*q^15*z^4-13*q^14*z^5+2*q^13*z^6+2*q^15*z^3-41*q^14*z^4-5*q^13*z^5-2*q^12*z^6+7*q^14*z^3+31*q^13*z^4-12*q^12*z^5-q^11*z^6+13*q^13*z^3+78*q^12*z^4-11*q^11*z^5+27*q^12*z^3+63*q^11*z^4-4*q^10*z^5+52*q^11*z^3+42*q^10*z^4+q^9*z^5-2*q^11*z^2+29*q^10*z^3+19*q^9*z^4+q^8*z^5-10*q^10*z^2-17*q^9*z^3+5*q^8*z^4-19*q^9*z^2-21*q^8*z^3+2*q^7*z^4-21*q^8*z^2-7*q^7*z^3+2*q^8*z-13*q^7*z^2+q^6*z^3+2*q^7*z+2*q^6*z^2+3*q^5*z^3+5*q^6*z+10*q^5*z^2+2*q^4*z^3+10*q^5*z+5*q^4*z^2+8*q^4*z+q^3*z^2+4*q^3*z+2*q^3+2*q^2-z)/q^2
+R1(0,3,3,1)/q*(2*q^34*z^11+2*q^34*z^10+9*q^33*z^11+7*q^33*z^10+18*q^32*z^11-2*q^33*z^9+7*q^32*z^10+23*q^31*z^11-11*q^32*z^9-5*q^31*z^10+22*q^30*z^11-22*q^31*z^9-30*q^30*z^10+15*q^29*z^11+2*q^31*z^8-24*q^30*z^9-65*q^29*z^10+6*q^28*z^11+6*q^30*z^8-19*q^29*z^9-91*q^28*z^10+q^27*z^11+5*q^29*z^8-10*q^28*z^9-92*q^27*z^10+4*q^28*z^8+3*q^27*z^9-70*q^26*z^10+4*q^28*z^7+16*q^27*z^8+24*q^26*z^9-36*q^25*z^10+13*q^27*z^7+48*q^26*z^8+55*q^25*z^9-10*q^24*z^10+18*q^26*z^7+111*q^25*z^8+81*q^24*z^9-q^23*z^10+16*q^25*z^7+201*q^24*z^8+86*q^23*z^9+6*q^25*z^6+274*q^23*z^8+62*q^22*z^9+8*q^24*z^6-43*q^23*z^7+278*q^22*z^8+25*q^21*z^9-4*q^24*z^5-2*q^23*z^6-101*q^22*z^7+200*q^21*z^8+4*q^20*z^9-6*q^23*z^5-25*q^22*z^6-165*q^21*z^7+77*q^20*z^8-64*q^21*z^6-235*q^20*z^7-14*q^19*z^8+6*q^21*z^5-98*q^20*z^6-291*q^19*z^7-30*q^18*z^8+4*q^20*z^5-128*q^19*z^6-286*q^18*z^7-11*q^17*z^8+2*q^20*z^4-7*q^19*z^5-174*q^18*z^6-186*q^17*z^7-q^16*z^8+9*q^19*z^4-16*q^18*z^5-225*q^17*z^6-58*q^16*z^7+17*q^18*z^4-40*q^17*z^5-221*q^16*z^6+8*q^15*z^7+24*q^17*z^4-63*q^16*z^5-140*q^15*z^6+10*q^14*z^7-2*q^17*z^3+50*q^16*z^4-39*q^15*z^5-65*q^14*z^6-q^13*z^7-6*q^16*z^3+59*q^15*z^4+47*q^14*z^5-30*q^13*z^6-3*q^12*z^7-11*q^15*z^3+29*q^14*z^4+152*q^13*z^5-11*q^12*z^6-q^11*z^7-4*q^15*z^2-14*q^14*z^3+18*q^13*z^4+188*q^12*z^5-3*q^11*z^6-2*q^14*z^2-24*q^13*z^3+20*q^12*z^4+137*q^11*z^5-54*q^12*z^3+11*q^11*z^4+66*q^10*z^5+2*q^9*z^6+9*q^12*z^2-51*q^11*z^3-14*q^10*z^4+16*q^9*z^5+q^8*z^6+11*q^11*z^2-31*q^10*z^3-40*q^9*z^4-q^11*z+16*q^10*z^2-15*q^9*z^3-31*q^8*z^4+q^10*z+28*q^9*z^2+2*q^8*z^3-3*q^7*z^4-2*q^9*z+36*q^8*z^2+8*q^7*z^3+6*q^6*z^4+2*q^9-5*q^8*z+29*q^7*z^2-q^6*z^3+q^5*z^4+2*q^8-5*q^7*z+12*q^6*z^2-3*q^5*z^3+q^7-6*q^6*z-8*q^5*z^2-4*q^4*z^3-2*q^6-9*q^5*z-4*q^4*z^2-2*q^5-11*q^4*z+q^3*z^2+q^2*z^3-2*q^4+2*q^3*z+2*q^2*z^2+q^3+2*q^2*z-q*z^2+q^2-z^2-q-z)
-R1(0,3,3,2)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+4*q^31*z^10+5*q^30*z^11-5*q^31*z^9-q^30*z^10+q^29*z^11-4*q^30*z^9-14*q^29*z^10-2*q^30*z^8-4*q^29*z^9-29*q^28*z^10-7*q^29*z^8-13*q^28*z^9-25*q^27*z^10-10*q^28*z^8-32*q^27*z^9-9*q^26*z^10-4*q^27*z^8-36*q^26*z^9-q^25*z^10+4*q^27*z^7+6*q^26*z^8-2*q^25*z^9+7*q^26*z^7+18*q^25*z^8+28*q^24*z^9+11*q^25*z^7+70*q^24*z^8+20*q^23*z^9+8*q^25*z^6+17*q^24*z^7+142*q^23*z^8+4*q^22*z^9+14*q^24*z^6+28*q^23*z^7+128*q^22*z^8+8*q^23*z^6+75*q^22*z^7+37*q^21*z^8+4*q^23*z^5-5*q^22*z^6+92*q^21*z^7-15*q^20*z^8+8*q^22*z^5-18*q^21*z^6-10*q^20*z^7-10*q^19*z^8+q^21*z^5-23*q^20*z^6-112*q^19*z^7-q^18*z^8-16*q^20*z^5-90*q^19*z^6-86*q^18*z^7-31*q^19*z^5-207*q^18*z^6-13*q^17*z^7+2*q^19*z^4-45*q^18*z^5-209*q^17*z^6+10*q^16*z^7-115*q^17*z^5-99*q^16*z^6+2*q^15*z^7-3*q^17*z^4-161*q^16*z^5-14*q^15*z^6-2*q^14*z^7+4*q^17*z^3-10*q^16*z^4-68*q^15*z^5+6*q^14*z^6-q^13*z^7+2*q^16*z^3-39*q^15*z^4+38*q^14*z^5-3*q^13*z^6+3*q^15*z^3-26*q^14*z^4+55*q^13*z^5-5*q^12*z^6+q^14*z^3+59*q^13*z^4+35*q^12*z^5+9*q^13*z^3+102*q^12*z^4+10*q^11*z^5+q^10*z^6+q^13*z^2+24*q^12*z^3+59*q^11*z^4-q^10*z^5-2*q^12*z^2+34*q^11*z^3+24*q^10*z^4+2*q^9*z^5-2*q^11*z^2+17*q^10*z^3+10*q^9*z^4+q^8*z^5-2*q^11*z-2*q^10*z^2-21*q^9*z^3+3*q^8*z^4-2*q^10*z-15*q^9*z^2-32*q^8*z^3+q^7*z^4-q^9*z-19*q^8*z^2-12*q^7*z^3+q^6*z^4+2*q^8*z-15*q^7*z^2-q^6*z^3+q^7*z-12*q^6*z^2+q^5*z^2+q^4*z^3+q^5*z-q^4*z-q^3*z^2-2*q^4+2*q^3*z-q^2*z^2+q^3+q^2*z+2*q^2+q*z-z)/q
+R1(0,3,4,1)*q*(q^23*z^6+2*q^22*z^6+q^21*z^6-q^18*z^5-2*q^18*z^4-5*q^17*z^5-4*q^17*z^4-7*q^16*z^5-3*q^16*z^4-5*q^15*z^5-2*q^16*z^3-3*q^15*z^4-2*q^14*z^5-q^15*z^3+q^14*z^4+2*q^13*z^5-q^14*z^3+6*q^13*z^4+3*q^12*z^5+2*q^13*z^3+8*q^12*z^4+q^11*z^5+6*q^12*z^3+4*q^11*z^4-q^12*z^2+7*q^11*z^3-4*q^10*z^4+4*q^11*z^2+7*q^10*z^3-6*q^9*z^4+7*q^10*z^2-2*q^8*z^4+2*q^10*z+5*q^9*z^2-2*q^8*z^3+2*q^9*z+q^8*z^2+3*q^7*z^3+q^8*z-6*q^7*z^2+3*q^6*z^3-5*q^6*z^2-4*q^6*z-q^5*z^2-4*q^5*z-q^4*z^2+2*q^4*z+q^3*z^2+4*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R1(1,1,0,3)*(q^27*z^9+q^27*z^8+2*q^26*z^9+q^26*z^8+q^25*z^9-q^26*z^7-q^25*z^8-2*q^25*z^7-4*q^24*z^8-2*q^24*z^7-8*q^23*z^8-q^23*z^7-6*q^22*z^8+q^23*z^6-q^21*z^8+q^22*z^6+2*q^21*z^6+8*q^20*z^7+2*q^21*z^5+3*q^20*z^6+11*q^19*z^7+q^20*z^5+9*q^19*z^6+4*q^18*z^7+3*q^19*z^5+25*q^18*z^6+2*q^19*z^4-3*q^18*z^5+18*q^17*z^6-q^18*z^4-7*q^17*z^5-2*q^16*z^6-q^17*z^4-12*q^16*z^5-7*q^15*z^6-6*q^16*z^4-37*q^15*z^5-q^14*z^6-2*q^16*z^3-4*q^15*z^4-40*q^14*z^5-q^15*z^3-9*q^14*z^4-12*q^13*z^5-2*q^14*z^3-22*q^13*z^4+6*q^12*z^5+6*q^13*z^3-4*q^12*z^4+3*q^11*z^5+7*q^12*z^3+12*q^11*z^4-q^10*z^4+6*q^11*z^2+23*q^10*z^3-5*q^9*z^4+9*q^10*z^2+27*q^9*z^3-2*q^8*z^4+13*q^9*z^2+14*q^8*z^3+21*q^8*z^2+12*q^7*z^3+10*q^7*z^2+4*q^6*z^3+2*q^7*z-7*q^6*z^2-q^5*z^3-5*q^6*z-7*q^5*z^2-10*q^5*z-4*q^4*z^2-5*q^4*z+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q^2
+R1(1,1,1,1)*q^3*z^2
-R1(1,1,2,1)/q^3*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-13*q^12*z^4-q^11*z^5-10*q^12*z^3-19*q^11*z^4-13*q^11*z^3-6*q^10*z^4-4*q^11*z^2-25*q^10*z^3+3*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-9*q^9*z^2-9*q^8*z^3-15*q^8*z^2-8*q^7*z^3-4*q^7*z^2-3*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R1(1,1,3,0)/q^3*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-24*q^28*z^9-7*q^28*z^8-36*q^27*z^9-6*q^27*z^8-27*q^26*z^9-8*q^26*z^8-9*q^25*z^9+4*q^26*z^7+q^25*z^8-q^24*z^9+4*q^26*z^6+12*q^25*z^7+31*q^24*z^8+8*q^25*z^6+28*q^24*z^7+44*q^23*z^8+9*q^24*z^6+74*q^23*z^7+23*q^22*z^8+4*q^24*z^5+7*q^23*z^6+120*q^22*z^7+4*q^21*z^8+8*q^23*z^5-q^22*z^6+86*q^21*z^7+q^22*z^5-2*q^21*z^6+4*q^20*z^7-11*q^21*z^5-34*q^20*z^6-27*q^19*z^7-25*q^20*z^5-122*q^19*z^6-11*q^18*z^7-4*q^20*z^4-33*q^19*z^5-150*q^18*z^6-q^17*z^7-8*q^19*z^4-68*q^18*z^5-69*q^17*z^6-9*q^18*z^4-106*q^17*z^5+7*q^16*z^6-9*q^17*z^4-60*q^16*z^5+15*q^15*z^6-33*q^16*z^4+12*q^15*z^5+2*q^14*z^6+4*q^16*z^3-39*q^15*z^4+17*q^14*z^5-2*q^13*z^6+10*q^15*z^3+35*q^14*z^4-3*q^13*z^5-q^12*z^6+14*q^14*z^3+82*q^13*z^4-10*q^12*z^5+24*q^13*z^3+55*q^12*z^4-4*q^11*z^5+50*q^12*z^3+32*q^11*z^4+2*q^10*z^5-2*q^12*z^2+22*q^11*z^3+15*q^10*z^4+2*q^9*z^5-11*q^11*z^2-35*q^10*z^3+5*q^9*z^4-22*q^10*z^2-39*q^9*z^3+4*q^8*z^4-28*q^9*z^2-21*q^8*z^3-26*q^8*z^2-12*q^7*z^3-q^6*z^4+2*q^8*z-4*q^7*z^2-3*q^6*z^3+7*q^7*z+8*q^6*z^2-q^5*z^3+12*q^6*z+6*q^5*z^2+8*q^5*z+2*q^4*z^2+5*q^4*z+q^3*z^2+2*q^4-q^3*z-q^2*z^2-3*q^3-2*q^2*z-4*q^2-q*z+z)
+R1(1,2,0,0)*q^3*z^2
-R1(1,2,1,0)/q^4*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-13*q^12*z^4-q^11*z^5-10*q^12*z^3-19*q^11*z^4-13*q^11*z^3-6*q^10*z^4-4*q^11*z^2-25*q^10*z^3+3*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-9*q^9*z^2-9*q^8*z^3-15*q^8*z^2-8*q^7*z^3-4*q^7*z^2-3*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R1(1,2,1,1)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+24*q^25*z^9+8*q^26*z^7+27*q^25*z^8+37*q^24*z^9+9*q^25*z^7+73*q^24*z^8+21*q^23*z^9+4*q^25*z^6+7*q^24*z^7+120*q^23*z^8+4*q^22*z^9+6*q^24*z^6+2*q^23*z^7+92*q^22*z^8-2*q^23*z^6+2*q^22*z^7+16*q^21*z^8-14*q^22*z^6-29*q^21*z^7-19*q^20*z^8-22*q^21*z^6-107*q^20*z^7-10*q^19*z^8-2*q^21*z^5-27*q^20*z^6-133*q^19*z^7-q^18*z^8-6*q^20*z^5-65*q^19*z^6-68*q^18*z^7-8*q^19*z^5-109*q^18*z^6-3*q^17*z^7+4*q^19*z^4-7*q^18*z^5-79*q^17*z^6+11*q^16*z^7+9*q^18*z^4-35*q^17*z^5-26*q^16*z^6+2*q^15*z^7+9*q^17*z^4-36*q^16*z^5-8*q^15*z^6-2*q^14*z^7+4*q^17*z^3+8*q^16*z^4+41*q^15*z^5-5*q^14*z^6-q^13*z^7+4*q^16*z^3+3*q^15*z^4+89*q^14*z^5-5*q^13*z^6+2*q^15*z^3+18*q^14*z^4+67*q^13*z^5-3*q^12*z^6-6*q^14*z^3+37*q^13*z^4+35*q^12*z^5+q^11*z^6-14*q^13*z^3+14*q^12*z^4+14*q^11*z^5+q^10*z^6+q^13*z^2-17*q^12*z^3-24*q^11*z^4+2*q^10*z^5-4*q^12*z^2-27*q^11*z^3-17*q^10*z^4+q^9*z^5-9*q^11*z^2-40*q^10*z^3-2*q^11*z-4*q^10*z^2-32*q^9*z^3+3*q^8*z^4-2*q^10*z-10*q^9*z^2-22*q^8*z^3-q^9*z-15*q^8*z^2-15*q^7*z^3+q^6*z^4-5*q^6*z^3+q^7*z+7*q^6*z^2+6*q^6*z+10*q^5*z^2+7*q^5*z+4*q^4*z^2+3*q^4*z-q^3*z^2-2*q^4-2*q^3*z-2*q^2*z^2-3*q^3-q^2*z-q^2+q*z+z)/q^4
-R1(1,2,1,2)/q^3*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+8*q^24*z^7+72*q^23*z^8+21*q^22*z^9+3*q^24*z^6+4*q^23*z^7+118*q^22*z^8+4*q^21*z^9+3*q^23*z^6+91*q^21*z^8-5*q^22*z^6+3*q^21*z^7+16*q^20*z^8-q^22*z^5-14*q^21*z^6-26*q^20*z^7-19*q^19*z^8-2*q^21*z^5-19*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-25*q^19*z^6-128*q^18*z^7-q^17*z^8-2*q^19*z^5-64*q^18*z^6-67*q^17*z^7+2*q^19*z^4-2*q^18*z^5-106*q^17*z^6-3*q^16*z^7+10*q^18*z^4-7*q^17*z^5-81*q^16*z^6+11*q^15*z^7+18*q^17*z^4-36*q^16*z^5-32*q^15*z^6+2*q^14*z^7+4*q^17*z^3+16*q^16*z^4-41*q^15*z^5-11*q^14*z^6-2*q^13*z^7+10*q^16*z^3+7*q^15*z^4+18*q^14*z^5-5*q^13*z^6-q^12*z^7+6*q^15*z^3+5*q^14*z^4+66*q^13*z^5-5*q^12*z^6+2*q^15*z^2+16*q^13*z^4+62*q^12*z^5-3*q^11*z^6+q^14*z^2-10*q^13*z^3+29*q^12*z^4+39*q^11*z^5+q^10*z^6-8*q^12*z^3+24*q^11*z^4+15*q^10*z^5+q^9*z^6-2*q^12*z^2-13*q^11*z^3-q^10*z^4+2*q^9*z^5-8*q^11*z^2-28*q^10*z^3-9*q^9*z^4+q^8*z^5-10*q^10*z^2-25*q^9*z^3-3*q^8*z^4-6*q^10*z-12*q^9*z^2-18*q^8*z^3+q^7*z^4-4*q^9*z-8*q^8*z^2-17*q^7*z^3-q^8*z+8*q^7*z^2-7*q^6*z^3+q^5*z^4-2*q^7*z+10*q^6*z^2-2*q^5*z^3+5*q^6*z+5*q^5*z^2+6*q^5*z+5*q^4*z^2-3*q^4*z-q^3*z^2-2*q^4-3*q^3*z-2*q^2*z^2-3*q^3-q^2*z-q*z^2-q^2+q*z+z)
+R1(1,2,1,3)*(q^29*z^10+q^29*z^9+2*q^28*z^10+q^28*z^9+q^27*z^10-q^28*z^8-q^27*z^8-q^26*z^9-5*q^25*z^9-q^26*z^7-2*q^25*z^8-6*q^24*z^9-3*q^25*z^7-7*q^24*z^8-3*q^23*z^9-3*q^24*z^7-11*q^23*z^8-q^22*z^9+q^24*z^6+3*q^23*z^7-2*q^22*z^8+4*q^23*z^6+7*q^22*z^7+8*q^21*z^8+q^22*z^6+12*q^21*z^7+9*q^20*z^8+3*q^21*z^6+29*q^20*z^7+5*q^19*z^8+4*q^21*z^5+3*q^20*z^6+28*q^19*z^7+q^18*z^8+3*q^20*z^5+11*q^19*z^6+10*q^18*z^7+q^19*z^5+18*q^18*z^6-6*q^17*z^7-8*q^18*z^5-4*q^17*z^6-7*q^16*z^7-8*q^17*z^5-30*q^16*z^6-3*q^15*z^7-2*q^17*z^4-22*q^16*z^5-37*q^15*z^6-2*q^17*z^3-8*q^16*z^4-43*q^15*z^5-20*q^14*z^6-q^16*z^3-8*q^15*z^4-38*q^14*z^5-2*q^13*z^6-15*q^14*z^4-13*q^13*z^5+4*q^12*z^6+2*q^14*z^3-22*q^13*z^4+9*q^12*z^5+q^11*z^6+q^13*z^3-4*q^12*z^4+19*q^11*z^5+11*q^11*z^4+7*q^10*z^5+2*q^12*z^2+6*q^11*z^3+20*q^10*z^4-2*q^9*z^5+q^11*z^2+16*q^10*z^3+19*q^9*z^4-2*q^8*z^5+4*q^10*z^2+27*q^9*z^3+10*q^8*z^4+10*q^9*z^2+27*q^8*z^3+7*q^7*z^4+3*q^8*z^2+9*q^7*z^3+2*q^6*z^4-2*q^7*z^2-5*q^6*z^3-2*q^7*z-9*q^6*z^2-6*q^5*z^3-5*q^6*z-11*q^5*z^2-4*q^4*z^3-3*q^5*z-6*q^4*z^2-q^3*z^3+q^4*z+3*q^3*z^2+q^2*z^3+2*q^4+3*q^3*z+q^2*z^2+q^3+q^2*z-q*z-z^2)/q
+R1(1,2,3,0)/q^3*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-24*q^28*z^9-7*q^28*z^8-36*q^27*z^9-6*q^27*z^8-27*q^26*z^9-8*q^26*z^8-9*q^25*z^9+4*q^26*z^7+q^25*z^8-q^24*z^9+4*q^26*z^6+12*q^25*z^7+31*q^24*z^8+8*q^25*z^6+28*q^24*z^7+44*q^23*z^8+9*q^24*z^6+74*q^23*z^7+23*q^22*z^8+4*q^24*z^5+7*q^23*z^6+120*q^22*z^7+4*q^21*z^8+8*q^23*z^5-q^22*z^6+86*q^21*z^7+q^22*z^5-2*q^21*z^6+4*q^20*z^7-11*q^21*z^5-34*q^20*z^6-27*q^19*z^7-25*q^20*z^5-122*q^19*z^6-11*q^18*z^7-4*q^20*z^4-33*q^19*z^5-150*q^18*z^6-q^17*z^7-8*q^19*z^4-68*q^18*z^5-69*q^17*z^6-9*q^18*z^4-106*q^17*z^5+7*q^16*z^6-9*q^17*z^4-60*q^16*z^5+15*q^15*z^6-33*q^16*z^4+12*q^15*z^5+2*q^14*z^6+4*q^16*z^3-39*q^15*z^4+17*q^14*z^5-2*q^13*z^6+10*q^15*z^3+35*q^14*z^4-3*q^13*z^5-q^12*z^6+14*q^14*z^3+82*q^13*z^4-10*q^12*z^5+24*q^13*z^3+55*q^12*z^4-4*q^11*z^5+50*q^12*z^3+32*q^11*z^4+2*q^10*z^5-2*q^12*z^2+22*q^11*z^3+15*q^10*z^4+2*q^9*z^5-11*q^11*z^2-35*q^10*z^3+5*q^9*z^4-22*q^10*z^2-39*q^9*z^3+4*q^8*z^4-28*q^9*z^2-21*q^8*z^3-26*q^8*z^2-12*q^7*z^3-q^6*z^4+2*q^8*z-4*q^7*z^2-3*q^6*z^3+7*q^7*z+8*q^6*z^2-q^5*z^3+12*q^6*z+6*q^5*z^2+8*q^5*z+2*q^4*z^2+5*q^4*z+q^3*z^2+2*q^4-q^3*z-q^2*z^2-3*q^3-2*q^2*z-4*q^2-q*z+z)
+R1(1,2,3,1)*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-24*q^28*z^9-7*q^28*z^8-36*q^27*z^9-6*q^27*z^8-27*q^26*z^9-8*q^26*z^8-9*q^25*z^9+4*q^26*z^7+q^25*z^8-q^24*z^9+4*q^26*z^6+12*q^25*z^7+31*q^24*z^8+8*q^25*z^6+28*q^24*z^7+44*q^23*z^8+9*q^24*z^6+74*q^23*z^7+23*q^22*z^8+4*q^24*z^5+6*q^23*z^6+120*q^22*z^7+4*q^21*z^8+8*q^23*z^5-3*q^22*z^6+86*q^21*z^7+q^22*z^5-3*q^21*z^6+4*q^20*z^7-11*q^21*z^5-34*q^20*z^6-27*q^19*z^7-25*q^20*z^5-122*q^19*z^6-11*q^18*z^7-4*q^20*z^4-33*q^19*z^5-150*q^18*z^6-q^17*z^7-8*q^19*z^4-68*q^18*z^5-69*q^17*z^6-7*q^18*z^4-104*q^17*z^5+7*q^16*z^6-5*q^17*z^4-57*q^16*z^5+15*q^15*z^6-30*q^16*z^4+13*q^15*z^5+2*q^14*z^6+6*q^16*z^3-36*q^15*z^4+17*q^14*z^5-2*q^13*z^6+11*q^15*z^3+35*q^14*z^4-3*q^13*z^5-q^12*z^6+15*q^14*z^3+80*q^13*z^4-10*q^12*z^5+24*q^13*z^3+54*q^12*z^4-4*q^11*z^5+49*q^12*z^3+32*q^11*z^4+2*q^10*z^5-q^12*z^2+22*q^11*z^3+15*q^10*z^4+2*q^9*z^5-13*q^11*z^2-36*q^10*z^3+5*q^9*z^4-26*q^10*z^2-40*q^9*z^3+4*q^8*z^4-2*q^10*z-30*q^9*z^2-21*q^8*z^3-2*q^9*z-27*q^8*z^2-12*q^7*z^3-q^6*z^4+q^8*z-4*q^7*z^2-3*q^6*z^3+7*q^7*z+8*q^6*z^2-q^5*z^3+12*q^6*z+6*q^5*z^2+8*q^5*z+2*q^4*z^2+5*q^4*z+q^3*z^2+2*q^4-q^3*z-q^2*z^2-3*q^3-2*q^2*z-4*q^2-q*z+z)/q^2
+R1(1,2,3,2)/q^2*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+9*q^33*z^11-2*q^34*z^9+2*q^33*z^10+5*q^32*z^11-7*q^33*z^9-8*q^32*z^10+q^31*z^11-9*q^32*z^9-25*q^31*z^10-8*q^31*z^9-40*q^30*z^10-9*q^30*z^9-33*q^29*z^10+q^30*z^8-11*q^29*z^9-13*q^28*z^10+7*q^29*z^8+3*q^28*z^9-2*q^27*z^10+4*q^29*z^7+17*q^28*z^8+43*q^27*z^9+9*q^28*z^7+33*q^27*z^8+64*q^26*z^9+11*q^27*z^7+79*q^26*z^8+40*q^25*z^9+4*q^27*z^6+9*q^26*z^7+131*q^25*z^8+11*q^24*z^9+8*q^26*z^6+q^25*z^7+96*q^24*z^8+q^23*z^9-3*q^24*z^7-2*q^23*z^8-13*q^24*z^6-45*q^23*z^7-44*q^22*z^8-31*q^23*z^6-165*q^22*z^7-23*q^21*z^8-8*q^23*z^5-43*q^22*z^6-228*q^21*z^7-4*q^20*z^8-14*q^22*z^5-83*q^21*z^6-138*q^20*z^7-15*q^21*z^5-133*q^20*z^6-17*q^19*z^7-2*q^21*z^4-7*q^20*z^5-73*q^19*z^6+20*q^18*z^7-3*q^20*z^4-25*q^19*z^5+47*q^18*z^6+8*q^17*z^7+q^19*z^4-20*q^18*z^5+78*q^17*z^6-q^16*z^7+13*q^18*z^4+89*q^17*z^5+32*q^16*z^6-q^15*z^7-2*q^18*z^3+26*q^17*z^4+168*q^16*z^5-5*q^15*z^6-q^17*z^3+47*q^16*z^4+125*q^15*z^5-8*q^14*z^6+96*q^15*z^4+70*q^14*z^5+2*q^15*z^3+77*q^14*z^4+40*q^13*z^5+3*q^12*z^6-7*q^14*z^3-17*q^13*z^4+17*q^12*z^5+q^11*z^6-2*q^14*z^2-16*q^13*z^3-52*q^12*z^4+5*q^11*z^5-q^13*z^2-37*q^12*z^3-43*q^11*z^4+q^10*z^5-45*q^11*z^3-28*q^10*z^4-q^9*z^5-15*q^10*z^3-9*q^9*z^4-q^8*z^5+8*q^10*z^2+11*q^9*z^3-q^8*z^4+20*q^9*z^2+12*q^8*z^3-q^7*z^4+2*q^9*z+26*q^8*z^2+2*q^7*z^3+5*q^8*z+18*q^7*z^2-4*q^6*z^3+4*q^7*z+5*q^6*z^2-2*q^5*z^3+3*q^6*z+2*q^5*z^2+q^5*z+q^4*z^2+q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R1(1,2,4,1)*q^2*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+7*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+q^21*z^6+88*q^20*z^7+3*q^21*z^5+3*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-10*q^17*z^4-104*q^16*z^5+q^15*z^6-14*q^16*z^4-76*q^15*z^5+7*q^14*z^6-43*q^15*z^4-40*q^14*z^5+q^13*z^6+2*q^15*z^3-50*q^14*z^4-31*q^13*z^5-2*q^12*z^6+7*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+43*q^12*z^4-4*q^11*z^5+18*q^12*z^3+42*q^11*z^4-q^10*z^5+31*q^11*z^3+33*q^10*z^4+q^9*z^5-2*q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-9*q^10*z^2-14*q^9*z^3+q^8*z^4-19*q^9*z^2-12*q^8*z^3+q^7*z^4-18*q^8*z^2-2*q^7*z^3-7*q^7*z^2+5*q^6*z^3-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(1,3,-2,1)*q^2*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-q^2*z-q*z-q-z)
+R3(0,1,2,1)*(2*q^33*z^11+2*q^33*z^10+9*q^32*z^11+7*q^32*z^10+16*q^31*z^11-2*q^32*z^9+7*q^31*z^10+14*q^30*z^11-9*q^31*z^9-6*q^30*z^10+6*q^29*z^11-16*q^30*z^9-31*q^29*z^10+q^28*z^11-15*q^29*z^9-57*q^28*z^10-11*q^28*z^9-60*q^27*z^10-q^28*z^8-14*q^27*z^9-35*q^26*z^10+q^27*z^8-11*q^26*z^9-10*q^25*z^10+4*q^27*z^7+13*q^26*z^8+22*q^25*z^9-q^24*z^10+12*q^26*z^7+38*q^25*z^8+61*q^24*z^9+17*q^25*z^7+99*q^24*z^8+58*q^23*z^9+4*q^25*z^6+15*q^24*z^7+190*q^23*z^8+25*q^22*z^9+10*q^24*z^6+7*q^23*z^7+209*q^22*z^8+4*q^21*z^9+5*q^23*z^6+4*q^22*z^7+107*q^21*z^8-13*q^22*z^6-23*q^21*z^7-3*q^20*z^8-33*q^21*z^6-127*q^20*z^7-29*q^19*z^8-2*q^21*z^5-48*q^20*z^6-229*q^19*z^7-11*q^18*z^8-8*q^20*z^5-91*q^19*z^6-195*q^18*z^7-q^17*z^8-13*q^19*z^5-170*q^18*z^6-70*q^17*z^7+4*q^19*z^4-16*q^18*z^5-187*q^17*z^6+8*q^16*z^7+11*q^18*z^4-51*q^17*z^5-113*q^16*z^6+13*q^15*z^7+15*q^17*z^4-92*q^16*z^5-43*q^15*z^6+4*q^17*z^3+14*q^16*z^4-35*q^15*z^5-16*q^14*z^6-3*q^13*z^7+6*q^16*z^3+9*q^15*z^4+83*q^14*z^5-10*q^13*z^6-q^12*z^7+3*q^15*z^3+19*q^14*z^4+131*q^13*z^5-8*q^12*z^6-5*q^14*z^3+52*q^13*z^4+102*q^12*z^5-2*q^11*z^6-13*q^13*z^3+65*q^12*z^4+54*q^11*z^5+2*q^10*z^6+q^13*z^2-13*q^12*z^3+25*q^11*z^4+17*q^10*z^5+q^9*z^6-3*q^12*z^2-19*q^11*z^3-15*q^10*z^4+3*q^9*z^5-9*q^11*z^2-27*q^10*z^3-14*q^9*z^4+q^8*z^5-2*q^11*z-q^10*z^2-25*q^9*z^3-2*q^8*z^4-4*q^10*z+5*q^9*z^2-25*q^8*z^3+q^7*z^4-3*q^9*z+3*q^8*z^2-21*q^7*z^3+q^6*z^4-q^8*z+7*q^7*z^2-9*q^6*z^3+q^5*z^4+4*q^7*z+6*q^6*z^2-2*q^5*z^3+6*q^6*z+4*q^5*z^2+3*q^5*z+4*q^4*z^2-2*q^4*z-2*q^3*z^2-2*q^4-3*q^3*z-3*q^2*z^2-3*q^3-q^2*z-q*z^2-q^2+q*z+z)/z/q^4
+R3(0,1,3,1)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+24*q^25*z^9+8*q^26*z^7+28*q^25*z^8+37*q^24*z^9+10*q^25*z^7+74*q^24*z^8+21*q^23*z^9+4*q^25*z^6+10*q^24*z^7+119*q^23*z^8+4*q^22*z^9+8*q^24*z^6+8*q^23*z^7+90*q^22*z^8+4*q^23*z^6+9*q^22*z^7+14*q^21*z^8-7*q^22*z^6-24*q^21*z^7-20*q^20*z^8-21*q^21*z^6-99*q^20*z^7-10*q^19*z^8-2*q^21*z^5-36*q^20*z^6-125*q^19*z^7-q^18*z^8-9*q^20*z^5-76*q^19*z^6-66*q^18*z^7-17*q^19*z^5-113*q^18*z^6-3*q^17*z^7-30*q^18*z^5-86*q^17*z^6+13*q^16*z^7-4*q^18*z^4-59*q^17*z^5-36*q^16*z^6+5*q^15*z^7-6*q^17*z^4-58*q^16*z^5-14*q^15*z^6-q^14*z^7-4*q^16*z^4+4*q^15*z^5-6*q^14*z^6-q^13*z^7-2*q^16*z^3+9*q^15*z^4+58*q^14*z^5-8*q^13*z^6-3*q^15*z^3+27*q^14*z^4+64*q^13*z^5-6*q^12*z^6-q^14*z^3+44*q^13*z^4+43*q^12*z^5+3*q^13*z^3+34*q^12*z^4+15*q^11*z^5+q^10*z^6+4*q^11*z^4+3*q^10*z^5-5*q^11*z^3-9*q^10*z^4+q^9*z^5+4*q^11*z^2+4*q^10*z^3-5*q^9*z^4-q^8*z^5+8*q^10*z^2+7*q^9*z^3+2*q^8*z^4+8*q^9*z^2+2*q^8*z^3+2*q^7*z^4+11*q^8*z^2+6*q^7*z^3+2*q^6*z^4+7*q^7*z^2+q^6*z^3-q^6*z^2-q^5*z^3-2*q^6*z+q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q^3*z-q^2*z^2+2*q^3+q^2*z+q^2-z)/z^2/q^4
+R3(0,2,-2,1)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3-q^15*z^4+20*q^14*z^5+q^15*z^3-q^14*z^4+4*q^13*z^5-4*q^12*z^5-4*q^13*z^3-12*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-7*q^11*z^3-8*q^10*z^4-2*q^11*z^2-19*q^10*z^3+2*q^9*z^4-16*q^9*z^3+2*q^8*z^4-q^9*z^2-8*q^8*z^3-12*q^8*z^2-9*q^7*z^3+2*q^8*z-3*q^7*z^2-3*q^6*z^3+3*q^7*z+6*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+5*q^4*z^2+4*q^4*z+2*q^3*z^2-2*q^3*z-q^2*z^2-4*q^3-2*q^2*z-4*q^2+z)
-R3(0,2,2,1)/q^2*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-25*q^20*z^7-19*q^19*z^8-21*q^20*z^6-100*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-130*q^18*z^7-q^17*z^8-6*q^19*z^5-65*q^18*z^6-70*q^17*z^7-7*q^18*z^5-108*q^17*z^6-4*q^16*z^7+4*q^18*z^4-9*q^17*z^5-83*q^16*z^6+11*q^15*z^7+7*q^17*z^4-41*q^16*z^5-34*q^15*z^6+2*q^14*z^7+8*q^16*z^4-50*q^15*z^5-14*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+15*q^14*z^5-6*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+73*q^13*z^5-q^12*z^6+q^14*z^3+16*q^13*z^4+72*q^12*z^5+q^11*z^6-6*q^13*z^3+40*q^12*z^4+50*q^11*z^5+2*q^10*z^6-7*q^12*z^3+35*q^11*z^4+18*q^10*z^5+q^9*z^6+q^12*z^2-6*q^11*z^3+2*q^10*z^4-4*q^9*z^5-4*q^11*z^2-15*q^10*z^3-11*q^9*z^4-4*q^8*z^5-5*q^10*z^2-13*q^9*z^3-6*q^8*z^4-q^7*z^5-2*q^10*z+2*q^9*z^2-9*q^8*z^3+q^7*z^4-2*q^9*z-15*q^7*z^3+3*q^6*z^4-q^8*z+3*q^7*z^2-12*q^6*z^3+q^5*z^4+3*q^6*z^2-9*q^5*z^3-q^4*z^4+4*q^6*z-6*q^5*z^2-4*q^4*z^3+3*q^5*z-q^4*z^2+q^3*z^3+q^2*z^3-q^2*z^2-2*q^3-q*z^2-q^2+z)/z
-R3(1,0,2,1)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-64*q^18*z^6-67*q^17*z^7-7*q^18*z^5-106*q^17*z^6-3*q^16*z^7+4*q^18*z^4-10*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-44*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-51*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+15*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+68*q^13*z^5-5*q^12*z^6+q^14*z^3+17*q^13*z^4+63*q^12*z^5-3*q^11*z^6-6*q^13*z^3+37*q^12*z^4+39*q^11*z^5+q^10*z^6-5*q^12*z^3+29*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-3*q^11*z^3-4*q^10*z^4+2*q^9*z^5-4*q^11*z^2-12*q^10*z^3-11*q^9*z^4+q^8*z^5-3*q^10*z^2-14*q^9*z^3-3*q^8*z^4-2*q^10*z+5*q^9*z^2-12*q^8*z^3+q^7*z^4-2*q^9*z+q^8*z^2-14*q^7*z^3-q^8*z+2*q^7*z^2-7*q^6*z^3+q^5*z^4+6*q^6*z^2-2*q^5*z^3+3*q^6*z+q^5*z^2+3*q^5*z+4*q^4*z^2-2*q^4*z-2*q^3*z-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z/q^4
-R3(1,1,-2,0)*q*z*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)
+R3(1,2,-2,1)*z^2*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)/q
+R3(2,0,-2,1)*z*(q+1)*q
-R3(3,0,-2,1)*z^2*q^4*(q+1)
+R3(3,1,-2,0)*z^2*q^3*(q+1)
-R3(3,1,-2,1)*z*q^2*(q^13*z^4+3*q^12*z^4+4*q^11*z^4+3*q^10*z^4+q^9*z^4-q^8*z^3-2*q^8*z^2-3*q^7*z^3-4*q^7*z^2-2*q^6*z^3-4*q^6*z^2-2*q^6*z-4*q^5*z^2-3*q^5*z-q^4*z^2-4*q^4*z-2*q^3*z-q^2*z-2*q^2-q*z+q+2)
+R3(3,1,4,1)*q^16*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)*z^3
-R3(3,2,-1,0)*q^2*z*(q^17*z^5+3*q^16*z^5+q^16*z^4+3*q^15*z^5+2*q^15*z^4+q^14*z^5+q^14*z^4-3*q^12*z^3-8*q^11*z^3-2*q^11*z^2-8*q^10*z^3-q^9*z^4-5*q^10*z^2-5*q^9*z^3-2*q^8*z^4-4*q^9*z^2-5*q^8*z^3-q^7*z^4-2*q^9*z-3*q^8*z^2-6*q^7*z^3-q^8*z-3*q^6*z^3-q^6*z^2+q^5*z^3+q^6*z-q^5*z^2+q^4*z^3+3*q^5*z+5*q^4*z^2+3*q^4*z+5*q^3*z^2+4*q^4+7*q^3*z+q^2*z^2+2*q^3+8*q^2*z+q*z^2+2*q*z+4*q+2*z+3)
+R3(3,3,0,0)*q^2*z*(q^18*z^6+2*q^17*z^6+q^16*z^6-2*q^13*z^4-2*q^12*z^5-4*q^12*z^4-3*q^11*z^5-4*q^11*z^4-q^10*z^5-2*q^11*z^3-5*q^10*z^4-2*q^10*z^3-q^9*z^4-2*q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4+5*q^7*z^3-q^7*z^2+2*q^6*z^3+3*q^6*z^2+q^5*z^3+5*q^5*z^2+q^4*z^3+2*q^5*z+q^4*z^2+4*q^4*z+q^3*z^2+2*q^3*z+2*q^3-q^2*z+q^2-q*z-z)
+R3(4,0,0,1)/q^5/z*(q^25*z^8+q^25*z^7+2*q^24*z^8+2*q^24*z^7+q^23*z^8+2*q^23*z^7+q^23*z^6+q^22*z^7+2*q^22*z^6-2*q^21*z^7-2*q^20*z^7-5*q^20*z^6-2*q^20*z^5-8*q^19*z^6-4*q^19*z^5-3*q^18*z^6-7*q^18*z^5-q^17*z^6-4*q^18*z^4-5*q^17*z^5-2*q^16*z^6-4*q^17*z^4+q^16*z^5-q^15*z^6-3*q^16*z^4-6*q^15*z^5-2*q^16*z^3+4*q^15*z^4-8*q^14*z^5-q^15*z^3+8*q^14*z^4+4*q^13*z^4+4*q^12*z^5+6*q^13*z^3+9*q^12*z^4+q^11*z^5+5*q^12*z^3+12*q^11*z^4+4*q^11*z^3+4*q^10*z^4+2*q^11*z^2+13*q^10*z^3-3*q^9*z^4+q^10*z^2+12*q^9*z^3-2*q^8*z^4+4*q^9*z^2+7*q^8*z^3+10*q^8*z^2+6*q^7*z^3+3*q^7*z^2+2*q^6*z^3-5*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R3(4,0,1,0)/q^5/z*(q^23*z^7+q^23*z^6+3*q^22*z^7+3*q^22*z^6+3*q^21*z^7+3*q^21*z^6+q^20*z^7-4*q^19*z^6-q^19*z^5-5*q^18*z^6-5*q^18*z^5-2*q^17*z^6-2*q^18*z^4-9*q^17*z^5-5*q^17*z^4-8*q^16*z^5-6*q^16*z^4-9*q^15*z^5-2*q^16*z^3-3*q^15*z^4-10*q^14*z^5-3*q^15*z^3+4*q^14*z^4-3*q^13*z^5-q^14*z^3+7*q^13*z^4+2*q^12*z^5+4*q^13*z^3+8*q^12*z^4+q^11*z^5+8*q^12*z^3+10*q^11*z^4+8*q^11*z^3+4*q^10*z^4+2*q^11*z^2+12*q^10*z^3-3*q^9*z^4+3*q^10*z^2+14*q^9*z^3-2*q^8*z^4+5*q^9*z^2+10*q^8*z^3+10*q^8*z^2+7*q^7*z^3+5*q^7*z^2+3*q^6*z^3-4*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R3(4,0,2,0)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+7*q^16*z^5+3*q^15*z^6+q^16*z^4+20*q^15*z^5+2*q^16*z^3-2*q^15*z^4+19*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+7*q^13*z^4-4*q^12*z^5-4*q^13*z^3-5*q^12*z^4-q^11*z^5-3*q^12*z^3-16*q^11*z^4-4*q^11*z^3-8*q^10*z^4-18*q^10*z^3+2*q^9*z^4-20*q^9*z^3+2*q^8*z^4-6*q^9*z^2-8*q^8*z^3+2*q^9*z-20*q^8*z^2-5*q^7*z^3+q^8*z-11*q^7*z^2-q^6*z^3-2*q^7*z+3*q^6*z^2-5*q^6*z+4*q^5*z^2+3*q^4*z^2+4*q^4*z-2*q^4-4*q^3*z-q^2*z^2-3*q^3-4*q^2*z-q^2-q*z-2*q-1)
-R3(4,1,-1,1)/q*z*(q^25*z^8+q^25*z^7+3*q^24*z^8+2*q^24*z^7+3*q^23*z^8-q^24*z^6+q^22*z^8-3*q^23*z^6-4*q^22*z^7-3*q^22*z^6-9*q^21*z^7-q^21*z^6-11*q^20*z^7-q^20*z^6-6*q^19*z^7-q^20*z^5-4*q^19*z^6-q^18*z^7-q^18*z^6+2*q^19*z^4+4*q^18*z^5+8*q^17*z^6+3*q^18*z^4+11*q^17*z^5+9*q^16*z^6+3*q^17*z^4+30*q^16*z^5+3*q^15*z^6+2*q^17*z^3+3*q^16*z^4+42*q^15*z^5+3*q^16*z^3+5*q^15*z^4+24*q^14*z^5+q^15*z^3+11*q^14*z^4-4*q^14*z^3-5*q^12*z^5-9*q^13*z^3-25*q^12*z^4-q^11*z^5-15*q^12*z^3-25*q^11*z^4-2*q^12*z^2-34*q^11*z^3-4*q^10*z^4-7*q^11*z^2-47*q^10*z^3+5*q^9*z^4-14*q^10*z^2-32*q^9*z^3+2*q^8*z^4-29*q^9*z^2-16*q^8*z^3-2*q^9*z-28*q^8*z^2-10*q^7*z^3-3*q^8*z-q^7*z^2-3*q^6*z^3-5*q^7*z+10*q^6*z^2+4*q^6*z+9*q^5*z^2+11*q^5*z+5*q^4*z^2+5*q^4*z-q^3*z-q^2*z^2-q^2*z-q^2+q*z+z)
-R3(4,1,1,0)*z*q^2*(q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^17*z^5+q^16*z^6+q^16*z^5-2*q^15*z^5-6*q^14*z^5-q^14*z^4-5*q^13*z^5-3*q^13*z^4-q^12*z^5-2*q^13*z^3-2*q^12*z^4-3*q^12*z^3+5*q^11*z^4-3*q^11*z^3+7*q^10*z^4-2*q^11*z^2+2*q^10*z^3+3*q^9*z^4-q^10*z^2+8*q^9*z^3+3*q^8*z^3+4*q^8*z^2-2*q^7*z^3+2*q^7*z^2-2*q^6*z^3-6*q^6*z^2-7*q^5*z^2-2*q^5*z-2*q^4*z^2-5*q^4*z-q^3*z^2+3*q^2*z+q*z+2*q+z+1)
+R3(4,2,0,1)*z*(2*q^31*z^10+2*q^31*z^9+6*q^30*z^10+4*q^30*z^9+7*q^29*z^10-2*q^30*z^8+2*q^29*z^9+4*q^28*z^10-5*q^29*z^8-5*q^28*z^9+q^27*z^10-6*q^28*z^8-18*q^27*z^9-q^28*z^7-5*q^27*z^8-25*q^26*z^9-2*q^27*z^7-6*q^26*z^8-18*q^25*z^9-3*q^26*z^7-14*q^25*z^8-7*q^24*z^9-8*q^24*z^8-q^23*z^9+4*q^25*z^6+6*q^24*z^7+12*q^23*z^8+5*q^24*z^6+20*q^23*z^7+20*q^22*z^8+9*q^23*z^6+65*q^22*z^7+12*q^21*z^8+6*q^23*z^5+8*q^22*z^6+98*q^21*z^7+3*q^20*z^8+7*q^22*z^5+12*q^21*z^6+73*q^20*z^7+5*q^21*z^5+28*q^20*z^6+20*q^19*z^7+2*q^21*z^4-9*q^20*z^5+4*q^19*z^6-6*q^18*z^7+q^20*z^4-16*q^19*z^5-53*q^18*z^6-6*q^17*z^7-26*q^18*z^5-70*q^17*z^6-q^16*z^7-8*q^18*z^4-74*q^17*z^5-36*q^16*z^6-13*q^17*z^4-108*q^16*z^5-5*q^15*z^6-24*q^16*z^4-83*q^15*z^5+4*q^14*z^6-61*q^15*z^4-50*q^14*z^5+q^13*z^6-61*q^14*z^4-30*q^13*z^5-2*q^12*z^6-12*q^13*z^4-12*q^12*z^5-q^11*z^6+2*q^14*z^2-8*q^13*z^3+20*q^12*z^4-2*q^11*z^5+q^13*z^2+10*q^12*z^3+29*q^11*z^4-q^10*z^5+2*q^12*z^2+28*q^11*z^3+22*q^10*z^4+q^9*z^5-q^11*z^2+9*q^10*z^3+8*q^9*z^4+q^8*z^5+q^10*z^2+2*q^8*z^4-7*q^9*z^2-3*q^8*z^3+q^7*z^4-2*q^9*z-17*q^8*z^2+2*q^7*z^3-3*q^8*z-9*q^7*z^2+5*q^6*z^3-3*q^7*z-6*q^6*z^2+q^5*z^3-7*q^6*z-4*q^5*z^2-4*q^5*z-3*q^4*z^2-2*q^4*z+q^2*z^2+2*q^3-q^2-q*z-q-z)/q
+R3(4,2,1,0)*z*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+3*q^34*z^10+9*q^33*z^11-4*q^34*z^9-5*q^33*z^10+5*q^32*z^11-12*q^33*z^9-17*q^32*z^10+q^31*z^11+2*q^33*z^8-11*q^32*z^9-30*q^31*z^10+7*q^32*z^8-41*q^30*z^10+9*q^31*z^8+14*q^30*z^9-33*q^29*z^10+7*q^30*z^8+23*q^29*z^9-13*q^28*z^10+12*q^29*z^8+29*q^28*z^9-2*q^27*z^10+5*q^29*z^7+26*q^28*z^8+52*q^27*z^9+7*q^28*z^7+35*q^27*z^8+65*q^26*z^9-4*q^28*z^6+55*q^26*z^8+40*q^25*z^9-4*q^27*z^6-18*q^26*z^7+94*q^25*z^8+11*q^24*z^9-q^26*z^6-72*q^25*z^7+75*q^24*z^8+q^23*z^9-4*q^26*z^5-8*q^25*z^6-123*q^24*z^7-6*q^23*z^8-8*q^25*z^5-17*q^24*z^6-137*q^23*z^7-44*q^22*z^8-3*q^24*z^5-34*q^23*z^6-181*q^22*z^7-23*q^21*z^8+2*q^23*z^5-15*q^22*z^6-209*q^21*z^7-4*q^20*z^8+9*q^22*z^5+21*q^21*z^6-128*q^20*z^7+2*q^22*z^4+18*q^21*z^5-3*q^20*z^6-16*q^19*z^7+5*q^21*z^4+62*q^20*z^5-6*q^19*z^6+20*q^18*z^7+10*q^20*z^4+80*q^19*z^5+50*q^18*z^6+8*q^17*z^7+18*q^19*z^4+49*q^18*z^5+67*q^17*z^6-q^16*z^7+55*q^18*z^4+107*q^17*z^5+30*q^16*z^6-q^15*z^7-2*q^18*z^3+70*q^17*z^4+177*q^16*z^5-3*q^15*z^6-7*q^17*z^3+28*q^16*z^4+135*q^15*z^5-7*q^14*z^6-11*q^16*z^3+34*q^15*z^4+77*q^14*z^5-21*q^15*z^3+25*q^14*z^4+43*q^13*z^5+3*q^12*z^6-41*q^14*z^3-48*q^13*z^4+16*q^12*z^5+q^11*z^6-27*q^13*z^3-66*q^12*z^4+4*q^11*z^5+10*q^13*z^2-13*q^12*z^3-45*q^11*z^4+q^10*z^5+24*q^12*z^2-25*q^11*z^3-29*q^10*z^4-q^9*z^5+30*q^11*z^2-9*q^10*z^3-9*q^9*z^4-q^8*z^5+20*q^10*z^2+5*q^9*z^3-q^8*z^4+18*q^9*z^2+6*q^8*z^3-q^7*z^4+16*q^8*z^2-2*q^8*z+10*q^7*z^2-4*q^6*z^3-3*q^7*z+3*q^6*z^2-2*q^5*z^3-5*q^6*z+q^5*z^2-2*q^6-2*q^5*z+2*q^4*z^2-q^5+2*q^4*z+q^3*z^2+q^3*z-q^2*z^2-2*q^3+q^2+q*z+q+z)/q
-R3(4,2,2,1)*q^10*z^3*(q^17*z^5+q^17*z^4+2*q^16*z^5+2*q^16*z^4+q^15*z^5+q^15*z^4-q^14*z^4-2*q^13*z^4-q^13*z^3-4*q^12*z^3+q^11*z^4-2*q^12*z^2-5*q^11*z^3-3*q^11*z^2-q^10*z^3-3*q^10*z^2-2*q^9*z^3-2*q^10*z-4*q^8*z^3-q^9*z+2*q^8*z^2-3*q^7*z^3-q^7*z^2-q^6*z^3+4*q^7*z+2*q^6*z+2*q^4*z^2+2*q^5+3*q^4*z+q^3*z^2+q^4+5*q^3*z+4*q^2*z+2*q^2+2*q*z+3*q+z+1)
+R4(-2,1,4,0)*q/z*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-2*q^5*z^2-q^4*z^2-q^3*z^2-q^2*z^2+q^2*z+q*z-2)
-R4(-1,0,4,0)*q/z*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-2*q^5*z^2-q^4*z^2-q^3*z^2-q^2*z^2+q^2*z+q*z-2)
+R4(-1,1,4,0)*(q^3-1)*q*(q^15*z^5+2*q^14*z^5+q^13*z^5-2*q^10*z^3-2*q^9*z^4-4*q^9*z^3-3*q^8*z^4-3*q^8*z^3-q^7*z^4-2*q^8*z^2-3*q^7*z^3-q^7*z^2-q^6*z^2+2*q^5*z^3+q^4*z^3+q^4*z^2-q^4*z+2*q^3*z+q^2*z^2+4*q^2*z+q*z^2+2*q^2+2*q*z+2*q+z+1)
+R4(0,1,4,2)*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+9*q^33*z^11-2*q^34*z^9+2*q^33*z^10+5*q^32*z^11-7*q^33*z^9-8*q^32*z^10+q^31*z^11-9*q^32*z^9-25*q^31*z^10-8*q^31*z^9-41*q^30*z^10-10*q^30*z^9-35*q^29*z^10+q^30*z^8-11*q^29*z^9-14*q^28*z^10+9*q^29*z^8+6*q^28*z^9-2*q^27*z^10+4*q^29*z^7+20*q^28*z^8+47*q^27*z^9+8*q^28*z^7+33*q^27*z^8+70*q^26*z^9+9*q^27*z^7+76*q^26*z^8+45*q^25*z^9+4*q^27*z^6+8*q^26*z^7+126*q^25*z^8+12*q^24*z^9+8*q^26*z^6+q^25*z^7+94*q^24*z^8+q^23*z^9-q^25*z^6-7*q^24*z^7-5*q^23*z^8-18*q^24*z^6-52*q^23*z^7-50*q^22*z^8-32*q^23*z^6-171*q^22*z^7-26*q^21*z^8-6*q^23*z^5-39*q^22*z^6-244*q^21*z^7-4*q^20*z^8-15*q^22*z^5-68*q^21*z^6-155*q^20*z^7-14*q^21*z^5-109*q^20*z^6-21*q^19*z^7-6*q^20*z^5-56*q^19*z^6+24*q^18*z^7-17*q^19*z^5+62*q^18*z^6+9*q^17*z^7+4*q^19*z^4-14*q^18*z^5+93*q^17*z^6-q^16*z^7+12*q^18*z^4+85*q^17*z^5+39*q^16*z^6-q^15*z^7+21*q^17*z^4+170*q^16*z^5-7*q^15*z^6+34*q^16*z^4+135*q^15*z^5-10*q^14*z^6+80*q^15*z^4+80*q^14*z^5-4*q^15*z^3+74*q^14*z^4+49*q^13*z^5+3*q^12*z^6-16*q^14*z^3-17*q^13*z^4+19*q^12*z^5+q^11*z^6-31*q^13*z^3-62*q^12*z^4+5*q^11*z^5-43*q^12*z^3-50*q^11*z^4+q^10*z^5-46*q^11*z^3-32*q^10*z^4-q^9*z^5-q^11*z^2-18*q^10*z^3-10*q^9*z^4-q^8*z^5+10*q^10*z^2+14*q^9*z^3+25*q^9*z^2+13*q^8*z^3-q^7*z^4+2*q^9*z+23*q^8*z^2+q^7*z^3+2*q^8*z+14*q^7*z^2-5*q^6*z^3+3*q^7*z+4*q^6*z^2-2*q^5*z^3+2*q^6*z+2*q^5*z^2+q^4*z^2+q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z/q^3
-R4(1,0,4,2)/z/q^3*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+9*q^33*z^11-2*q^34*z^9+2*q^33*z^10+5*q^32*z^11-7*q^33*z^9-8*q^32*z^10+q^31*z^11-9*q^32*z^9-25*q^31*z^10-8*q^31*z^9-40*q^30*z^10-9*q^30*z^9-33*q^29*z^10+q^30*z^8-10*q^29*z^9-13*q^28*z^10+8*q^29*z^8+5*q^28*z^9-2*q^27*z^10+4*q^29*z^7+18*q^28*z^8+44*q^27*z^9+8*q^28*z^7+32*q^27*z^8+64*q^26*z^9+9*q^27*z^7+76*q^26*z^8+40*q^25*z^9+4*q^27*z^6+8*q^26*z^7+125*q^25*z^8+11*q^24*z^9+8*q^26*z^6+91*q^24*z^8+q^23*z^9-q^25*z^6-6*q^24*z^7-3*q^23*z^8-16*q^24*z^6-49*q^23*z^7-44*q^22*z^8-31*q^23*z^6-163*q^22*z^7-23*q^21*z^8-6*q^23*z^5-38*q^22*z^6-222*q^21*z^7-4*q^20*z^8-13*q^22*z^5-70*q^21*z^6-135*q^20*z^7-13*q^21*z^5-108*q^20*z^6-17*q^19*z^7-6*q^20*z^5-53*q^19*z^6+20*q^18*z^7-21*q^19*z^5+51*q^18*z^6+8*q^17*z^7+4*q^19*z^4-18*q^18*z^5+74*q^17*z^6-q^16*z^7+12*q^18*z^4+77*q^17*z^5+31*q^16*z^6-q^15*z^7+21*q^17*z^4+149*q^16*z^5-5*q^15*z^6+35*q^16*z^4+117*q^15*z^5-8*q^14*z^6+75*q^15*z^4+72*q^14*z^5-2*q^15*z^3+59*q^14*z^4+42*q^13*z^5+3*q^12*z^6-15*q^14*z^3-23*q^13*z^4+17*q^12*z^5+q^11*z^6-30*q^13*z^3-57*q^12*z^4+5*q^11*z^5-41*q^12*z^3-44*q^11*z^4+q^10*z^5-40*q^11*z^3-28*q^10*z^4-q^9*z^5-10*q^10*z^3-9*q^9*z^4-q^8*z^5+8*q^10*z^2+14*q^9*z^3-q^8*z^4+21*q^9*z^2+12*q^8*z^3-q^7*z^4+21*q^8*z^2+q^7*z^3+13*q^7*z^2-4*q^6*z^3+2*q^7*z+4*q^6*z^2-2*q^5*z^3+q^6*z+2*q^5*z^2+q^4*z^2+q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R4(2,1,0,1)*z*q*(q^13*z^4+3*q^12*z^4+4*q^11*z^4+3*q^10*z^4+q^9*z^4-q^8*z^3-2*q^8*z^2-3*q^7*z^3-4*q^7*z^2-2*q^6*z^3-4*q^6*z^2-2*q^6*z-4*q^5*z^2-3*q^5*z-q^4*z^2-4*q^4*z-q^3*z-2*q^2-q*z+q+2)
-R4(2,1,4,2)*q^4*z*(q^20*z^6+q^20*z^5+2*q^19*z^6+2*q^19*z^5+q^18*z^6+q^18*z^5-2*q^16*z^5-q^16*z^4-3*q^15*z^5-4*q^15*z^4-2*q^15*z^3-4*q^14*z^4+2*q^13*z^5-3*q^14*z^3-q^13*z^4+q^12*z^5-3*q^13*z^3-4*q^12*z^4-2*q^13*z^2-2*q^12*z^3-6*q^11*z^4-q^12*z^2+2*q^11*z^3-4*q^10*z^4+3*q^10*z^3-q^9*z^4+2*q^10*z^2+3*q^9*z^3+5*q^9*z^2+6*q^8*z^3+3*q^8*z^2+5*q^7*z^3+2*q^8*z+5*q^7*z^2-q^7*z+6*q^6*z^2+q^6*z+3*q^5*z^2+5*q^5*z+2*q^4*z^2+2*q^4*z-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
+R4(3,0,-2,1)*z^2*q^4*(q+1)
-R4(3,1,-2,2)*z^2*q^4*(q+1)
-R4(3,1,1,2)/q*z*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-23*q^28*z^9-6*q^28*z^8-34*q^27*z^9-5*q^27*z^8-26*q^26*z^9-q^27*z^7-9*q^26*z^8-9*q^25*z^9+2*q^26*z^7-2*q^25*z^8-q^24*z^9+4*q^26*z^6+11*q^25*z^7+25*q^24*z^8+8*q^25*z^6+28*q^24*z^7+39*q^23*z^8+9*q^24*z^6+74*q^23*z^7+22*q^22*z^8+4*q^24*z^5+7*q^23*z^6+119*q^22*z^7+4*q^21*z^8+8*q^23*z^5+2*q^22*z^6+89*q^21*z^7+3*q^22*z^5+2*q^21*z^6+10*q^20*z^7-10*q^21*z^5-28*q^20*z^6-24*q^19*z^7-23*q^20*z^5-106*q^19*z^6-11*q^18*z^7-2*q^20*z^4-35*q^19*z^5-135*q^18*z^6-q^17*z^7-7*q^19*z^4-71*q^18*z^5-66*q^17*z^6-11*q^18*z^4-106*q^17*z^5+3*q^16*z^6-16*q^17*z^4-66*q^16*z^5+14*q^15*z^6-40*q^16*z^4+2*q^14*z^6+2*q^16*z^3-43*q^15*z^4+11*q^14*z^5-2*q^13*z^6+7*q^15*z^3+26*q^14*z^4-4*q^13*z^5-q^12*z^6+13*q^14*z^3+73*q^13*z^4-10*q^12*z^5+24*q^13*z^3+49*q^12*z^4-4*q^11*z^5+38*q^12*z^3+20*q^11*z^4+q^10*z^5+14*q^11*z^3+10*q^10*z^4+q^9*z^5-10*q^11*z^2-38*q^10*z^3+5*q^9*z^4-24*q^10*z^2-40*q^9*z^3+3*q^8*z^4-35*q^9*z^2-17*q^8*z^3-33*q^8*z^2-6*q^7*z^3-11*q^7*z^2-q^6*z^3+6*q^6*z^2+q^5*z^3+6*q^6*z+6*q^5*z^2+9*q^5*z+3*q^4*z^2+9*q^4*z+q^3*z^2+2*q^4-q^2*z^2-q^3-q^2*z-3*q^2-q*z+z)
+R4(3,1,3,2)*z^3*q^12*(q^13*z^4+q^12*z^4-2*q^11*z^4-3*q^10*z^4-q^9*z^4-q^9*z^3-q^8*z^3-2*q^8*z^2-q^7*z^2+4*q^6*z^2-2*q^6*z+3*q^5*z^2+q^5*z+3*q^4*z^2+3*q^4*z+2*q^3*z^2+3*q^3*z+3*q^2*z+q*z+2*q+z+1)
+R2(2,3,2,1)*z*q^7*(q^15*z^5+3*q^14*z^5+3*q^13*z^5-2*q^11*z^5-q^10*z^5-q^10*z^4-2*q^10*z^3-3*q^9*z^4-6*q^9*z^3-2*q^8*z^4-6*q^8*z^3-2*q^8*z^2-2*q^7*z^3-3*q^7*z^2+2*q^6*z^3-2*q^6*z^2+3*q^5*z^3+2*q^5*z^2+2*q^4*z^3+2*q^4*z^2-q^4*z+2*q^3*z+q^2*z^2+4*q^2*z+q*z^2+2*q^2+2*q*z+2*q+z+1)
-R2(2,3,2,3)*z*q*(2*q^32*z^10+2*q^32*z^9+9*q^31*z^10+7*q^31*z^9+16*q^30*z^10-2*q^31*z^8+7*q^30*z^9+14*q^29*z^10-9*q^30*z^8-5*q^29*z^9+6*q^28*z^10-15*q^29*z^8-27*q^28*z^9+q^27*z^10-12*q^28*z^8-50*q^27*z^9-q^28*z^7-8*q^27*z^8-53*q^26*z^9-5*q^27*z^7-16*q^26*z^8-31*q^25*z^9-6*q^26*z^7-24*q^25*z^8-9*q^24*z^9+4*q^26*z^6+6*q^25*z^7-2*q^24*z^8-q^23*z^9+12*q^25*z^6+33*q^24*z^7+35*q^23*z^8+16*q^24*z^6+93*q^23*z^7+40*q^22*z^8+4*q^24*z^5+15*q^23*z^6+184*q^22*z^7+18*q^21*z^8+14*q^23*z^5+12*q^22*z^6+212*q^21*z^7+3*q^20*z^8+16*q^22*z^5+19*q^21*z^6+123*q^20*z^7+21*q^20*z^6+17*q^19*z^7+2*q^21*z^4-27*q^20*z^5-42*q^19*z^6-17*q^18*z^7+3*q^20*z^4-50*q^19*z^5-130*q^18*z^6-8*q^17*z^7-3*q^19*z^4-94*q^18*z^5-128*q^17*z^6-q^16*z^7-18*q^18*z^4-178*q^17*z^5-51*q^16*z^6-35*q^17*z^4-219*q^16*z^5+2*q^15*z^6-74*q^16*z^4-176*q^15*z^5+7*q^14*z^6+2*q^16*z^3-131*q^15*z^4-110*q^14*z^5-q^13*z^6+5*q^15*z^3-109*q^14*z^4-54*q^13*z^5-3*q^12*z^6+4*q^14*z^3-8*q^13*z^4-16*q^12*z^5-q^11*z^6+2*q^14*z^2+2*q^13*z^3+53*q^12*z^4-3*q^11*z^5+q^13*z^2+11*q^12*z^3+52*q^11*z^4-q^10*z^5+22*q^11*z^3+31*q^10*z^4+q^9*z^5-8*q^11*z^2+5*q^10*z^3+10*q^9*z^4+q^8*z^5-26*q^10*z^2-12*q^9*z^3+q^8*z^4-29*q^9*z^2+2*q^8*z^3+q^7*z^4-4*q^9*z-24*q^8*z^2+16*q^7*z^3+q^6*z^4-2*q^8*z-16*q^7*z^2+9*q^6*z^3-7*q^7*z-7*q^6*z^2+3*q^5*z^3-11*q^6*z-7*q^5*z^2+6*q^4*z+q^3*z^2+4*q^4+5*q^3*z+q^2*z^2+4*q^3+q^2*z+q^2-q*z-z)
-R2(3,0,-2,2)*z^2*q^4*(q+1)
-R2(3,0,4,3)*q^18*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)*z^3
+R2(3,1,-2,1)*z*q^2*(q^13*z^4+3*q^12*z^4+4*q^11*z^4+3*q^10*z^4+q^9*z^4-q^8*z^3-2*q^8*z^2-3*q^7*z^3-4*q^7*z^2-2*q^6*z^3-4*q^6*z^2-2*q^6*z-4*q^5*z^2-3*q^5*z-q^4*z^2-4*q^4*z-q^3*z-2*q^2-q*z+q+2)
-R2(3,2,-2,1)*q*z*(q^18*z^5+3*q^17*z^5+q^17*z^4+3*q^16*z^5+2*q^16*z^4+q^15*z^5+q^15*z^4-3*q^13*z^3-8*q^12*z^3-2*q^12*z^2-9*q^11*z^3-q^10*z^4-5*q^11*z^2-8*q^10*z^3-2*q^9*z^4-4*q^10*z^2-7*q^9*z^3-q^8*z^4-2*q^10*z-3*q^9*z^2-4*q^8*z^3-q^9*z+2*q^6*z^3+q^7*z+q^6*z^2+q^5*z^3+3*q^6*z+5*q^5*z^2+4*q^5*z+4*q^4*z^2+4*q^5+9*q^4*z+4*q^4+10*q^3*z+q^2*z^2+3*q^3+3*q^2*z+5*q^2+q*z+3*q-z)
+R2(3,2,-2,3)*z*q^3*(q^13*z^4+3*q^12*z^4+4*q^11*z^4+3*q^10*z^4+q^9*z^4-q^8*z^3-2*q^8*z^2-4*q^7*z^3-4*q^7*z^2-4*q^6*z^3-4*q^6*z^2-q^5*z^3-2*q^6*z-4*q^5*z^2-3*q^5*z-q^4*z^2-4*q^4*z-3*q^3*z-2*q^2*z-2*q^2-q*z+q+2)
+R2(3,3,-2,2)*z*q^2*(q^27*z^11+q^27*z^10+2*q^26*z^11+q^26*z^10+q^25*z^11-q^26*z^9-q^25*z^10-2*q^25*z^9-3*q^24*z^10-q^24*z^9-6*q^23*z^10-5*q^22*z^10-q^22*z^9-q^21*z^10-q^22*z^8-3*q^21*z^9+q^21*z^8+2*q^20*z^9+2*q^21*z^7+3*q^20*z^8+6*q^19*z^9+q^20*z^7+8*q^19*z^8+3*q^18*z^9+2*q^19*z^7+22*q^18*z^8+2*q^19*z^6-q^18*z^7+20*q^17*z^8+q^18*z^6-q^17*z^7+4*q^16*z^8+q^18*z^5-4*q^15*z^8+3*q^17*z^5-4*q^16*z^6-12*q^15*z^7-q^14*z^8+q^17*z^4+3*q^16*z^5-4*q^15*z^6-19*q^14*z^7+2*q^16*z^4+q^15*z^5-7*q^14*z^6-8*q^13*z^7+q^15*z^4-2*q^14*z^5-19*q^13*z^6+2*q^12*z^7-16*q^12*z^6+2*q^11*z^7-q^12*z^5-8*q^11*z^6-3*q^13*z^3-12*q^11*z^5-9*q^10*z^6-8*q^12*z^3+2*q^11*z^4-3*q^10*z^5-3*q^9*z^6-2*q^12*z^2-8*q^11*z^3+3*q^10*z^4+6*q^9*z^5-5*q^11*z^2-6*q^10*z^3+2*q^9*z^4+5*q^8*z^5-4*q^10*z^2-6*q^9*z^3+3*q^8*z^4+5*q^7*z^5-2*q^10*z-3*q^9*z^2-4*q^8*z^3+4*q^7*z^4+2*q^6*z^5-q^9*z-2*q^6*z^4-q^5*z^5-q^7*z^2-4*q^6*z^3-2*q^5*z^4+q^7*z-6*q^5*z^3+3*q^6*z+5*q^5*z^2-q^4*z^3+q^3*z^4+3*q^5*z+4*q^4*z^2+4*q^5+8*q^4*z+2*q^4+9*q^3*z+2*q^3+3*q^2*z+5*q^2+q*z+3*q-z)
+R2(3,3,-2,3)*z*q^2*(q^27*z^10+q^27*z^9+3*q^26*z^10+2*q^26*z^9+3*q^25*z^10-q^26*z^8+q^24*z^10-3*q^25*z^8-5*q^24*z^9-4*q^24*z^8-11*q^23*z^9-2*q^23*z^8-12*q^22*z^9+q^23*z^7-6*q^21*z^9+q^22*z^7-q^21*z^8-q^20*z^9+q^21*z^7+5*q^20*z^8+2*q^21*z^6+4*q^20*z^7+13*q^19*z^8+3*q^20*z^6+12*q^19*z^7+10*q^18*z^8+4*q^19*z^6+33*q^18*z^7+3*q^17*z^8+2*q^19*z^5-q^18*z^6+40*q^17*z^7-8*q^17*z^6+18*q^16*z^7-3*q^17*z^5-13*q^16*z^6-3*q^15*z^7-q^17*z^4-9*q^16*z^5-37*q^15*z^6-5*q^14*z^7-4*q^16*z^4-9*q^15*z^5-52*q^14*z^6-q^13*z^7-2*q^15*z^4-13*q^14*z^5-31*q^13*z^6-2*q^14*z^4-29*q^13*z^5-2*q^12*z^6+4*q^13*z^4-23*q^12*z^5+5*q^11*z^6+3*q^13*z^3+7*q^12*z^4-4*q^11*z^5+2*q^10*z^6+8*q^12*z^3-9*q^10*z^5+2*q^12*z^2+14*q^11*z^3+14*q^10*z^4-14*q^9*z^5+5*q^11*z^2+17*q^10*z^3+27*q^9*z^4-5*q^8*z^5+4*q^10*z^2+22*q^9*z^3+21*q^8*z^4+2*q^10*z+3*q^9*z^2+27*q^8*z^3+17*q^7*z^4+q^9*z+12*q^7*z^3+9*q^6*z^4+3*q^7*z^2-6*q^6*z^3+q^5*z^4-q^7*z-6*q^6*z^2-10*q^5*z^3-q^4*z^4-3*q^6*z-21*q^5*z^2-6*q^4*z^3-4*q^5*z-14*q^4*z^2-4*q^5-10*q^4*z-q^3*z^2+2*q^2*z^3-2*q^4-7*q^3*z-q^2*z^2-2*q^3-2*q^2*z-5*q^2-q*z-z^2-3*q+z)
-R2(3,3,0,1)*z/q*(2*q^34*z^11+2*q^34*z^10+9*q^33*z^11+7*q^33*z^10+18*q^32*z^11-2*q^33*z^9+9*q^32*z^10+23*q^31*z^11-9*q^32*z^9+q^31*z^10+22*q^30*z^11-18*q^31*z^9-25*q^30*z^10+15*q^29*z^11-25*q^30*z^9-66*q^29*z^10+6*q^28*z^11-29*q^29*z^9-94*q^28*z^10+q^27*z^11-30*q^28*z^9-93*q^27*z^10+3*q^28*z^8-20*q^27*z^9-70*q^26*z^10+4*q^28*z^7+14*q^27*z^8+17*q^26*z^9-36*q^25*z^10+13*q^27*z^7+43*q^26*z^8+63*q^25*z^9-10*q^24*z^10+24*q^26*z^7+119*q^25*z^8+87*q^24*z^9-q^23*z^10+4*q^26*z^6+30*q^25*z^7+238*q^24*z^8+87*q^23*z^9+11*q^25*z^6+23*q^24*z^7+311*q^23*z^8+62*q^22*z^9+10*q^24*z^6+13*q^23*z^7+284*q^22*z^8+25*q^21*z^9-2*q^23*z^6-28*q^22*z^7+192*q^21*z^8+4*q^20*z^9-31*q^22*z^6-156*q^21*z^7+74*q^20*z^8-6*q^22*z^5-71*q^21*z^6-298*q^20*z^7-14*q^19*z^8-14*q^21*z^5-141*q^20*z^6-342*q^19*z^7-30*q^18*z^8-19*q^20*z^5-243*q^19*z^6-292*q^18*z^7-11*q^17*z^8-23*q^19*z^5-279*q^18*z^6-181*q^17*z^7-q^16*z^8+2*q^19*z^4-51*q^18*z^5-234*q^17*z^6-57*q^16*z^7+14*q^18*z^4-80*q^17*z^5-180*q^16*z^6+8*q^15*z^7+2*q^18*z^3+25*q^17*z^4-36*q^16*z^5-120*q^15*z^6+10*q^14*z^7+3*q^17*z^3+34*q^16*z^4+43*q^15*z^5-67*q^14*z^6-q^13*z^7+5*q^16*z^3+49*q^15*z^4+105*q^14*z^5-34*q^13*z^6-3*q^12*z^7-q^15*z^3+92*q^14*z^4+176*q^13*z^5-11*q^12*z^6-q^11*z^7-5*q^14*z^3+106*q^13*z^4+191*q^12*z^5-2*q^11*z^6-21*q^13*z^3+55*q^12*z^4+135*q^11*z^5-3*q^13*z^2-38*q^12*z^3+20*q^11*z^4+69*q^10*z^5+2*q^9*z^6-3*q^12*z^2-62*q^11*z^3-13*q^10*z^4+18*q^9*z^5+q^8*z^6-9*q^11*z^2-88*q^10*z^3-41*q^9*z^4-q^8*z^5-2*q^11*z-10*q^10*z^2-65*q^9*z^3-28*q^8*z^4-2*q^10*z+7*q^9*z^2-22*q^8*z^3-4*q^7*z^4+17*q^8*z^2-9*q^7*z^3+5*q^6*z^4+5*q^8*z+30*q^7*z^2-9*q^6*z^3+q^5*z^4+5*q^7*z+25*q^6*z^2-5*q^5*z^3+9*q^6*z+4*q^5*z^2-4*q^4*z^3+3*q^5*z-5*q^5-3*q^4*z+2*q^3*z^2+q^2*z^3-4*q^4+2*q^3*z-2*q^3+2*q^2*z-q*z^2-q^2-z^2+z)
-R2(3,3,0,3)*z*q*(2*q^34*z^11+2*q^34*z^10+9*q^33*z^11+7*q^33*z^10+16*q^32*z^11-2*q^33*z^9+7*q^32*z^10+14*q^31*z^11-9*q^32*z^9-6*q^31*z^10+6*q^30*z^11-16*q^31*z^9-31*q^30*z^10+q^29*z^11-15*q^30*z^9-56*q^29*z^10-10*q^29*z^9-57*q^28*z^10-q^29*z^8-12*q^28*z^9-32*q^27*z^10-10*q^27*z^9-9*q^26*z^10+4*q^28*z^7+11*q^27*z^8+21*q^26*z^9-q^25*z^10+12*q^27*z^7+37*q^26*z^8+55*q^25*z^9+16*q^26*z^7+98*q^25*z^8+48*q^24*z^9+4*q^26*z^6+14*q^25*z^7+185*q^24*z^8+19*q^23*z^9+13*q^25*z^6+8*q^24*z^7+196*q^23*z^8+3*q^22*z^9+13*q^24*z^6+8*q^23*z^7+95*q^22*z^8-3*q^23*z^6-16*q^22*z^7-q^21*z^8-30*q^22*z^6-116*q^21*z^7-21*q^20*z^8-2*q^22*z^5-54*q^21*z^6-196*q^20*z^7-8*q^19*z^8-6*q^21*z^5-97*q^20*z^6-142*q^19*z^7-q^18*z^8-16*q^20*z^5-166*q^19*z^6-36*q^18*z^7-2*q^20*z^4-29*q^19*z^5-157*q^18*z^6+11*q^17*z^7-q^19*z^4-65*q^18*z^5-80*q^17*z^6+8*q^16*z^7-103*q^17*z^5-51*q^16*z^6-q^15*z^7-2*q^18*z^3+5*q^17*z^4-48*q^16*z^5-48*q^15*z^6-3*q^14*z^7-q^17*z^3+9*q^16*z^4+35*q^15*z^5-27*q^14*z^6-q^13*z^7-2*q^16*z^3+20*q^15*z^4+53*q^14*z^5-9*q^13*z^6+3*q^15*z^3+48*q^14*z^4+48*q^13*z^5-q^12*z^6+21*q^13*z^4+34*q^12*z^5+2*q^11*z^6-11*q^13*z^3-37*q^12*z^4+14*q^11*z^5+q^10*z^6+2*q^13*z^2-27*q^12*z^3-49*q^11*z^4+6*q^10*z^5+q^12*z^2-49*q^11*z^3-30*q^10*z^4+q^9*z^5+2*q^11*z^2-41*q^10*z^3-8*q^9*z^4-q^8*z^5+6*q^10*z^2-8*q^9*z^3+5*q^8*z^4+6*q^9*z^2+8*q^8*z^3+2*q^7*z^4+2*q^9*z+9*q^8*z^2+13*q^7*z^3+q^6*z^4-q^8*z+4*q^7*z^2+8*q^6*z^3+q^5*z^4-3*q^7*z+3*q^5*z^3-q^6*z+3*q^5*z^2+2*q^4*z^3-2*q^5*z-3*q^4*z^2+q^4*z-q^3*z^2+5*q^3*z+4*q^3+2*q^2*z+2*q^2-z)
-R2(3,3,1,0)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-3*q^22*z^6-3*q^21*z^7-3*q^21*z^6-6*q^20*z^7-q^20*z^6-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+3*q^17*z^4+10*q^16*z^5+3*q^15*z^6+6*q^16*z^4+25*q^15*z^5+2*q^16*z^3+2*q^15*z^4+22*q^14*z^5+3*q^15*z^3+2*q^14*z^4+7*q^13*z^5+q^14*z^3-2*q^12*z^5-3*q^13*z^3-11*q^12*z^4-q^11*z^5-4*q^12*z^3-13*q^11*z^4+q^10*z^5-8*q^11*z^3-4*q^10*z^4+q^9*z^5-q^11*z^2-19*q^10*z^3+2*q^9*z^4-3*q^10*z^2-18*q^9*z^3+3*q^8*z^4-7*q^9*z^2-13*q^8*z^3-2*q^9*z-14*q^8*z^2-13*q^7*z^3-q^6*z^4-4*q^7*z^2-5*q^6*z^3+2*q^7*z+2*q^6*z^2-2*q^5*z^3+4*q^6*z+3*q^5*z^2+2*q^5*z+2*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-5*q^3-2*q^2*z-4*q^2+z)
+R2(3,3,2,1)*q^3*z*(q^20*z^6+q^20*z^5+2*q^19*z^6+2*q^19*z^5+q^18*z^6+q^18*z^5-2*q^16*z^5-q^16*z^4-3*q^15*z^5-4*q^15*z^4-2*q^15*z^3-4*q^14*z^4+2*q^13*z^5-3*q^14*z^3-q^13*z^4+q^12*z^5-3*q^13*z^3-4*q^12*z^4-2*q^13*z^2-2*q^12*z^3-6*q^11*z^4-q^12*z^2+2*q^11*z^3-4*q^10*z^4+3*q^10*z^3-q^9*z^4+2*q^10*z^2+3*q^9*z^3+5*q^9*z^2+6*q^8*z^3+3*q^8*z^2+5*q^7*z^3+2*q^8*z+5*q^7*z^2-q^7*z+6*q^6*z^2+q^6*z+3*q^5*z^2+5*q^5*z+2*q^4*z^2+2*q^4*z-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
-R2(4,0,0,2)*(q^33*z^11+q^33*z^10+2*q^32*z^11+q^32*z^10+q^31*z^11-q^32*z^9-q^31*z^10-2*q^31*z^9-4*q^30*z^10-2*q^30*z^9-8*q^29*z^10-q^29*z^9-6*q^28*z^10+q^29*z^8-q^27*z^10+q^28*z^8+2*q^27*z^8+8*q^26*z^9+2*q^27*z^7+3*q^26*z^8+11*q^25*z^9+q^26*z^7+8*q^25*z^8+4*q^24*z^9+2*q^25*z^7+23*q^24*z^8+2*q^25*z^6-3*q^24*z^7+17*q^23*z^8-q^24*z^6-3*q^23*z^7-2*q^22*z^8-2*q^23*z^6-5*q^22*z^7-7*q^21*z^8-8*q^22*z^6-29*q^21*z^7-q^20*z^8-2*q^22*z^5-4*q^21*z^6-36*q^20*z^7-q^21*z^5-5*q^20*z^6-12*q^19*z^7-18*q^19*z^6+6*q^18*z^7+5*q^19*z^5-8*q^18*z^6+3*q^17*z^7+4*q^18*z^5+10*q^17*z^6+4*q^18*z^4-4*q^17*z^5+3*q^16*z^6+6*q^17*z^4+15*q^16*z^5-3*q^15*z^6+6*q^16*z^4+32*q^15*z^5-2*q^14*z^6+2*q^16*z^3+3*q^15*z^4+22*q^14*z^5+q^15*z^3+13*q^14*z^4+11*q^13*z^5+7*q^13*z^4-q^12*z^5-6*q^13*z^3-16*q^12*z^4-2*q^11*z^5-7*q^12*z^3-18*q^11*z^4-9*q^11*z^3-8*q^10*z^4-2*q^11*z^2-18*q^10*z^3+3*q^9*z^4-q^10*z^2-11*q^9*z^3+3*q^8*z^4-2*q^9*z^2-6*q^8*z^3-9*q^8*z^2-6*q^7*z^3-3*q^7*z^2-3*q^6*z^3+5*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z/q^5
+R2(4,0,1,2)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+7*q^16*z^5+3*q^15*z^6+q^16*z^4+20*q^15*z^5+2*q^16*z^3-2*q^15*z^4+19*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+7*q^13*z^4-4*q^12*z^5-4*q^13*z^3-5*q^12*z^4-q^11*z^5-3*q^12*z^3-16*q^11*z^4-4*q^11*z^3-8*q^10*z^4-18*q^10*z^3+2*q^9*z^4-20*q^9*z^3+2*q^8*z^4-6*q^9*z^2-8*q^8*z^3+2*q^9*z-20*q^8*z^2-5*q^7*z^3+q^8*z-11*q^7*z^2-q^6*z^3-2*q^7*z+3*q^6*z^2-5*q^6*z+4*q^5*z^2+3*q^4*z^2+4*q^4*z-2*q^4-4*q^3*z-q^2*z^2-3*q^3-4*q^2*z-q^2-q*z-2*q-1)
+R2(4,0,2,2)*q^7*z^2*(q^16*z^5+q^16*z^4+2*q^15*z^5+2*q^15*z^4+q^14*z^5+q^14*z^4-q^13*z^4-3*q^12*z^4-q^12*z^3-2*q^11*z^4-4*q^11*z^3-2*q^11*z^2-5*q^10*z^3-3*q^10*z^2-q^9*z^3-3*q^9*z^2-q^8*z^3-2*q^9*z-2*q^7*z^3-q^8*z+4*q^7*z^2-q^6*z^3+2*q^6*z^2+4*q^6*z+q^5*z^2+4*q^5*z+q^4*z^2+q^4*z+q^3*z^2+2*q^4+3*q^3*z+q^3+3*q^2*z+q*z+2*q+z+1)
-R2(4,0,2,3)*q^8*z^2*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+4*q^17*z^5+6*q^16*z^6+q^17*z^4+9*q^16*z^5+3*q^15*z^6+q^16*z^4+21*q^15*z^5+2*q^16*z^3-2*q^15*z^4+19*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+4*q^13*z^4-4*q^12*z^5-4*q^13*z^3-7*q^12*z^4-q^11*z^5-5*q^12*z^3-16*q^11*z^4-7*q^11*z^3-8*q^10*z^4-18*q^10*z^3+2*q^9*z^4-2*q^10*z^2-20*q^9*z^3+2*q^8*z^4-5*q^9*z^2-8*q^8*z^3+2*q^9*z-17*q^8*z^2-5*q^7*z^3+q^8*z-10*q^7*z^2-q^6*z^3+4*q^6*z^2-4*q^6*z+4*q^5*z^2+3*q^4*z^2+4*q^4*z-2*q^4-4*q^3*z-q^2*z^2-3*q^3-4*q^2*z-q^2-q*z-2*q-1)
+R2(4,0,3,2)*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)*q^14*z^3
+R2(4,1,0,2)*(q^32*z^11+q^32*z^10+2*q^31*z^11+q^31*z^10+q^30*z^11-q^31*z^9-q^30*z^10-2*q^30*z^9-3*q^29*z^10-q^29*z^9-6*q^28*z^10+q^28*z^9-5*q^27*z^10+q^28*z^8+q^27*z^9-q^26*z^10+q^27*z^8-2*q^26*z^9+2*q^26*z^8+2*q^25*z^9+2*q^26*z^7+2*q^25*z^8+6*q^24*z^9+q^25*z^7+4*q^24*z^8+3*q^23*z^9+18*q^23*z^8+2*q^24*z^6-5*q^23*z^7+19*q^22*z^8-2*q^22*z^7+4*q^21*z^8-q^22*z^6+4*q^21*z^7-4*q^20*z^8-6*q^21*z^6-10*q^20*z^7-q^19*z^8-2*q^21*z^5-4*q^20*z^6-21*q^19*z^7-q^20*z^5-4*q^19*z^6-10*q^18*z^7-q^19*z^5-19*q^18*z^6+2*q^17*z^7-15*q^17*z^6+2*q^16*z^7-2*q^18*z^4-5*q^17*z^5+2*q^16*z^6-q^17*z^4-17*q^16*z^5+2*q^15*z^6-8*q^15*z^5-2*q^16*z^3+q^15*z^4+5*q^14*z^5-q^15*z^3+3*q^14*z^4+4*q^13*z^5+10*q^13*z^4+4*q^12*z^5+4*q^13*z^3+10*q^12*z^4+4*q^12*z^3-3*q^11*z^4-q^10*z^5+2*q^11*z^3-7*q^10*z^4+2*q^11*z^2+4*q^10*z^3-9*q^9*z^4+q^10*z^2+2*q^9*z^3-3*q^8*z^4+4*q^9*z^2+4*q^8*z^3+8*q^8*z^2+5*q^7*z^3+2*q^7*z^2+2*q^6*z^3-5*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/z/q^4
+R2(4,1,0,3)*(q^35*z^12+q^35*z^11+2*q^34*z^12+q^34*z^11+q^33*z^12-q^34*z^10-q^33*z^10-q^32*z^11-5*q^31*z^11-q^32*z^9-q^31*z^10-5*q^30*z^11-2*q^31*z^9-4*q^30*z^10-q^29*z^11-2*q^30*z^9-9*q^29*z^10+q^29*z^9-3*q^28*z^10+2*q^29*z^8+2*q^28*z^9+5*q^27*z^10+5*q^27*z^9+3*q^26*z^10+3*q^27*z^8+24*q^26*z^9+4*q^27*z^7+2*q^26*z^8+26*q^25*z^9+2*q^26*z^7+6*q^25*z^8+7*q^24*z^9+q^25*z^7+20*q^24*z^8-4*q^23*z^9+2*q^25*z^6-5*q^24*z^7+7*q^23*z^8-q^22*z^9+q^24*z^6-q^23*z^7-15*q^22*z^8-q^23*z^6+q^22*z^7-12*q^21*z^8-8*q^22*z^6-21*q^21*z^7+q^20*z^8-5*q^21*z^6-30*q^20*z^7+2*q^19*z^8-7*q^20*z^6-15*q^19*z^7-30*q^19*z^6-5*q^18*z^7+q^19*z^5-25*q^18*z^6-q^18*z^5-5*q^17*z^6+4*q^18*z^4-15*q^17*z^5+2*q^17*z^4-10*q^16*z^5+3*q^15*z^6+14*q^15*z^5+q^14*z^6+2*q^16*z^3-9*q^15*z^4+10*q^14*z^5-q^13*z^6+q^15*z^3-8*q^14*z^4+2*q^13*z^5-q^13*z^4-3*q^12*z^5-6*q^13*z^3-9*q^12*z^4-q^11*z^5-5*q^12*z^3-12*q^11*z^4-2*q^11*z^3-4*q^10*z^4-2*q^11*z^2-13*q^10*z^3+4*q^9*z^4-q^10*z^2-12*q^9*z^3+2*q^8*z^4-4*q^9*z^2-7*q^8*z^3-10*q^8*z^2-6*q^7*z^3-3*q^7*z^2-2*q^6*z^3+5*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z/q^4
-R2(4,1,1,2)*z*q^2*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-33*q^28*z^10-4*q^28*z^9-24*q^27*z^10-q^28*z^8-7*q^27*z^9-8*q^26*z^10+2*q^27*z^8-q^26*z^9-q^25*z^10+4*q^27*z^7+10*q^26*z^8+22*q^25*z^9+7*q^26*z^7+25*q^25*z^8+31*q^24*z^9+7*q^25*z^7+68*q^24*z^8+16*q^23*z^9+4*q^25*z^6+5*q^24*z^7+109*q^23*z^8+3*q^22*z^9+8*q^24*z^6+82*q^22*z^8+4*q^23*z^6+3*q^22*z^7+17*q^21*z^8-7*q^22*z^6-23*q^21*z^7-13*q^20*z^8-21*q^21*z^6-83*q^20*z^7-7*q^19*z^8-28*q^20*z^6-94*q^19*z^7-q^18*z^8-3*q^20*z^5-57*q^19*z^6-43*q^18*z^7-5*q^19*z^5-78*q^18*z^6+q^17*z^7+2*q^19*z^4-15*q^18*z^5-58*q^17*z^6+7*q^16*z^7-q^18*z^4-47*q^17*z^5-42*q^16*z^6+q^15*z^7+q^17*z^4-59*q^16*z^5-38*q^15*z^6-2*q^14*z^7+2*q^16*z^4-28*q^15*z^5-17*q^14*z^6-q^13*z^7-2*q^16*z^3+4*q^15*z^4+5*q^14*z^5-4*q^13*z^6-3*q^15*z^3+5*q^14*z^4+30*q^13*z^5-q^12*z^6-3*q^14*z^3+8*q^13*z^4+39*q^12*z^5+q^11*z^6-q^13*z^3+14*q^11*z^5+q^10*z^6-2*q^13*z^2-8*q^12*z^3-6*q^11*z^4+q^10*z^5-q^12*z^2-22*q^11*z^3-12*q^10*z^4+q^9*z^5+4*q^11*z^2-6*q^9*z^4+10*q^10*z^2+19*q^9*z^3+3*q^8*z^4+12*q^9*z^2+12*q^8*z^3+2*q^7*z^4+22*q^8*z^2+11*q^7*z^3+2*q^8*z+13*q^7*z^2+q^6*z^3+q^7*z-5*q^6*z^2-2*q^5*z^3-4*q^6*z-3*q^5*z^2+q^4*z^3-4*q^5*z-2*q^4*z^2-3*q^4*z+q^3*z+2*q^3+q^2*z+q^2-z)
-R2(4,1,1,3)*q^2*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-q^20*z^6-5*q^19*z^7-3*q^19*z^6-q^18*z^7-q^19*z^5-4*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+5*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+q^16*z^4+23*q^15*z^5+2*q^16*z^3+19*q^14*z^5+q^15*z^3+4*q^14*z^4+4*q^13*z^5+4*q^13*z^4-4*q^12*z^5-2*q^13*z^3-7*q^12*z^4-q^11*z^5-6*q^12*z^3-16*q^11*z^4-10*q^11*z^3-8*q^10*z^4-19*q^10*z^3+2*q^9*z^4-4*q^10*z^2-21*q^9*z^3+2*q^8*z^4-6*q^9*z^2-8*q^8*z^3+2*q^9*z-17*q^8*z^2-5*q^7*z^3+q^8*z-10*q^7*z^2-q^6*z^3+4*q^6*z^2-4*q^6*z+4*q^5*z^2+3*q^4*z^2+4*q^4*z-2*q^4-4*q^3*z-q^2*z^2-3*q^3-4*q^2*z-q^2-q*z-2*q-1)
-R2(4,2,0,1)*z/q*(q^31*z^10+q^31*z^9+4*q^30*z^10+3*q^30*z^9+6*q^29*z^10-q^30*z^8+2*q^29*z^9+4*q^28*z^10-4*q^29*z^8-4*q^28*z^9+q^27*z^10-6*q^28*z^8-13*q^27*z^9-4*q^27*z^8-20*q^26*z^9-3*q^26*z^8-17*q^25*z^9-2*q^26*z^7-7*q^25*z^8-7*q^24*z^9-2*q^25*z^7-6*q^24*z^8-q^23*z^9+3*q^25*z^6+5*q^24*z^7+7*q^23*z^8+7*q^24*z^6+18*q^23*z^7+17*q^22*z^8+7*q^23*z^6+47*q^22*z^7+12*q^21*z^8+2*q^23*z^5+6*q^22*z^6+77*q^21*z^7+3*q^20*z^8+6*q^22*z^5+6*q^21*z^6+67*q^20*z^7+7*q^21*z^5+8*q^20*z^6+24*q^19*z^7-3*q^20*z^5-8*q^19*z^6-5*q^18*z^7-2*q^20*z^4-16*q^19*z^5-45*q^18*z^6-6*q^17*z^7-q^19*z^4-30*q^18*z^5-60*q^17*z^6-q^16*z^7-5*q^18*z^4-63*q^17*z^5-34*q^16*z^6-2*q^18*z^3-10*q^17*z^4-88*q^16*z^5-5*q^15*z^6-3*q^17*z^3-17*q^16*z^4-71*q^15*z^5+4*q^14*z^6-3*q^16*z^3-28*q^15*z^4-39*q^14*z^5+2*q^13*z^6+q^15*z^3-30*q^14*z^4-26*q^13*z^5-q^12*z^6-2*q^15*z^2+6*q^14*z^3-6*q^13*z^4-13*q^12*z^5-q^11*z^6-q^14*z^2+14*q^13*z^3+18*q^12*z^4-2*q^11*z^5+2*q^13*z^2+28*q^12*z^3+20*q^11*z^4-q^10*z^5+5*q^12*z^2+31*q^11*z^3+13*q^10*z^4+5*q^11*z^2+19*q^10*z^3+6*q^9*z^4+q^8*z^5+9*q^10*z^2+12*q^9*z^3+q^8*z^4-2*q^9*z^2+4*q^8*z^3+q^7*z^4-2*q^9*z-8*q^8*z^2+4*q^7*z^3-6*q^8*z-6*q^7*z^2+5*q^6*z^3-5*q^6*z^2+q^5*z^3-4*q^5*z^2-2*q^4*z^2+4*q^5+4*q^4+q^2*z^2+2*q^3-q^2*z-q^2-q*z-q-z)
-R2(4,2,0,2)*z/q*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+9*q^33*z^11-2*q^34*z^9+2*q^33*z^10+5*q^32*z^11-7*q^33*z^9-8*q^32*z^10+q^31*z^11-9*q^32*z^9-25*q^31*z^10-8*q^31*z^9-40*q^30*z^10-9*q^30*z^9-33*q^29*z^10+q^30*z^8-11*q^29*z^9-13*q^28*z^10+7*q^29*z^8+3*q^28*z^9-2*q^27*z^10+4*q^29*z^7+17*q^28*z^8+43*q^27*z^9+9*q^28*z^7+33*q^27*z^8+64*q^26*z^9+11*q^27*z^7+80*q^26*z^8+40*q^25*z^9+4*q^27*z^6+10*q^26*z^7+133*q^25*z^8+11*q^24*z^9+8*q^26*z^6+2*q^25*z^7+97*q^24*z^8+q^23*z^9-q^25*z^6-4*q^24*z^7-2*q^23*z^8-15*q^24*z^6-48*q^23*z^7-44*q^22*z^8-32*q^23*z^6-171*q^22*z^7-23*q^21*z^8-8*q^23*z^5-44*q^22*z^6-233*q^21*z^7-4*q^20*z^8-15*q^22*z^5-87*q^21*z^6-139*q^20*z^7-19*q^21*z^5-139*q^20*z^6-17*q^19*z^7-2*q^21*z^4-10*q^20*z^5-72*q^19*z^6+20*q^18*z^7-q^20*z^4-24*q^19*z^5+53*q^18*z^6+8*q^17*z^7+2*q^19*z^4-11*q^18*z^5+81*q^17*z^6-q^16*z^7+16*q^18*z^4+112*q^17*z^5+32*q^16*z^6-q^15*z^7+30*q^17*z^4+189*q^16*z^5-5*q^15*z^6+2*q^17*z^3+56*q^16*z^4+131*q^15*z^5-8*q^14*z^6+5*q^16*z^3+102*q^15*z^4+67*q^14*z^5+6*q^15*z^3+67*q^14*z^4+39*q^13*z^5+3*q^12*z^6+2*q^15*z^2-5*q^14*z^3-31*q^13*z^4+17*q^12*z^5+q^11*z^6+q^14*z^2-21*q^13*z^3-56*q^12*z^4+5*q^11*z^5-54*q^12*z^3-40*q^11*z^4+q^10*z^5-4*q^12*z^2-63*q^11*z^3-26*q^10*z^4-q^9*z^5-7*q^11*z^2-24*q^10*z^3-9*q^9*z^4-q^8*z^5-7*q^10*z^2-q^9*z^3-q^8*z^4+14*q^9*z^2+5*q^8*z^3-q^7*z^4+2*q^9*z+24*q^8*z^2+q^7*z^3+9*q^8*z+17*q^7*z^2-4*q^6*z^3+6*q^7*z+6*q^6*z^2-2*q^5*z^3+q^6*z+2*q^5*z^2-3*q^5*z+q^4*z^2-4*q^5+q^3*z^2-4*q^4-q^2*z^2-2*q^3+q^2*z+q^2+q*z+q+z)
+R2(4,2,1,0)*q*z*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-24*q^28*z^9-7*q^28*z^8-36*q^27*z^9-6*q^27*z^8-27*q^26*z^9-8*q^26*z^8-9*q^25*z^9+4*q^26*z^7+q^25*z^8-q^24*z^9+4*q^26*z^6+12*q^25*z^7+31*q^24*z^8+8*q^25*z^6+28*q^24*z^7+44*q^23*z^8+9*q^24*z^6+74*q^23*z^7+23*q^22*z^8+4*q^24*z^5+7*q^23*z^6+120*q^22*z^7+4*q^21*z^8+8*q^23*z^5-q^22*z^6+86*q^21*z^7+q^22*z^5-2*q^21*z^6+4*q^20*z^7-11*q^21*z^5-34*q^20*z^6-27*q^19*z^7-25*q^20*z^5-122*q^19*z^6-11*q^18*z^7-4*q^20*z^4-33*q^19*z^5-150*q^18*z^6-q^17*z^7-8*q^19*z^4-68*q^18*z^5-69*q^17*z^6-9*q^18*z^4-106*q^17*z^5+7*q^16*z^6-9*q^17*z^4-60*q^16*z^5+15*q^15*z^6-33*q^16*z^4+12*q^15*z^5+2*q^14*z^6+4*q^16*z^3-39*q^15*z^4+17*q^14*z^5-2*q^13*z^6+10*q^15*z^3+35*q^14*z^4-3*q^13*z^5-q^12*z^6+14*q^14*z^3+82*q^13*z^4-10*q^12*z^5+24*q^13*z^3+55*q^12*z^4-4*q^11*z^5+50*q^12*z^3+32*q^11*z^4+2*q^10*z^5-2*q^12*z^2+22*q^11*z^3+15*q^10*z^4+2*q^9*z^5-11*q^11*z^2-35*q^10*z^3+5*q^9*z^4-22*q^10*z^2-39*q^9*z^3+4*q^8*z^4-28*q^9*z^2-21*q^8*z^3-26*q^8*z^2-12*q^7*z^3-q^6*z^4+2*q^8*z-4*q^7*z^2-3*q^6*z^3+7*q^7*z+8*q^6*z^2-q^5*z^3+12*q^6*z+6*q^5*z^2+8*q^5*z+2*q^4*z^2+5*q^4*z+q^3*z^2+2*q^4-q^3*z-q^2*z^2-3*q^3-2*q^2*z-4*q^2-q*z+z)
+R2(4,2,1,2)*q^3*z*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-33*q^27*z^10-4*q^27*z^9-24*q^26*z^10-q^27*z^8-8*q^26*z^9-8*q^25*z^10+q^26*z^8-3*q^25*z^9-q^24*z^10+4*q^26*z^7+9*q^25*z^8+21*q^24*z^9+8*q^25*z^7+26*q^24*z^8+31*q^23*z^9+9*q^24*z^7+72*q^23*z^8+16*q^22*z^9+4*q^24*z^6+8*q^23*z^7+117*q^22*z^8+3*q^21*z^9+9*q^23*z^6+3*q^22*z^7+88*q^21*z^8+5*q^22*z^6+5*q^21*z^7+18*q^20*z^8-6*q^21*z^6-21*q^20*z^7-13*q^19*z^8-23*q^20*z^6-90*q^19*z^7-7*q^18*z^8-3*q^20*z^5-36*q^19*z^6-105*q^18*z^7-q^17*z^8-8*q^19*z^5-71*q^18*z^6-47*q^17*z^7-15*q^18*z^5-106*q^17*z^6+q^16*z^7-2*q^18*z^4-20*q^17*z^5-79*q^16*z^6+7*q^15*z^7-3*q^17*z^4-45*q^16*z^5-40*q^15*z^6+q^14*z^7-2*q^16*z^4-50*q^15*z^5-29*q^14*z^6-2*q^13*z^7-2*q^16*z^3+10*q^15*z^4+5*q^14*z^5-15*q^13*z^6-q^12*z^7+q^15*z^3+17*q^14*z^4+37*q^13*z^5-4*q^12*z^6+q^14*z^3+20*q^13*z^4+35*q^12*z^5-q^11*z^6+8*q^13*z^3+39*q^12*z^4+29*q^11*z^5+q^10*z^6+2*q^13*z^2+5*q^12*z^3+18*q^11*z^4+10*q^10*z^5+q^9*z^6+q^12*z^2-8*q^11*z^3-7*q^10*z^4+q^9*z^5+2*q^11*z^2-16*q^10*z^3-5*q^9*z^4+q^8*z^5-q^10*z^2-18*q^9*z^3+3*q^8*z^4-3*q^9*z^2-8*q^8*z^3+5*q^7*z^4-4*q^8*z^2-q^7*z^3+2*q^6*z^4-2*q^8*z-2*q^7*z^2+2*q^6*z^3+q^7*z-q^6*z-q^5*z^2-2*q^4*z^3-5*q^5*z-q^4*z^2+q^3*z^3-q^3*z^2+3*q^3*z-q^2*z^2+q^2*z-2*q*z^2+2*q+z+1)
-R2(4,2,2,1)*q^3*z*(q^20*z^6+q^20*z^5+2*q^19*z^6+2*q^19*z^5+q^18*z^6+q^18*z^5-2*q^16*z^5-q^16*z^4-3*q^15*z^5-4*q^15*z^4-2*q^15*z^3-4*q^14*z^4+2*q^13*z^5-3*q^14*z^3-q^13*z^4+q^12*z^5-3*q^13*z^3-4*q^12*z^4-2*q^13*z^2-2*q^12*z^3-6*q^11*z^4-q^12*z^2+2*q^11*z^3-4*q^10*z^4+3*q^10*z^3-q^9*z^4+2*q^10*z^2+3*q^9*z^3+5*q^9*z^2+6*q^8*z^3+3*q^8*z^2+5*q^7*z^3+2*q^8*z+5*q^7*z^2-q^7*z+6*q^6*z^2+q^6*z+3*q^5*z^2+5*q^5*z+2*q^4*z^2+2*q^4*z-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
-R2(4,2,2,2)*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)*q^14*z^3
+R2(4,2,2,3)*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)*q^14*z^3
+R2(4,3,0,1)*q^2*z^2*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-24*q^28*z^9-7*q^28*z^8-36*q^27*z^9-6*q^27*z^8-27*q^26*z^9-8*q^26*z^8-9*q^25*z^9+4*q^26*z^7+q^25*z^8-q^24*z^9+4*q^26*z^6+12*q^25*z^7+31*q^24*z^8+8*q^25*z^6+28*q^24*z^7+44*q^23*z^8+9*q^24*z^6+74*q^23*z^7+23*q^22*z^8+4*q^24*z^5+7*q^23*z^6+120*q^22*z^7+4*q^21*z^8+8*q^23*z^5-q^22*z^6+86*q^21*z^7+q^22*z^5-2*q^21*z^6+4*q^20*z^7-11*q^21*z^5-34*q^20*z^6-27*q^19*z^7-25*q^20*z^5-122*q^19*z^6-11*q^18*z^7-4*q^20*z^4-33*q^19*z^5-150*q^18*z^6-q^17*z^7-8*q^19*z^4-68*q^18*z^5-69*q^17*z^6-9*q^18*z^4-106*q^17*z^5+7*q^16*z^6-9*q^17*z^4-60*q^16*z^5+15*q^15*z^6-33*q^16*z^4+12*q^15*z^5+2*q^14*z^6+4*q^16*z^3-39*q^15*z^4+17*q^14*z^5-2*q^13*z^6+10*q^15*z^3+35*q^14*z^4-3*q^13*z^5-q^12*z^6+14*q^14*z^3+82*q^13*z^4-10*q^12*z^5+24*q^13*z^3+55*q^12*z^4-4*q^11*z^5+50*q^12*z^3+32*q^11*z^4+2*q^10*z^5-2*q^12*z^2+22*q^11*z^3+15*q^10*z^4+2*q^9*z^5-11*q^11*z^2-35*q^10*z^3+5*q^9*z^4-22*q^10*z^2-39*q^9*z^3+4*q^8*z^4-28*q^9*z^2-21*q^8*z^3-26*q^8*z^2-12*q^7*z^3-q^6*z^4+2*q^8*z-4*q^7*z^2-3*q^6*z^3+7*q^7*z+8*q^6*z^2-q^5*z^3+12*q^6*z+6*q^5*z^2+8*q^5*z+2*q^4*z^2+5*q^4*z+q^3*z^2+2*q^4-q^3*z-q^2*z^2-3*q^3-2*q^2*z-4*q^2-q*z+z)
+R2(4,3,1,2)*q^3*z*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+7*q^22*z^6+116*q^21*z^7+3*q^20*z^8+8*q^22*z^5+86*q^20*z^7+3*q^21*z^5+q^20*z^6+17*q^19*z^7-8*q^20*z^5-24*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-31*q^18*z^5-103*q^17*z^6-q^16*z^7-5*q^18*z^4-68*q^17*z^5-44*q^16*z^6-10*q^17*z^4-100*q^16*z^5+q^15*z^6-12*q^16*z^4-70*q^15*z^5+5*q^14*z^6-40*q^15*z^4-38*q^14*z^5+2*q^15*z^3-46*q^14*z^4-27*q^13*z^5-2*q^12*z^6+9*q^14*z^3+10*q^13*z^4-10*q^12*z^5-q^11*z^6+12*q^13*z^3+42*q^12*z^4+21*q^12*z^3+39*q^11*z^4+28*q^11*z^3+30*q^10*z^4+q^9*z^5+2*q^10*z^3+5*q^9*z^4+q^8*z^5-8*q^10*z^2-19*q^9*z^3-4*q^8*z^4-23*q^9*z^2-19*q^8*z^3+q^7*z^4-20*q^8*z^2-8*q^7*z^3-11*q^7*z^2+2*q^6*z^3-8*q^6*z^2-4*q^5*z^2+q^4*z^3+2*q^3*z^2+3*q^3*z+2*q^2*z^2+2*q^3+3*q^2*z+q*z^2+q^2+q*z-z)
+R3(-2,2,4,0)*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-21*q^20*z^7-3*q^19*z^8-31*q^20*z^6-125*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-229*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-197*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-71*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-93*q^15*z^5-45*q^14*z^6+4*q^16*z^3+8*q^15*z^4-34*q^14*z^5-19*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+84*q^13*z^5-9*q^12*z^6-q^11*z^7+q^14*z^3+25*q^13*z^4+135*q^12*z^5-5*q^11*z^6-6*q^13*z^3+57*q^12*z^4+110*q^11*z^5-q^10*z^6-7*q^12*z^3+69*q^11*z^4+60*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+25*q^10*z^4+16*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-22*q^9*z^4-5*q^10*z^2-31*q^9*z^3-25*q^8*z^4-2*q^10*z+2*q^9*z^2-24*q^8*z^3-6*q^7*z^4-2*q^9*z+2*q^8*z^2-23*q^7*z^3+3*q^6*z^4-q^8*z+5*q^7*z^2-17*q^6*z^3+q^5*z^4+6*q^6*z^2-7*q^5*z^3+4*q^6*z-q^5*z^2-3*q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)/z^2/q
-R3(-1,1,4,0)/q/z^2*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-20*q^20*z^7-3*q^19*z^8-31*q^20*z^6-123*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-228*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-197*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-71*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-95*q^15*z^5-47*q^14*z^6+4*q^16*z^3+8*q^15*z^4-38*q^14*z^5-22*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+81*q^13*z^5-10*q^12*z^6-q^11*z^7+q^14*z^3+23*q^13*z^4+132*q^12*z^5-5*q^11*z^6-6*q^13*z^3+56*q^12*z^4+110*q^11*z^5-q^10*z^6-7*q^12*z^3+68*q^11*z^4+62*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+25*q^10*z^4+17*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-21*q^9*z^4-5*q^10*z^2-32*q^9*z^3-25*q^8*z^4-2*q^10*z+2*q^9*z^2-22*q^8*z^3-5*q^7*z^4-2*q^9*z+2*q^8*z^2-19*q^7*z^3+4*q^6*z^4-q^8*z+7*q^7*z^2-15*q^6*z^3+q^5*z^4+8*q^6*z^2-6*q^5*z^3+4*q^6*z-3*q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)
-R3(-1,2,0,0)*z*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)/q
+R3(-1,2,2,0)*z^2*q^2*(q^5*z+2*q^4*z+q^3*z-q-1)
-R3(-1,2,3,0)/q^3*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-28*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-66*q^18*z^6-67*q^17*z^7-7*q^18*z^5-107*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-41*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-48*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+16*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+5*q^14*z^4+70*q^13*z^5-5*q^12*z^6+q^14*z^3+20*q^13*z^4+66*q^12*z^5-3*q^11*z^6-6*q^13*z^3+38*q^12*z^4+40*q^11*z^5+q^10*z^6-5*q^12*z^3+31*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-6*q^11*z^3-4*q^10*z^4+2*q^9*z^5-4*q^11*z^2-13*q^10*z^3-13*q^9*z^4+q^8*z^5-5*q^10*z^2-14*q^9*z^3-4*q^8*z^4-2*q^10*z+2*q^9*z^2-13*q^8*z^3+q^7*z^4-2*q^9*z+q^8*z^2-14*q^7*z^3-q^8*z-q^7*z^2-8*q^6*z^3+q^5*z^4-3*q^5*z^3+2*q^6*z-q^5*z^2+2*q^5*z+3*q^4*z^2-q^3*z-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z
-R3(-1,2,3,1)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+24*q^25*z^9+8*q^26*z^7+28*q^25*z^8+37*q^24*z^9+10*q^25*z^7+74*q^24*z^8+21*q^23*z^9+4*q^25*z^6+10*q^24*z^7+119*q^23*z^8+4*q^22*z^9+8*q^24*z^6+8*q^23*z^7+91*q^22*z^8+4*q^23*z^6+9*q^22*z^7+16*q^21*z^8-7*q^22*z^6-24*q^21*z^7-19*q^20*z^8-21*q^21*z^6-100*q^20*z^7-10*q^19*z^8-2*q^21*z^5-36*q^20*z^6-127*q^19*z^7-q^18*z^8-9*q^20*z^5-76*q^19*z^6-67*q^18*z^7-17*q^19*z^5-113*q^18*z^6-3*q^17*z^7-30*q^18*z^5-88*q^17*z^6+11*q^16*z^7-4*q^18*z^4-59*q^17*z^5-40*q^16*z^6+2*q^15*z^7-6*q^17*z^4-58*q^16*z^5-18*q^15*z^6-2*q^14*z^7-4*q^16*z^4+4*q^15*z^5-9*q^14*z^6-q^13*z^7-2*q^16*z^3+9*q^15*z^4+60*q^14*z^5-5*q^13*z^6-3*q^15*z^3+27*q^14*z^4+65*q^13*z^5-q^12*z^6-q^14*z^3+46*q^13*z^4+47*q^12*z^5+2*q^11*z^6+3*q^13*z^3+36*q^12*z^4+18*q^11*z^5+q^10*z^6+6*q^11*z^4+2*q^10*z^5-5*q^11*z^3-5*q^10*z^4+4*q^11*z^2+4*q^10*z^3-q^9*z^4-q^8*z^5+8*q^10*z^2+10*q^9*z^3+3*q^8*z^4+8*q^9*z^2+3*q^8*z^3+q^7*z^4+11*q^8*z^2+4*q^7*z^3+7*q^7*z^2-q^6*z^3-q^5*z^4-q^6*z^2-q^5*z^3-2*q^6*z+q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q^3*z-q^2*z^2+2*q^3+q^2*z+q^2-z)/z^2/q^4
+R3(-1,2,4,1)*q*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-27*q^26*z^10-q^27*z^8-10*q^26*z^9-11*q^25*z^10+2*q^26*z^8-3*q^25*z^9-2*q^24*z^10+4*q^26*z^7+12*q^25*z^8+25*q^24*z^9+8*q^25*z^7+29*q^24*z^8+40*q^23*z^9+9*q^24*z^7+73*q^23*z^8+27*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+9*q^21*z^9+6*q^23*z^6+q^22*z^7+92*q^21*z^8+q^20*z^9-q^22*z^6+4*q^21*z^7+19*q^20*z^8-12*q^21*z^6-26*q^20*z^7-21*q^19*z^8-23*q^20*z^6-103*q^19*z^7-16*q^18*z^8-2*q^20*z^5-28*q^19*z^6-138*q^18*z^7-4*q^17*z^8-6*q^19*z^5-66*q^18*z^6-92*q^17*z^7-9*q^18*z^5-105*q^17*z^6-24*q^16*z^7+4*q^18*z^4-10*q^17*z^5-81*q^16*z^6+7*q^15*z^7+7*q^17*z^4-41*q^16*z^5-34*q^15*z^6+6*q^14*z^7+8*q^16*z^4-46*q^15*z^5-2*q^14*z^6-q^13*z^7+4*q^16*z^3+6*q^15*z^4+19*q^14*z^5+13*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+80*q^13*z^5+7*q^12*z^6+q^14*z^3+16*q^13*z^4+89*q^12*z^5-q^11*z^6-6*q^13*z^3+36*q^12*z^4+63*q^11*z^5-7*q^12*z^3+33*q^11*z^4+25*q^10*z^5+q^9*z^6+q^12*z^2-8*q^11*z^3+11*q^10*z^4+5*q^9*z^5-4*q^11*z^2-18*q^10*z^3-9*q^9*z^4-q^8*z^5-5*q^10*z^2-17*q^9*z^3-12*q^8*z^4-q^7*z^5-2*q^10*z+2*q^9*z^2-11*q^8*z^3-4*q^7*z^4-2*q^9*z-17*q^7*z^3-2*q^6*z^4-q^8*z+2*q^7*z^2-16*q^6*z^3-q^5*z^4+5*q^6*z^2-5*q^5*z^3+4*q^6*z+2*q^5*z^2+5*q^5*z+5*q^4*z^2+q^3*z^3+2*q^4*z+q^3*z^2+q^3*z-q^2*z^2-2*q^3-q*z^2-q^2+z)/z
-R1(1,1,-1,1)*z*(q+1)*q
+R1(1,1,-1,3)*z^2*q^3*(q+1)
-R1(1,1,1,2)*q^3*z*(q^13*z^4+3*q^12*z^4+4*q^11*z^4+3*q^10*z^4+q^9*z^4-q^9*z^3-3*q^8*z^3-3*q^8*z^2-4*q^7*z^3-6*q^7*z^2-q^6*z^3-5*q^6*z^2+2*q^5*z^3-2*q^6*z-3*q^5*z^2+q^4*z^3-3*q^5*z-2*q^4*z+2*q^3*z-q^2*z^2+2*q^2*z-q*z^2+q*z+2*q+z+3)
-R1(1,1,2,3)/q^2/z*(q^25*z^8+q^25*z^7+2*q^24*z^8+2*q^24*z^7+q^23*z^8+2*q^23*z^7+q^23*z^6+q^22*z^7+2*q^22*z^6-2*q^21*z^7-2*q^20*z^7-5*q^20*z^6-2*q^20*z^5-8*q^19*z^6-4*q^19*z^5-3*q^18*z^6-7*q^18*z^5-q^17*z^6-4*q^18*z^4-5*q^17*z^5-2*q^16*z^6-4*q^17*z^4+q^16*z^5-q^15*z^6-3*q^16*z^4-6*q^15*z^5-2*q^16*z^3+4*q^15*z^4-8*q^14*z^5-q^15*z^3+8*q^14*z^4+4*q^13*z^4+4*q^12*z^5+6*q^13*z^3+9*q^12*z^4+q^11*z^5+5*q^12*z^3+12*q^11*z^4+4*q^11*z^3+4*q^10*z^4+2*q^11*z^2+13*q^10*z^3-3*q^9*z^4+q^10*z^2+12*q^9*z^3-2*q^8*z^4+4*q^9*z^2+7*q^8*z^3+10*q^8*z^2+6*q^7*z^3+3*q^7*z^2+2*q^6*z^3-5*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R2(4,3,0,3)*(2*q^35*z^12+2*q^35*z^11+7*q^34*z^12+5*q^34*z^11+9*q^33*z^12-2*q^34*z^10+2*q^33*z^11+5*q^32*z^12-7*q^33*z^10-8*q^32*z^11+q^31*z^12-9*q^32*z^10-25*q^31*z^11-8*q^31*z^10-40*q^30*z^11-9*q^30*z^10-33*q^29*z^11+q^30*z^9-11*q^29*z^10-13*q^28*z^11+7*q^29*z^9+3*q^28*z^10-2*q^27*z^11+4*q^29*z^8+17*q^28*z^9+43*q^27*z^10+9*q^28*z^8+33*q^27*z^9+64*q^26*z^10+11*q^27*z^8+79*q^26*z^9+40*q^25*z^10+4*q^27*z^7+9*q^26*z^8+131*q^25*z^9+11*q^24*z^10+8*q^26*z^7+q^25*z^8+96*q^24*z^9+q^23*z^10-3*q^24*z^8-2*q^23*z^9-13*q^24*z^7-45*q^23*z^8-44*q^22*z^9-30*q^23*z^7-165*q^22*z^8-23*q^21*z^9-8*q^23*z^6-40*q^22*z^7-228*q^21*z^8-4*q^20*z^9-14*q^22*z^6-79*q^21*z^7-138*q^20*z^8-16*q^21*z^6-129*q^20*z^7-17*q^19*z^8-2*q^21*z^5-10*q^20*z^6-71*q^19*z^7+20*q^18*z^8-3*q^20*z^5-29*q^19*z^6+45*q^18*z^7+8*q^17*z^8+q^19*z^5-27*q^18*z^6+75*q^17*z^7-q^16*z^8+11*q^18*z^5+79*q^17*z^6+31*q^16*z^7-q^15*z^8-2*q^18*z^4+22*q^17*z^5+164*q^16*z^6-5*q^15*z^7-q^17*z^4+43*q^16*z^5+129*q^15*z^6-8*q^14*z^7+93*q^15*z^5+74*q^14*z^6+4*q^15*z^4+82*q^14*z^5+41*q^13*z^6+3*q^12*z^7-6*q^14*z^4-9*q^13*z^5+17*q^12*z^6+q^11*z^7-10*q^13*z^4-49*q^12*z^5+5*q^11*z^6+2*q^13*z^3-26*q^12*z^4-42*q^11*z^5+q^10*z^6+q^12*z^3-42*q^11*z^4-27*q^10*z^5-q^9*z^6+6*q^11*z^3-16*q^10*z^4-9*q^9*z^5-q^8*z^6+7*q^10*z^3+6*q^9*z^4-q^8*z^5+12*q^9*z^3+6*q^8*z^4-q^7*z^5+16*q^8*z^3+q^7*z^4+2*q^8*z^2+10*q^7*z^3-4*q^6*z^4+q^7*z^2+2*q^6*z^3-2*q^5*z^4-2*q^6*z^2+q^5*z^3-q^5*z^2+2*q^4*z^3+2*q^4*z^2+q^3*z^3-q^2*z^3-2*q^3*z+q^2*z+q*z^2+q*z+z^2)
+R2(4,3,1,1)*(2*q^37*z^12+2*q^37*z^11+9*q^36*z^12+7*q^36*z^11+16*q^35*z^12-2*q^36*z^10+7*q^35*z^11+14*q^34*z^12-9*q^35*z^10-7*q^34*z^11+6*q^33*z^12-17*q^34*z^10-34*q^33*z^11+q^32*z^12-17*q^33*z^10-59*q^32*z^11+q^33*z^9-10*q^32*z^10-58*q^31*z^11+2*q^32*z^9-8*q^31*z^10-32*q^30*z^11+3*q^31*z^9-q^30*z^10-9*q^29*z^11+4*q^31*z^8+12*q^30*z^9+31*q^29*z^10-q^28*z^11+12*q^30*z^8+37*q^29*z^9+59*q^28*z^10+17*q^29*z^8+101*q^28*z^9+48*q^27*z^10+4*q^29*z^7+14*q^28*z^8+187*q^27*z^9+19*q^26*z^10+10*q^28*z^7+3*q^27*z^8+191*q^26*z^9+3*q^25*z^10+8*q^27*z^7-6*q^26*z^8+92*q^25*z^9-8*q^26*z^7-49*q^25*z^8+q^24*z^9-2*q^26*z^6-33*q^25*z^7-158*q^24*z^8-20*q^23*z^9-5*q^25*z^6-53*q^24*z^7-218*q^23*z^8-8*q^22*z^9-6*q^24*z^6-99*q^23*z^7-146*q^22*z^8-q^21*z^9-10*q^23*z^6-155*q^22*z^7-38*q^21*z^8-14*q^22*z^6-128*q^21*z^7+9*q^20*z^8+2*q^22*z^5-48*q^21*z^6-70*q^20*z^7+8*q^19*z^8+5*q^21*z^5-68*q^20*z^6-61*q^19*z^7-q^18*z^8+14*q^20*z^5-8*q^19*z^6-54*q^18*z^7-3*q^17*z^8+20*q^19*z^5+59*q^18*z^6-23*q^17*z^7-q^16*z^8+45*q^18*z^5+84*q^17*z^6-4*q^16*z^7+61*q^17*z^5+81*q^16*z^6+q^15*z^7-4*q^17*z^4+19*q^16*z^5+49*q^15*z^6+2*q^14*z^7-14*q^16*z^4-31*q^15*z^5+15*q^14*z^6+q^13*z^7-39*q^15*z^4-45*q^14*z^5+2*q^13*z^6-54*q^14*z^4-30*q^13*z^5+2*q^14*z^3-23*q^13*z^4-q^12*z^5+7*q^13*z^3+2*q^12*z^4+6*q^11*z^5+15*q^12*z^3+6*q^11*z^4+2*q^10*z^5+12*q^11*z^3+3*q^10*z^3-3*q^9*z^4+q^9*z^3-q^8*z^4-2*q^9*z^2+2*q^8*z^3+q^7*z^4-q^8*z^2+q^7*z^3+q^7*z^2-q^5*z^3)
+R2(4,3,1,3)*(-q^25*z^8-q^25*z^7-2*q^24*z^8-q^24*z^7-q^23*z^8+q^23*z^7+2*q^21*z^6+2*q^20*z^7+5*q^20*z^6+2*q^20*z^5+3*q^19*z^6-2*q^18*z^7+q^19*z^5-q^17*z^7+4*q^17*z^6+2*q^18*z^4+2*q^17*z^5+6*q^16*z^6-q^17*z^4-2*q^16*z^5+4*q^15*z^6-3*q^16*z^4-3*q^15*z^5+q^14*z^6-3*q^15*z^4-2*q^14*z^5-3*q^14*z^4-6*q^13*z^5-2*q^14*z^3-q^13*z^4-5*q^12*z^5-3*q^13*z^3-3*q^12*z^4+3*q^12*z^3-4*q^11*z^4+2*q^11*z^3-3*q^10*z^4-2*q^10*z^3-2*q^9*z^4-q^9*z^3+q^8*z^4+2*q^9*z^2+3*q^8*z^3+q^8*z^2+3*q^7*z^3+q^6*z^3+2*q^6*z^2+q^5*z^3+q^5*z^2)
+R3(-2,1,2,0)*(-q^8*z^2-2*q^7*z^2-q^6*z^2+q^4*z+q^3*z)
+R3(-2,1,3,0)*(-q^8*z^2-2*q^7*z^2-q^6*z^2+q^4*z+q^3*z)
+R3(-2,1,3,1)*(-q^10*z^2-2*q^9*z^2-q^8*z^2+q^6*z+q^5*z+q^2)
+R3(-2,2,2,1)*(-q^25*z^9-q^25*z^8-2*q^24*z^9-q^24*z^8-q^23*z^9+q^24*z^7+q^23*z^8+2*q^23*z^7+3*q^22*z^8+q^22*z^7+6*q^21*z^8+5*q^20*z^8+q^20*z^7+q^19*z^8+q^20*z^6+3*q^19*z^7-q^19*z^6-2*q^18*z^7-2*q^19*z^5-3*q^18*z^6-6*q^17*z^7-q^18*z^5-8*q^17*z^6-3*q^16*z^7-2*q^17*z^5-22*q^16*z^6-2*q^17*z^4+q^16*z^5-20*q^15*z^6-q^16*z^4+q^15*z^5-4*q^14*z^6+4*q^13*z^6+4*q^14*z^4+12*q^13*z^5+q^12*z^6+4*q^13*z^4+19*q^12*z^5+7*q^12*z^4+8*q^11*z^5+2*q^12*z^3+19*q^11*z^4-2*q^10*z^5+16*q^10*z^4-2*q^9*z^5+q^10*z^3+8*q^9*z^4+12*q^9*z^3+9*q^8*z^4-2*q^9*z^2+4*q^8*z^3+3*q^7*z^4-2*q^8*z^2-4*q^7*z^3-4*q^6*z^3-2*q^6*z^2-5*q^5*z^3-4*q^5*z^2-2*q^4*z^3+q^4*z^2+q^3*z^3+3*q^4*z+q^3*z^2+3*q^3*z-q^2*z-q*z^2-q*z-q-z)
+R3(-2,2,3,0)*(-q^16*z^5-2*q^15*z^5-q^14*z^5+2*q^11*z^3+2*q^10*z^4+4*q^10*z^3+3*q^9*z^4+3*q^9*z^3+q^8*z^4+2*q^9*z^2+2*q^8*z^3+2*q^8*z^2-2*q^7*z^3+3*q^7*z^2-3*q^6*z^3+q^6*z^2-q^5*z^3-q^5*z^2+q^5*z+q^4*z^2-3*q^4*z-5*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R3(-2,2,3,1)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z)
+R2(-1,0,0,2)*(-q^8*z^2-2*q^7*z^2-q^6*z^2+q^4*z+q^3*z+1)
+R2(-1,0,1,1)*(-q^8*z^2-2*q^7*z^2-q^6*z^2+q^4*z+q^3*z)
+R2(-1,0,1,3)*(q^10*z^2+2*q^9*z^2+q^8*z^2-q^6*z-q^5*z-q^2)
+R2(-1,0,2,1)*(-q^8*z^2-2*q^7*z^2-q^6*z^2+q^4*z+q^3*z)
+R2(-1,0,2,2)*(-q^9*z^2-2*q^8*z^2-q^7*z^2+q^5*z+q^4*z)
+R2(-1,1,0,2)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)
+R2(-1,1,2,2)*(q^9*z^2+q^8*z^3+3*q^8*z^2+2*q^7*z^3+3*q^7*z^2+q^6*z^3+q^6*z^2-q^5*z-q^4*z^2-2*q^4*z-q^3*z^2-q^3*z-q^2*z-q*z-q-z)
-R1(1,3,-1,0)*q^2*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-q^2*z-q*z-q-z)
-R1(1,3,0,3)/q^3*(2*q^36*z^12+2*q^36*z^11+7*q^35*z^12+5*q^35*z^11+9*q^34*z^12-2*q^35*z^10+2*q^34*z^11+5*q^33*z^12-7*q^34*z^10-8*q^33*z^11+q^32*z^12-9*q^33*z^10-23*q^32*z^11-6*q^32*z^10-34*q^31*z^11-5*q^31*z^10-26*q^30*z^11-q^31*z^9-9*q^30*z^10-9*q^29*z^11+2*q^30*z^9-2*q^29*z^10-q^28*z^11+4*q^30*z^8+11*q^29*z^9+24*q^28*z^10+8*q^29*z^8+27*q^28*z^9+37*q^27*z^10+9*q^28*z^8+72*q^27*z^9+21*q^26*z^10+4*q^28*z^7+6*q^27*z^8+118*q^26*z^9+4*q^25*z^10+6*q^27*z^7+q^26*z^8+91*q^25*z^9-q^26*z^7+3*q^25*z^8+16*q^24*z^9-12*q^25*z^7-25*q^24*z^8-19*q^23*z^9-20*q^24*z^7-99*q^23*z^8-10*q^22*z^9-2*q^24*z^6-26*q^23*z^7-127*q^22*z^8-q^21*z^9-7*q^23*z^6-65*q^22*z^7-67*q^21*z^8-9*q^22*z^6-109*q^21*z^7-3*q^20*z^8+4*q^22*z^5-10*q^21*z^6-87*q^20*z^7+11*q^19*z^8+7*q^21*z^5-42*q^20*z^6-37*q^19*z^7+2*q^18*z^8+9*q^20*z^5-52*q^19*z^6-12*q^18*z^7-2*q^17*z^8+4*q^20*z^4+8*q^19*z^5+10*q^18*z^6-5*q^17*z^7-q^16*z^8+2*q^19*z^4+9*q^18*z^5+69*q^17*z^6-5*q^16*z^7+3*q^18*z^4+27*q^17*z^5+69*q^16*z^6-3*q^15*z^7-5*q^17*z^4+53*q^16*z^5+42*q^15*z^6+q^14*z^7-6*q^16*z^4+56*q^15*z^5+15*q^14*z^6+q^13*z^7+3*q^16*z^3-9*q^15*z^4+15*q^14*z^5+2*q^13*z^6-5*q^15*z^3-14*q^14*z^4-10*q^13*z^5+q^12*z^6-10*q^14*z^3-16*q^13*z^4-8*q^12*z^5-2*q^14*z^2-10*q^13*z^3-29*q^12*z^4-4*q^13*z^2-16*q^12*z^3-33*q^11*z^4-4*q^12*z^2-17*q^11*z^3-11*q^10*z^4+q^9*z^5-7*q^11*z^2-22*q^10*z^3+2*q^9*z^4-6*q^10*z^2-19*q^9*z^3+2*q^8*z^4-7*q^9*z^2-4*q^8*z^3-16*q^8*z^2-7*q^7*z^3+2*q^8*z-7*q^7*z^2-4*q^6*z^3-3*q^7*z+5*q^6*z^2-q^5*z^3+2*q^6*z+6*q^5*z^2+9*q^5*z+5*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R1(1,3,1,3)*(2*q^35*z^11+2*q^35*z^10+9*q^34*z^11+7*q^34*z^10+16*q^33*z^11-2*q^34*z^9+7*q^33*z^10+12*q^32*z^11-9*q^33*z^9-8*q^32*z^10-q^31*z^11-16*q^32*z^9-36*q^31*z^10-8*q^30*z^11-13*q^31*z^9-58*q^30*z^10-5*q^29*z^11-3*q^30*z^9-50*q^29*z^10-q^28*z^11-q^30*z^8-4*q^29*z^9-11*q^28*z^10-5*q^28*z^9+24*q^27*z^10+4*q^29*z^7+12*q^28*z^8+27*q^27*z^9+25*q^26*z^10+12*q^28*z^7+40*q^27*z^8+67*q^26*z^9+9*q^25*z^10+16*q^27*z^7+97*q^26*z^8+56*q^25*z^9+q^24*z^10+4*q^27*z^6+10*q^26*z^7+174*q^25*z^8+13*q^26*z^6+170*q^24*z^8-33*q^23*z^9+13*q^25*z^6+q^24*z^7+26*q^23*z^8-21*q^22*z^9-7*q^24*z^6-20*q^23*z^7-121*q^22*z^8-4*q^21*z^9-37*q^23*z^6-117*q^22*z^7-118*q^21*z^8-2*q^23*z^5-52*q^22*z^6-206*q^21*z^7-27*q^20*z^8-6*q^22*z^5-86*q^21*z^6-138*q^20*z^7+18*q^19*z^8-18*q^21*z^5-145*q^20*z^6+45*q^19*z^7+10*q^18*z^8-2*q^21*z^4-28*q^20*z^5-132*q^19*z^6+135*q^18*z^7+q^17*z^8-q^20*z^4-62*q^19*z^5-21*q^18*z^6+79*q^17*z^7-100*q^18*z^5+61*q^17*z^6+3*q^16*z^7-2*q^19*z^3-q^18*z^4-43*q^17*z^5+48*q^16*z^6-14*q^15*z^7-q^18*z^3-3*q^17*z^4+79*q^16*z^5+12*q^15*z^6-3*q^14*z^7-2*q^17*z^3+9*q^16*z^4+119*q^15*z^5+2*q^13*z^7-3*q^16*z^3+39*q^15*z^4+50*q^14*z^5+2*q^13*z^6+q^12*z^7-3*q^15*z^3+22*q^14*z^4-22*q^13*z^5+7*q^12*z^6-12*q^14*z^3-37*q^13*z^4-39*q^12*z^5+4*q^11*z^6+2*q^14*z^2-20*q^13*z^3-73*q^12*z^4-31*q^11*z^5-q^10*z^6+q^13*z^2-38*q^12*z^3-49*q^11*z^4-13*q^10*z^5-q^9*z^6+q^12*z^2-25*q^11*z^3+2*q^10*z^4-2*q^9*z^5+16*q^11*z^2+17*q^10*z^3+15*q^9*z^4-q^8*z^5+18*q^10*z^2+27*q^9*z^3+6*q^8*z^4+4*q^10*z+12*q^9*z^2+24*q^8*z^3+q^7*z^4+3*q^9*z+14*q^8*z^2+18*q^7*z^3+q^8*z+2*q^7*z^2+7*q^6*z^3-q^5*z^4-7*q^6*z^2+q^5*z^3-7*q^6*z-5*q^5*z^2-7*q^5*z-6*q^4*z^2+3*q^4*z+2*q^4+3*q^3*z+2*q^2*z^2+3*q^3+q^2*z+q*z^2+q^2-q*z-z)/q^2
+R1(1,3,2,0)*(2*q^34*z^11+2*q^34*z^10+9*q^33*z^11+7*q^33*z^10+18*q^32*z^11-2*q^33*z^9+9*q^32*z^10+23*q^31*z^11-9*q^32*z^9+q^31*z^10+22*q^30*z^11-18*q^31*z^9-25*q^30*z^10+15*q^29*z^11-25*q^30*z^9-66*q^29*z^10+6*q^28*z^11-29*q^29*z^9-94*q^28*z^10+q^27*z^11-30*q^28*z^9-93*q^27*z^10+3*q^28*z^8-20*q^27*z^9-70*q^26*z^10+4*q^28*z^7+14*q^27*z^8+17*q^26*z^9-36*q^25*z^10+13*q^27*z^7+42*q^26*z^8+63*q^25*z^9-10*q^24*z^10+23*q^26*z^7+117*q^25*z^8+87*q^24*z^9-q^23*z^10+4*q^26*z^6+29*q^25*z^7+237*q^24*z^8+87*q^23*z^9+12*q^25*z^6+24*q^24*z^7+311*q^23*z^8+62*q^22*z^9+13*q^24*z^6+16*q^23*z^7+284*q^22*z^8+25*q^21*z^9+q^23*z^6-22*q^22*z^7+192*q^21*z^8+4*q^20*z^9-30*q^22*z^6-151*q^21*z^7+74*q^20*z^8-6*q^22*z^5-70*q^21*z^6-297*q^20*z^7-14*q^19*z^8-13*q^21*z^5-138*q^20*z^6-342*q^19*z^7-30*q^18*z^8-20*q^20*z^5-245*q^19*z^6-292*q^18*z^7-11*q^17*z^8-2*q^20*z^4-26*q^19*z^5-285*q^18*z^6-181*q^17*z^7-q^16*z^8-q^19*z^4-61*q^18*z^5-237*q^17*z^6-57*q^16*z^7+8*q^18*z^4-105*q^17*z^5-180*q^16*z^6+8*q^15*z^7+23*q^17*z^4-58*q^16*z^5-120*q^15*z^6+10*q^14*z^7+32*q^16*z^4+36*q^15*z^5-67*q^14*z^6-q^13*z^7+4*q^16*z^3+49*q^15*z^4+107*q^14*z^5-34*q^13*z^6-3*q^12*z^7+2*q^15*z^3+103*q^14*z^4+177*q^13*z^5-11*q^12*z^6-q^11*z^7-q^14*z^3+119*q^13*z^4+190*q^12*z^5-2*q^11*z^6-13*q^13*z^3+59*q^12*z^4+134*q^11*z^5-2*q^13*z^2-19*q^12*z^3+18*q^11*z^4+69*q^10*z^5+2*q^9*z^6-44*q^11*z^3-16*q^10*z^4+18*q^9*z^5+q^8*z^6-2*q^11*z^2-75*q^10*z^3-41*q^9*z^4-q^8*z^5+4*q^10*z^2-52*q^9*z^3-27*q^8*z^4-2*q^10*z+11*q^9*z^2-17*q^8*z^3-4*q^7*z^4-2*q^9*z+15*q^8*z^2-7*q^7*z^3+5*q^6*z^4+q^8*z+27*q^7*z^2-9*q^6*z^3+q^5*z^4+3*q^7*z+23*q^6*z^2-5*q^5*z^3+7*q^6*z+3*q^5*z^2-4*q^4*z^3+4*q^5*z+q^4*z^2-q^4*z+2*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)/q^3
-R1(1,3,3,0)/q^2*(q^18*z^5+3*q^17*z^5+4*q^16*z^5+4*q^15*z^5+2*q^14*z^5-q^14*z^4-2*q^13*z^5-4*q^13*z^4-3*q^12*z^5-2*q^13*z^3-7*q^12*z^4-q^11*z^5-5*q^12*z^3-4*q^11*z^4-7*q^11*z^3+4*q^10*z^4-2*q^11*z^2-6*q^10*z^3+6*q^9*z^4-3*q^10*z^2+q^9*z^3+2*q^8*z^4-3*q^9*z^2+2*q^8*z^3-3*q^7*z^3+6*q^7*z^2-3*q^6*z^3+5*q^6*z^2+4*q^6*z+q^5*z^2+4*q^5*z+q^4*z^2-2*q^4*z-q^3*z^2-4*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R1(1,3,3,1)/q^2*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+7*q^33*z^11-2*q^34*z^9-2*q^32*z^11-7*q^33*z^9-11*q^32*z^10-8*q^31*z^11-5*q^32*z^9-20*q^31*z^10-5*q^30*z^11+4*q^31*z^9-23*q^30*z^10-q^29*z^11-2*q^31*z^8+2*q^30*z^9-5*q^29*z^10-6*q^30*z^8-12*q^29*z^9+21*q^28*z^10-q^29*z^8-15*q^28*z^9+22*q^27*z^10+4*q^29*z^7+12*q^28*z^8+16*q^27*z^9+8*q^26*z^10+8*q^28*z^7+25*q^27*z^8+40*q^26*z^9+q^25*z^10+5*q^27*z^7+59*q^26*z^8+10*q^25*z^9+4*q^27*z^6+4*q^26*z^7+100*q^25*z^8-21*q^24*z^9+12*q^26*z^6+4*q^25*z^7+50*q^24*z^8-15*q^23*z^9+4*q^25*z^6+16*q^24*z^7-76*q^23*z^8-3*q^22*z^9-13*q^24*z^6+23*q^23*z^7-109*q^22*z^8+4*q^24*z^5-25*q^23*z^6-47*q^22*z^7-37*q^21*z^8+2*q^23*z^5-30*q^22*z^6-113*q^21*z^7+9*q^20*z^8-12*q^22*z^5-53*q^21*z^6-40*q^20*z^7+7*q^19*z^8-23*q^21*z^5-115*q^20*z^6+61*q^19*z^7+q^18*z^8-30*q^20*z^5-108*q^19*z^6+56*q^18*z^7-6*q^20*z^4-47*q^19*z^5+7*q^18*z^6+6*q^17*z^7-7*q^19*z^4-71*q^18*z^5+87*q^17*z^6-8*q^16*z^7-2*q^18*z^4+12*q^17*z^5+84*q^16*z^6-2*q^15*z^7-2*q^18*z^3+8*q^17*z^4+136*q^16*z^5+43*q^15*z^6+2*q^14*z^7-q^17*z^3-q^16*z^4+115*q^15*z^5+10*q^14*z^6+q^13*z^7+2*q^16*z^3+29*q^15*z^4+33*q^14*z^5+2*q^13*z^6+11*q^15*z^3+78*q^14*z^4-11*q^13*z^5+3*q^12*z^6+4*q^14*z^3+34*q^13*z^4-26*q^12*z^5+q^13*z^3-2*q^12*z^4-9*q^11*z^5-q^10*z^6+2*q^13*z^2+28*q^12*z^3+11*q^11*z^4+2*q^10*z^5-3*q^12*z^2+3*q^11*z^3-7*q^11*z^2-23*q^10*z^3-8*q^9*z^4-q^8*z^5-9*q^10*z^2-14*q^9*z^3-4*q^8*z^4+2*q^10*z-6*q^9*z^2-8*q^8*z^3-3*q^7*z^4+q^9*z-4*q^8*z^2-4*q^7*z^3-q^6*z^4+2*q^8*z+4*q^7*z^2-2*q^6*z^3+11*q^7*z+6*q^6*z^2-2*q^5*z^3+9*q^6*z+q^5*z^2-q^4*z^3+2*q^5*z+4*q^4*z+2*q^3*z^2+2*q^4-q^3*z-3*q^3-2*q^2*z-4*q^2-q*z+z)
-R1(1,3,3,3)/q*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+9*q^33*z^11-2*q^34*z^9+2*q^33*z^10+5*q^32*z^11-7*q^33*z^9-8*q^32*z^10+q^31*z^11-9*q^32*z^9-25*q^31*z^10-8*q^31*z^9-40*q^30*z^10-9*q^30*z^9-33*q^29*z^10+q^30*z^8-11*q^29*z^9-13*q^28*z^10+7*q^29*z^8+3*q^28*z^9-2*q^27*z^10+4*q^29*z^7+17*q^28*z^8+43*q^27*z^9+9*q^28*z^7+33*q^27*z^8+64*q^26*z^9+11*q^27*z^7+79*q^26*z^8+40*q^25*z^9+4*q^27*z^6+9*q^26*z^7+131*q^25*z^8+11*q^24*z^9+8*q^26*z^6+q^25*z^7+96*q^24*z^8+q^23*z^9-3*q^24*z^7-2*q^23*z^8-13*q^24*z^6-45*q^23*z^7-44*q^22*z^8-30*q^23*z^6-165*q^22*z^7-23*q^21*z^8-8*q^23*z^5-40*q^22*z^6-228*q^21*z^7-4*q^20*z^8-14*q^22*z^5-78*q^21*z^6-138*q^20*z^7-15*q^21*z^5-127*q^20*z^6-17*q^19*z^7-2*q^21*z^4-8*q^20*z^5-70*q^19*z^6+20*q^18*z^7-3*q^20*z^4-28*q^19*z^5+45*q^18*z^6+8*q^17*z^7+q^19*z^4-27*q^18*z^5+75*q^17*z^6-q^16*z^7+11*q^18*z^4+77*q^17*z^5+31*q^16*z^6-q^15*z^7-2*q^18*z^3+21*q^17*z^4+161*q^16*z^5-5*q^15*z^6-q^17*z^3+39*q^16*z^4+129*q^15*z^5-8*q^14*z^6-2*q^16*z^3+89*q^15*z^4+76*q^14*z^5+q^15*z^3+81*q^14*z^4+42*q^13*z^5+3*q^12*z^6-9*q^14*z^3-13*q^13*z^4+17*q^12*z^5+q^11*z^6-2*q^14*z^2-12*q^13*z^3-55*q^12*z^4+5*q^11*z^5+q^13*z^2-24*q^12*z^3-46*q^11*z^4+q^10*z^5+q^12*z^2-39*q^11*z^3-28*q^10*z^4-q^9*z^5+8*q^11*z^2-13*q^10*z^3-9*q^9*z^4-q^8*z^5+12*q^10*z^2+12*q^9*z^3-q^8*z^4+15*q^9*z^2+11*q^8*z^3-q^7*z^4+2*q^9*z+21*q^8*z^2+q^7*z^3+q^8*z+16*q^7*z^2-4*q^6*z^3+2*q^7*z+5*q^6*z^2-2*q^5*z^3+3*q^6*z+3*q^5*z^2+q^5*z+q^4*z^2+q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R1(2,0,0,3)/q^2*(q^27*z^9+q^27*z^8+2*q^26*z^9+q^26*z^8+q^25*z^9-q^26*z^7-q^25*z^8-2*q^25*z^7-4*q^24*z^8-2*q^24*z^7-8*q^23*z^8-q^23*z^7-6*q^22*z^8+q^23*z^6-q^21*z^8+q^22*z^6+2*q^21*z^6+8*q^20*z^7+2*q^21*z^5+3*q^20*z^6+11*q^19*z^7+q^20*z^5+9*q^19*z^6+4*q^18*z^7+3*q^19*z^5+25*q^18*z^6+2*q^19*z^4-2*q^18*z^5+18*q^17*z^6-q^18*z^4-4*q^17*z^5-2*q^16*z^6-q^17*z^4-8*q^16*z^5-7*q^15*z^6-6*q^16*z^4-34*q^15*z^5-q^14*z^6-2*q^16*z^3-4*q^15*z^4-39*q^14*z^5-q^15*z^3-9*q^14*z^4-12*q^13*z^5-2*q^14*z^3-23*q^13*z^4+6*q^12*z^5+4*q^13*z^3-7*q^12*z^4+3*q^11*z^5+3*q^12*z^3+10*q^11*z^4-4*q^11*z^3-q^10*z^4+4*q^11*z^2+19*q^10*z^3-5*q^9*z^4+6*q^10*z^2+26*q^9*z^3-2*q^8*z^4+9*q^9*z^2+14*q^8*z^3+19*q^8*z^2+12*q^7*z^3+9*q^7*z^2+4*q^6*z^3-8*q^6*z^2-q^5*z^3-4*q^6*z-7*q^5*z^2-8*q^5*z-4*q^4*z^2-5*q^4*z+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(2,1,0,2)/q^4*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+11*q^16*z^5+3*q^15*z^6+2*q^16*z^4+23*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-12*q^12*z^4-q^11*z^5-10*q^12*z^3-18*q^11*z^4-11*q^11*z^3-6*q^10*z^4-4*q^11*z^2-22*q^10*z^3+3*q^9*z^4-5*q^10*z^2-19*q^9*z^3+2*q^8*z^4-6*q^9*z^2-8*q^8*z^3-14*q^8*z^2-8*q^7*z^3-4*q^7*z^2-3*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R1(2,1,1,0)/q^4*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-13*q^12*z^4-q^11*z^5-10*q^12*z^3-19*q^11*z^4-13*q^11*z^3-6*q^10*z^4-4*q^11*z^2-25*q^10*z^3+3*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-9*q^9*z^2-9*q^8*z^3-15*q^8*z^2-8*q^7*z^3-4*q^7*z^2-3*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R1(2,1,1,2)*(q^23*z^7+q^23*z^6+2*q^22*z^7+2*q^22*z^6+q^21*z^7+q^21*z^6-q^20*z^6-3*q^19*z^6-q^19*z^5-2*q^18*z^6-4*q^18*z^5-2*q^18*z^4-5*q^17*z^5-3*q^17*z^4-3*q^16*z^5-3*q^16*z^4-8*q^15*z^5-2*q^16*z^3-9*q^14*z^5-q^15*z^3+4*q^14*z^4-q^13*z^5+3*q^13*z^4+3*q^12*z^5+4*q^13*z^3+7*q^12*z^4+q^11*z^5+4*q^12*z^3+11*q^11*z^4+4*q^11*z^3+4*q^10*z^4+2*q^11*z^2+11*q^10*z^3-4*q^9*z^4+q^10*z^2+11*q^9*z^3-2*q^8*z^4+4*q^9*z^2+6*q^8*z^3+10*q^8*z^2+5*q^7*z^3+q^7*z^2+2*q^6*z^3-8*q^6*z^2-2*q^6*z-6*q^5*z^2-5*q^5*z-4*q^4*z^2-3*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q^2
-R1(2,1,3,1)/q*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+7*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+q^21*z^6+88*q^20*z^7+3*q^21*z^5+3*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-10*q^17*z^4-104*q^16*z^5+q^15*z^6-14*q^16*z^4-76*q^15*z^5+7*q^14*z^6-43*q^15*z^4-40*q^14*z^5+q^13*z^6+2*q^15*z^3-50*q^14*z^4-31*q^13*z^5-2*q^12*z^6+7*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+43*q^12*z^4-4*q^11*z^5+18*q^12*z^3+42*q^11*z^4-q^10*z^5+31*q^11*z^3+33*q^10*z^4+q^9*z^5-2*q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-9*q^10*z^2-14*q^9*z^3+q^8*z^4-19*q^9*z^2-12*q^8*z^3+q^7*z^4-18*q^8*z^2-2*q^7*z^3-7*q^7*z^2+5*q^6*z^3-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(2,1,4,0)/q*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+7*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+q^21*z^6+88*q^20*z^7+3*q^21*z^5+3*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-10*q^17*z^4-104*q^16*z^5+q^15*z^6-14*q^16*z^4-76*q^15*z^5+7*q^14*z^6-43*q^15*z^4-40*q^14*z^5+q^13*z^6+2*q^15*z^3-50*q^14*z^4-31*q^13*z^5-2*q^12*z^6+7*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+43*q^12*z^4-4*q^11*z^5+18*q^12*z^3+42*q^11*z^4-q^10*z^5+31*q^11*z^3+33*q^10*z^4+q^9*z^5-2*q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-9*q^10*z^2-14*q^9*z^3+q^8*z^4-19*q^9*z^2-12*q^8*z^3+q^7*z^4-18*q^8*z^2-2*q^7*z^3-7*q^7*z^2+5*q^6*z^3-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R1(2,2,-1,0)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^13*z^4-4*q^12*z^5-6*q^13*z^3-12*q^12*z^4-q^11*z^5-8*q^12*z^3-20*q^11*z^4-12*q^11*z^3-8*q^10*z^4-4*q^11*z^2-26*q^10*z^3+2*q^9*z^4-6*q^10*z^2-21*q^9*z^3+2*q^8*z^4-11*q^9*z^2-9*q^8*z^3-18*q^8*z^2-7*q^7*z^3-6*q^7*z^2-2*q^6*z^3-2*q^7*z+5*q^6*z^2+q^6*z+5*q^5*z^2+6*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^3
+R1(2,2,-1,1)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+2*q^13*z^4-4*q^12*z^5-6*q^13*z^3-14*q^12*z^4-q^11*z^5-8*q^12*z^3-21*q^11*z^4-12*q^11*z^3-8*q^10*z^4-4*q^11*z^2-26*q^10*z^3+2*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-11*q^9*z^2-8*q^8*z^3-18*q^8*z^2-7*q^7*z^3-5*q^7*z^2-2*q^6*z^3-2*q^7*z+6*q^6*z^2+3*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^3
+R1(2,2,-1,3)*z*(q^27*z^9+q^27*z^8+2*q^26*z^9+q^26*z^8+q^25*z^9-q^26*z^7-q^25*z^8-2*q^25*z^7-4*q^24*z^8-2*q^24*z^7-8*q^23*z^8-q^23*z^7-6*q^22*z^8+q^23*z^6-q^21*z^8+q^22*z^6+2*q^21*z^6+8*q^20*z^7+2*q^21*z^5+3*q^20*z^6+11*q^19*z^7+q^20*z^5+9*q^19*z^6+4*q^18*z^7+3*q^19*z^5+25*q^18*z^6+2*q^19*z^4-3*q^18*z^5+18*q^17*z^6-q^18*z^4-7*q^17*z^5-2*q^16*z^6-q^17*z^4-12*q^16*z^5-7*q^15*z^6-6*q^16*z^4-37*q^15*z^5-q^14*z^6-2*q^16*z^3-4*q^15*z^4-40*q^14*z^5-q^15*z^3-9*q^14*z^4-12*q^13*z^5-2*q^14*z^3-22*q^13*z^4+6*q^12*z^5+6*q^13*z^3-4*q^12*z^4+3*q^11*z^5+7*q^12*z^3+12*q^11*z^4-q^10*z^4+6*q^11*z^2+23*q^10*z^3-5*q^9*z^4+9*q^10*z^2+27*q^9*z^3-2*q^8*z^4+13*q^9*z^2+14*q^8*z^3+21*q^8*z^2+12*q^7*z^3+10*q^7*z^2+4*q^6*z^3+2*q^7*z-7*q^6*z^2-q^5*z^3-5*q^6*z-7*q^5*z^2-10*q^5*z-4*q^4*z^2-5*q^4*z+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R1(2,2,0,0)*z*q^2
+R1(2,2,0,2)*z*(q^18*z^5+2*q^17*z^5+q^17*z^4+2*q^16*z^4-3*q^15*z^5+q^15*z^4-3*q^14*z^5-q^13*z^5+q^13*z^4-3*q^13*z^3+3*q^12*z^4-5*q^12*z^3+3*q^11*z^4-2*q^12*z^2-2*q^11*z^3-2*q^10*z^4-5*q^11*z^2-q^10*z^3-5*q^9*z^4-2*q^10*z^2-3*q^9*z^3-2*q^8*z^4-2*q^10*z-4*q^8*z^3-q^9*z+2*q^8*z^2+q^7*z^3-3*q^7*z^2+4*q^6*z^3+q^7*z-q^6*z^2+2*q^5*z^3+3*q^6*z+6*q^5*z^2+2*q^5*z+4*q^4*z^2+4*q^5+7*q^4*z+2*q^3*z^2+2*q^4+9*q^3*z+2*q^2*z^2+2*q^3+3*q^2*z+5*q^2+q*z+3*q-z)
-R1(2,2,0,3)/q^3*(2*q^36*z^12+2*q^36*z^11+7*q^35*z^12+5*q^35*z^11+9*q^34*z^12-2*q^35*z^10+2*q^34*z^11+5*q^33*z^12-7*q^34*z^10-8*q^33*z^11+q^32*z^12-9*q^33*z^10-23*q^32*z^11-6*q^32*z^10-34*q^31*z^11-5*q^31*z^10-26*q^30*z^11-q^31*z^9-9*q^30*z^10-9*q^29*z^11+2*q^30*z^9-2*q^29*z^10-q^28*z^11+4*q^30*z^8+11*q^29*z^9+24*q^28*z^10+8*q^29*z^8+27*q^28*z^9+37*q^27*z^10+9*q^28*z^8+72*q^27*z^9+21*q^26*z^10+4*q^28*z^7+6*q^27*z^8+118*q^26*z^9+4*q^25*z^10+6*q^27*z^7+q^26*z^8+91*q^25*z^9-q^26*z^7+3*q^25*z^8+16*q^24*z^9-12*q^25*z^7-25*q^24*z^8-19*q^23*z^9-20*q^24*z^7-99*q^23*z^8-10*q^22*z^9-2*q^24*z^6-26*q^23*z^7-127*q^22*z^8-q^21*z^9-7*q^23*z^6-65*q^22*z^7-67*q^21*z^8-9*q^22*z^6-109*q^21*z^7-3*q^20*z^8+4*q^22*z^5-10*q^21*z^6-87*q^20*z^7+11*q^19*z^8+7*q^21*z^5-42*q^20*z^6-37*q^19*z^7+2*q^18*z^8+9*q^20*z^5-51*q^19*z^6-12*q^18*z^7-2*q^17*z^8+4*q^20*z^4+8*q^19*z^5+12*q^18*z^6-5*q^17*z^7-q^16*z^8+2*q^19*z^4+8*q^18*z^5+70*q^17*z^6-5*q^16*z^7+3*q^18*z^4+24*q^17*z^5+69*q^16*z^6-3*q^15*z^7-5*q^17*z^4+48*q^16*z^5+42*q^15*z^6+q^14*z^7-6*q^16*z^4+50*q^15*z^5+15*q^14*z^6+q^13*z^7+3*q^16*z^3-9*q^15*z^4+13*q^14*z^5+2*q^13*z^6-5*q^15*z^3-15*q^14*z^4-8*q^13*z^5+q^12*z^6-10*q^14*z^3-16*q^13*z^4-7*q^12*z^5-2*q^14*z^2-8*q^13*z^3-24*q^12*z^4-4*q^13*z^2-14*q^12*z^3-30*q^11*z^4-4*q^12*z^2-12*q^11*z^3-12*q^10*z^4+q^9*z^5-5*q^11*z^2-16*q^10*z^3+q^9*z^4-3*q^10*z^2-18*q^9*z^3+2*q^8*z^4-q^9*z^2-3*q^8*z^3-12*q^8*z^2-7*q^7*z^3+2*q^8*z-5*q^7*z^2-5*q^6*z^3-q^7*z+6*q^6*z^2-q^5*z^3+q^6*z+6*q^5*z^2+7*q^5*z+5*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R1(2,2,1,1)*(q^28*z^9+q^28*z^8+3*q^27*z^9+2*q^27*z^8+3*q^26*z^9-q^27*z^7+q^25*z^9-3*q^26*z^7-3*q^25*z^8-2*q^25*z^7-6*q^24*z^8+q^24*z^7-8*q^23*z^8-q^24*z^6-q^23*z^7-5*q^22*z^8-4*q^23*z^6-8*q^22*z^7-q^21*z^8-3*q^22*z^6-10*q^21*z^7+2*q^22*z^5+4*q^21*z^6-3*q^20*z^7+3*q^21*z^5+14*q^20*z^6+3*q^19*z^7+q^20*z^5+34*q^19*z^6+2*q^18*z^7+2*q^20*z^4+50*q^18*z^6+5*q^19*z^4+5*q^18*z^5+37*q^17*z^6+4*q^18*z^4+16*q^17*z^5+9*q^16*z^6-q^17*z^4+20*q^16*z^5-5*q^15*z^6+2*q^17*z^3-8*q^16*z^4+8*q^15*z^5-3*q^14*z^6+3*q^16*z^3-15*q^15*z^4-3*q^14*z^5+q^15*z^3-32*q^14*z^4-3*q^13*z^5-q^12*z^6-8*q^14*z^3-54*q^13*z^4+2*q^12*z^5-q^11*z^6-23*q^13*z^3-52*q^12*z^4+4*q^11*z^5+2*q^13*z^2-44*q^12*z^3-35*q^11*z^4-q^12*z^2-55*q^11*z^3-11*q^10*z^4-5*q^11*z^2-41*q^10*z^3+5*q^9*z^4+q^8*z^5-13*q^10*z^2-24*q^9*z^3+3*q^8*z^4-17*q^9*z^2-16*q^8*z^3+q^7*z^4-11*q^8*z^2-15*q^7*z^3-4*q^8*z-3*q^7*z^2-8*q^6*z^3-2*q^7*z+3*q^6*z^2-3*q^5*z^3+q^6*z+6*q^5*z^2+4*q^5*z+5*q^4*z^2+q^4*z+q^3*z^2-2*q^4-2*q^3*z-q^2*z^2-3*q^3-q^2*z-q^2+q*z+z)/q^3
-R1(2,2,1,3)*(2*q^34*z^11+2*q^34*z^10+7*q^33*z^11+5*q^33*z^10+9*q^32*z^11-2*q^33*z^9+2*q^32*z^10+5*q^31*z^11-7*q^32*z^9-8*q^31*z^10+q^30*z^11-9*q^31*z^9-23*q^30*z^10-6*q^30*z^9-33*q^29*z^10-4*q^29*z^9-24*q^28*z^10-q^29*z^8-8*q^28*z^9-8*q^27*z^10+q^28*z^8-2*q^27*z^9-q^26*z^10+4*q^28*z^7+10*q^27*z^8+24*q^26*z^9+8*q^27*z^7+28*q^26*z^8+34*q^25*z^9+8*q^26*z^7+72*q^25*z^8+17*q^24*z^9+4*q^26*z^6+5*q^25*z^7+113*q^24*z^8+3*q^23*z^9+9*q^25*z^6+79*q^23*z^8+5*q^24*z^6+4*q^23*z^7+7*q^22*z^8-6*q^23*z^6-22*q^22*z^7-19*q^21*z^8-22*q^22*z^6-94*q^21*z^7-8*q^20*z^8-2*q^22*z^5-32*q^21*z^6-106*q^20*z^7-q^19*z^8-4*q^21*z^5-67*q^20*z^6-39*q^19*z^7-11*q^20*z^5-98*q^19*z^6+10*q^18*z^7-2*q^20*z^4-17*q^19*z^5-49*q^18*z^6+10*q^17*z^7-q^19*z^4-45*q^18*z^5+2*q^17*z^6+q^16*z^7-53*q^17*z^5-7*q^16*z^6-2*q^15*z^7-2*q^18*z^3+5*q^17*z^4+6*q^16*z^5-16*q^15*z^6-q^14*z^7-q^17*z^3+5*q^16*z^4+27*q^15*z^5-9*q^14*z^6-2*q^16*z^3+12*q^15*z^4+4*q^14*z^5-2*q^13*z^6+3*q^15*z^3+26*q^14*z^4+3*q^13*z^5+q^12*z^6-15*q^13*z^4+5*q^12*z^5+q^11*z^6-8*q^13*z^3-45*q^12*z^4+5*q^11*z^5+2*q^13*z^2-21*q^12*z^3-27*q^11*z^4+3*q^10*z^5+q^12*z^2-34*q^11*z^3-10*q^10*z^4-19*q^10*z^3-5*q^9*z^4+5*q^10*z^2+8*q^9*z^3-q^8*z^4+11*q^9*z^2+14*q^8*z^3+2*q^9*z+16*q^8*z^2+10*q^7*z^3+q^8*z+9*q^7*z^2+6*q^6*z^3-q^6*z^2+2*q^5*z^3-7*q^5*z^2-q^4*z^3-8*q^5*z-6*q^4*z^2-7*q^4*z-2*q^3*z^2+q^3*z+2*q^2*z^2+2*q^3+q^2*z+q^2-z)/q
+R1(2,3,-1,1)*(q^25*z^8+q^24*z^9+q^25*z^7+3*q^24*z^8+2*q^23*z^9+q^24*z^7+2*q^23*z^8+q^22*z^9-q^24*z^6-2*q^23*z^7-q^22*z^8-2*q^23*z^6-5*q^22*z^7-3*q^21*z^8-q^22*z^6-7*q^21*z^7-6*q^20*z^8-5*q^20*z^7-5*q^19*z^8-q^20*z^6-2*q^19*z^7-q^18*z^8-q^20*z^5-4*q^19*z^6-3*q^18*z^7+2*q^19*z^5+4*q^18*z^6+2*q^17*z^7+2*q^19*z^4+8*q^18*z^5+12*q^17*z^6+6*q^16*z^7+q^18*z^4+13*q^17*z^5+15*q^16*z^6+3*q^15*z^7+2*q^17*z^4+27*q^16*z^5+25*q^15*z^6+2*q^17*z^3+2*q^16*z^4+21*q^15*z^5+21*q^14*z^6+q^16*z^3+3*q^15*z^4+5*q^14*z^5+4*q^13*z^6+3*q^14*z^4-3*q^13*z^5-4*q^12*z^6-6*q^14*z^3-20*q^13*z^4-14*q^12*z^5-q^11*z^6-8*q^13*z^3-32*q^12*z^4-20*q^11*z^5-12*q^12*z^3-22*q^11*z^4-8*q^10*z^5-4*q^12*z^2-30*q^11*z^3-23*q^10*z^4+2*q^9*z^5-6*q^11*z^2-27*q^10*z^3-18*q^9*z^4+2*q^8*z^5-11*q^10*z^2-17*q^9*z^3-9*q^8*z^4-18*q^9*z^2-21*q^8*z^3-7*q^7*z^4-6*q^8*z^2-6*q^7*z^3-2*q^6*z^4-2*q^8*z+6*q^7*z^2+7*q^6*z^3+q^7*z+8*q^6*z^2+6*q^5*z^3+7*q^6*z+12*q^5*z^2+4*q^4*z^3+5*q^5*z+6*q^4*z^2+q^3*z^3-q^4*z-2*q^3*z^2-q^2*z^3-2*q^4-3*q^3*z-q^2*z^2-q^3-q^2*z+q*z+z^2)/q^3
-R1(2,3,-1,2)*(q^25*z^8+q^24*z^9+q^25*z^7+3*q^24*z^8+2*q^23*z^9+q^24*z^7+2*q^23*z^8+q^22*z^9-q^24*z^6-2*q^23*z^7-q^22*z^8-2*q^23*z^6-5*q^22*z^7-3*q^21*z^8-q^22*z^6-7*q^21*z^7-6*q^20*z^8-5*q^20*z^7-5*q^19*z^8-q^20*z^6-2*q^19*z^7-q^18*z^8-q^20*z^5-4*q^19*z^6-3*q^18*z^7+2*q^19*z^5+4*q^18*z^6+2*q^17*z^7+2*q^19*z^4+8*q^18*z^5+12*q^17*z^6+6*q^16*z^7+q^18*z^4+13*q^17*z^5+15*q^16*z^6+3*q^15*z^7+2*q^17*z^4+27*q^16*z^5+25*q^15*z^6+2*q^17*z^3+2*q^16*z^4+21*q^15*z^5+21*q^14*z^6+q^16*z^3+3*q^15*z^4+6*q^14*z^5+4*q^13*z^6+2*q^14*z^4-2*q^13*z^5-4*q^12*z^6-6*q^14*z^3-20*q^13*z^4-14*q^12*z^5-q^11*z^6-8*q^13*z^3-28*q^12*z^4-19*q^11*z^5-12*q^12*z^3-18*q^11*z^4-7*q^10*z^5-4*q^12*z^2-30*q^11*z^3-22*q^10*z^4+2*q^9*z^5-6*q^11*z^2-26*q^10*z^3-17*q^9*z^4+2*q^8*z^5-11*q^10*z^2-19*q^9*z^3-9*q^8*z^4-18*q^9*z^2-25*q^8*z^3-8*q^7*z^4-5*q^8*z^2-7*q^7*z^3-2*q^6*z^4-2*q^8*z+4*q^7*z^2+6*q^6*z^3+3*q^7*z+9*q^6*z^2+6*q^5*z^3+7*q^6*z+11*q^5*z^2+4*q^4*z^3+5*q^5*z+6*q^4*z^2+q^3*z^3-q^4*z-2*q^3*z^2-q^2*z^3-2*q^4-3*q^3*z-q^2*z^2-q^3-q^2*z+q*z+z^2)/q^3
-R1(2,3,1,2)*z*(q^31*z^10+q^31*z^9+3*q^30*z^10+2*q^30*z^9+3*q^29*z^10-q^30*z^8+q^28*z^10-3*q^29*z^8-4*q^28*z^9-3*q^28*z^8-9*q^27*z^9-q^27*z^8-10*q^26*z^9+q^26*z^8-3*q^25*z^9+2*q^24*z^9+q^23*z^9+q^25*z^6+4*q^23*z^8+q^24*z^6+5*q^23*z^7+2*q^23*z^6+23*q^22*z^7-8*q^21*z^8+2*q^23*z^5+3*q^22*z^6+36*q^21*z^7-6*q^20*z^8+4*q^22*z^5+2*q^21*z^6+19*q^20*z^7-q^19*z^8+2*q^21*z^5+5*q^20*z^6-q^19*z^7+5*q^19*z^6+3*q^18*z^7+2*q^20*z^4-4*q^19*z^5-3*q^18*z^6+8*q^17*z^7+q^19*z^4-6*q^18*z^5+14*q^17*z^6+3*q^16*z^7+q^18*z^4-11*q^17*z^5+39*q^16*z^6+2*q^18*z^3-6*q^17*z^4-24*q^16*z^5+26*q^15*z^6-q^17*z^3-13*q^16*z^4-22*q^15*z^5-3*q^16*z^3-30*q^15*z^4-32*q^14*z^5-5*q^13*z^6-7*q^15*z^3-51*q^14*z^4-46*q^13*z^5-2*q^12*z^6-2*q^15*z^2-2*q^14*z^3-40*q^13*z^4-28*q^12*z^5-q^11*z^6-q^14*z^2-7*q^13*z^3-33*q^12*z^4-3*q^11*z^5-2*q^13*z^2-25*q^12*z^3-33*q^11*z^4+3*q^10*z^5+3*q^12*z^2-20*q^11*z^3-19*q^10*z^4+2*q^9*z^5-28*q^10*z^3-16*q^9*z^4+q^8*z^5-9*q^10*z^2-26*q^9*z^3-11*q^8*z^4+2*q^10*z+3*q^8*z^3+3*q^9*z+13*q^8*z^2+15*q^7*z^3+3*q^8*z+17*q^7*z^2+14*q^6*z^3+10*q^7*z+12*q^6*z^2+5*q^5*z^3+8*q^6*z+2*q^5*z^2+2*q^6-4*q^5*z-6*q^4*z^2-q^3*z^3+q^5-6*q^4*z-q^3*z^2-2*q^4-3*q^3*z+2*q^2*z^2-q^3+q*z^2-q^2-q*z-q-z)
+R1(2,3,1,3)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+25*q^25*z^9+8*q^26*z^7+28*q^25*z^8+39*q^24*z^9+9*q^25*z^7+73*q^24*z^8+22*q^23*z^9+4*q^25*z^6+6*q^24*z^7+117*q^23*z^8+4*q^22*z^9+8*q^24*z^6+q^23*z^7+88*q^22*z^8+4*q^23*z^6+3*q^22*z^7+10*q^21*z^8-8*q^22*z^6-25*q^21*z^7-24*q^20*z^8-21*q^21*z^6-100*q^20*z^7-11*q^19*z^8-2*q^21*z^5-32*q^20*z^6-130*q^19*z^7-q^18*z^8-7*q^20*z^5-66*q^19*z^6-65*q^18*z^7-10*q^19*z^5-99*q^18*z^6+3*q^17*z^7-17*q^18*z^5-66*q^17*z^6+14*q^16*z^7-2*q^18*z^4-44*q^17*z^5-8*q^16*z^6+2*q^15*z^7+q^17*z^4-54*q^16*z^5+5*q^15*z^6-2*q^14*z^7+3*q^16*z^4-5*q^14*z^6-q^13*z^7-2*q^16*z^3+8*q^15*z^4+50*q^14*z^5-10*q^13*z^6-q^15*z^3+15*q^14*z^4+45*q^13*z^5-4*q^12*z^6-2*q^14*z^3+28*q^13*z^4+26*q^12*z^5+q^11*z^6+q^13*z^3+22*q^12*z^4+12*q^11*z^5+q^10*z^6-9*q^12*z^3-20*q^11*z^4+5*q^10*z^5-18*q^11*z^3-32*q^10*z^4+3*q^9*z^5+2*q^11*z^2-11*q^10*z^3-18*q^9*z^4+3*q^10*z^2-10*q^9*z^3-7*q^8*z^4+9*q^9*z^2-2*q^8*z^3-q^7*z^4+16*q^8*z^2+13*q^7*z^3+q^6*z^4+9*q^7*z^2+8*q^6*z^3+2*q^6*z^2+3*q^5*z^3-2*q^6*z+3*q^5*z^2+q^4*z^3-3*q^5*z-4*q^4*z^2-q^3*z^3-6*q^4*z-2*q^3*z^2-2*q^3*z+2*q^3+q^2*z+q*z^2+q^2-z)/q
-R1(3,1,-1,0)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+4*q^13*z^4-4*q^12*z^5-4*q^13*z^3-9*q^12*z^4-q^11*z^5-4*q^12*z^3-18*q^11*z^4-8*q^11*z^3-8*q^10*z^4-2*q^11*z^2-22*q^10*z^3+2*q^9*z^4-3*q^10*z^2-20*q^9*z^3+2*q^8*z^4-7*q^9*z^2-9*q^8*z^3-17*q^8*z^2-7*q^7*z^3-6*q^7*z^2-2*q^6*z^3+6*q^6*z^2+5*q^5*z^2+4*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^3
+R1(3,1,-1,1)/q^3*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^13*z^4-4*q^12*z^5-4*q^13*z^3-11*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-8*q^11*z^3-8*q^10*z^4-2*q^11*z^2-22*q^10*z^3+2*q^9*z^4-3*q^10*z^2-19*q^9*z^3+2*q^8*z^4-7*q^9*z^2-8*q^8*z^3-15*q^8*z^2-7*q^7*z^3-3*q^7*z^2-2*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+5*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R1(3,2,0,0)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+2*q^17*z^5+6*q^16*z^6+q^17*z^4+5*q^16*z^5+3*q^15*z^6+2*q^16*z^4+18*q^15*z^5+2*q^16*z^3+18*q^14*z^5+q^15*z^3+2*q^14*z^4+6*q^13*z^5+4*q^13*z^4-2*q^12*z^5-4*q^13*z^3-6*q^12*z^4-q^11*z^5-2*q^12*z^3-10*q^11*z^4+q^10*z^5-4*q^11*z^3-3*q^10*z^4+q^9*z^5-2*q^11*z^2-18*q^10*z^3+2*q^9*z^4-q^10*z^2-17*q^9*z^3+3*q^8*z^4-4*q^9*z^2-12*q^8*z^3-12*q^8*z^2-12*q^7*z^3-q^6*z^4-5*q^7*z^2-5*q^6*z^3+3*q^6*z^2-2*q^5*z^3+2*q^6*z+5*q^5*z^2+2*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^2
-R1(3,2,0,1)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-2*q^22*z^7-3*q^22*z^6-5*q^21*z^7-3*q^21*z^6-7*q^20*z^7-q^20*z^6-5*q^19*z^7+q^19*z^6-q^18*z^7-q^19*z^5+3*q^18*z^6+2*q^18*z^5+7*q^17*z^6+2*q^18*z^4+6*q^17*z^5+7*q^16*z^6+3*q^17*z^4+10*q^16*z^5+3*q^15*z^6+5*q^16*z^4+17*q^15*z^5+2*q^16*z^3+3*q^15*z^4+13*q^14*z^5+3*q^15*z^3+q^13*z^5+q^14*z^3-5*q^13*z^4-4*q^12*z^5-4*q^13*z^3-14*q^12*z^4-q^11*z^5-8*q^12*z^3-17*q^11*z^4-10*q^11*z^3-6*q^10*z^4-2*q^11*z^2-17*q^10*z^3+2*q^9*z^4-3*q^10*z^2-14*q^9*z^3+2*q^8*z^4-5*q^9*z^2-7*q^8*z^3-10*q^8*z^2-6*q^7*z^3-3*q^7*z^2-2*q^6*z^3+5*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/q^2
+R1(3,2,1,1)/q*(q^19*z^6+q^19*z^5+2*q^18*z^6+2*q^18*z^5+q^17*z^6+q^17*z^5-q^16*z^5-5*q^15*z^5-q^15*z^4-6*q^14*z^5-4*q^14*z^4-q^13*z^5-2*q^14*z^3-4*q^13*z^4+2*q^12*z^5-3*q^13*z^3+q^12*z^4+q^11*z^5-3*q^12*z^3+q^11*z^4-2*q^12*z^2-3*q^10*z^4-q^11*z^2+5*q^10*z^3-5*q^9*z^4+4*q^9*z^3-2*q^8*z^4+4*q^9*z^2+5*q^8*z^3+8*q^8*z^2+7*q^7*z^3+4*q^7*z^2+5*q^6*z^3+2*q^7*z+3*q^6*z^2-q^6*z+2*q^5*z^2-q^5*z+3*q^4*z+q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R2(4,1,2,3)*(q^29*z^8+q^29*z^7+2*q^28*z^8+2*q^28*z^7+q^27*z^8+q^27*z^7-q^26*z^7-2*q^25*z^7-q^25*z^6-4*q^24*z^6+q^23*z^7-2*q^24*z^5-5*q^23*z^6-3*q^23*z^5-q^22*z^6-3*q^22*z^5-2*q^21*z^6-2*q^22*z^4-3*q^20*z^6-q^21*z^4+2*q^20*z^5-q^19*z^6-q^19*z^5+4*q^19*z^4+2*q^18*z^4+q^16*z^5+2*q^17*z^3+3*q^16*z^4+q^16*z^3+3*q^15*z^4+q^14*z^4+2*q^14*z^3+q^13*z^4+q^13*z^3)
+R2(4,2,-2,1)*(-2*q^32*z^12-2*q^32*z^11-7*q^31*z^12-5*q^31*z^11-9*q^30*z^12+2*q^31*z^10-2*q^30*z^11-5*q^29*z^12+7*q^30*z^10+8*q^29*z^11-q^28*z^12+9*q^29*z^10+23*q^28*z^11+6*q^28*z^10+34*q^27*z^11+5*q^27*z^10+26*q^26*z^11+q^27*z^9+9*q^26*z^10+9*q^25*z^11-2*q^26*z^9+2*q^25*z^10+q^24*z^11-4*q^26*z^8-11*q^25*z^9-24*q^24*z^10-8*q^25*z^8-27*q^24*z^9-37*q^23*z^10-9*q^24*z^8-72*q^23*z^9-21*q^22*z^10-4*q^24*z^7-6*q^23*z^8-118*q^22*z^9-4*q^21*z^10-6*q^23*z^7-q^22*z^8-91*q^21*z^9+q^22*z^7-3*q^21*z^8-16*q^20*z^9+12*q^21*z^7+26*q^20*z^8+19*q^19*z^9+21*q^20*z^7+101*q^19*z^8+10*q^18*z^9+2*q^20*z^6+27*q^19*z^7+128*q^18*z^8+q^17*z^9+6*q^19*z^6+64*q^18*z^7+67*q^17*z^8+7*q^18*z^6+106*q^17*z^7+3*q^16*z^8-4*q^18*z^5+9*q^17*z^6+81*q^16*z^7-11*q^15*z^8-7*q^17*z^5+41*q^16*z^6+32*q^15*z^7-2*q^14*z^8-9*q^16*z^5+48*q^15*z^6+11*q^14*z^7+2*q^13*z^8-4*q^16*z^4-9*q^15*z^5-16*q^14*z^6+5*q^13*z^7+q^12*z^8-2*q^15*z^4-7*q^14*z^5-68*q^13*z^6+5*q^12*z^7-q^14*z^4-19*q^13*z^5-63*q^12*z^6+3*q^11*z^7+6*q^13*z^4-35*q^12*z^5-39*q^11*z^6-q^10*z^7+8*q^12*z^4-26*q^11*z^5-15*q^10*z^6-q^9*z^7-q^12*z^3+11*q^11*z^4+5*q^10*z^5-2*q^9*z^6+6*q^11*z^3+20*q^10*z^4+11*q^9*z^5-q^8*z^6+10*q^10*z^3+17*q^9*z^4+3*q^8*z^5+2*q^10*z^2+5*q^9*z^3+11*q^8*z^4-q^7*z^5+4*q^9*z^2+6*q^8*z^3+13*q^7*z^4+4*q^8*z^2-q^7*z^3+7*q^6*z^4-q^5*z^5+3*q^7*z^2-6*q^6*z^3+2*q^5*z^4-4*q^6*z^2-2*q^5*z^3-7*q^5*z^2-5*q^4*z^3-2*q^4*z^2-2*q^4*z+q^3*z^2+2*q^2*z^3+q^3*z+q^2*z^2+q*z^3+q^2*z-z^2)
+R2(4,2,-2,2)*(2*q^32*z^12+2*q^32*z^11+7*q^31*z^12+5*q^31*z^11+9*q^30*z^12-2*q^31*z^10+2*q^30*z^11+5*q^29*z^12-7*q^30*z^10-8*q^29*z^11+q^28*z^12-9*q^29*z^10-23*q^28*z^11-6*q^28*z^10-34*q^27*z^11-5*q^27*z^10-26*q^26*z^11-q^27*z^9-9*q^26*z^10-9*q^25*z^11+2*q^26*z^9-2*q^25*z^10-q^24*z^11+4*q^26*z^8+11*q^25*z^9+24*q^24*z^10+8*q^25*z^8+27*q^24*z^9+37*q^23*z^10+9*q^24*z^8+72*q^23*z^9+21*q^22*z^10+4*q^24*z^7+6*q^23*z^8+118*q^22*z^9+4*q^21*z^10+6*q^23*z^7+q^22*z^8+91*q^21*z^9-q^22*z^7+3*q^21*z^8+16*q^20*z^9-12*q^21*z^7-26*q^20*z^8-19*q^19*z^9-21*q^20*z^7-101*q^19*z^8-10*q^18*z^9-2*q^20*z^6-27*q^19*z^7-128*q^18*z^8-q^17*z^9-6*q^19*z^6-64*q^18*z^7-67*q^17*z^8-7*q^18*z^6-106*q^17*z^7-3*q^16*z^8+4*q^18*z^5-9*q^17*z^6-81*q^16*z^7+11*q^15*z^8+7*q^17*z^5-41*q^16*z^6-32*q^15*z^7+2*q^14*z^8+9*q^16*z^5-48*q^15*z^6-11*q^14*z^7-2*q^13*z^8+4*q^16*z^4+9*q^15*z^5+15*q^14*z^6-5*q^13*z^7-q^12*z^8+2*q^15*z^4+6*q^14*z^5+65*q^13*z^6-5*q^12*z^7+q^14*z^4+17*q^13*z^5+61*q^12*z^6-3*q^11*z^7-6*q^13*z^4+32*q^12*z^5+39*q^11*z^6+q^10*z^7-7*q^12*z^4+21*q^11*z^5+14*q^10*z^6+q^9*z^7+q^12*z^3-9*q^11*z^4-8*q^10*z^5+q^9*z^6-6*q^11*z^3-19*q^10*z^4-11*q^9*z^5+q^8*z^6-10*q^10*z^3-18*q^9*z^4-4*q^8*z^5-2*q^10*z^2-3*q^9*z^3-9*q^8*z^4+q^7*z^5-4*q^9*z^2-5*q^8*z^3-8*q^7*z^4+q^6*z^5-4*q^8*z^2+2*q^7*z^3-4*q^6*z^4+q^5*z^5-q^7*z^2+11*q^6*z^3+4*q^6*z^2+3*q^5*z^3+6*q^5*z^2+5*q^4*z^3-2*q^5*z+q^4*z^2+q^4*z-q^3*z^2-2*q^2*z^3-q^3*z-q*z^3-q^2*z+z^2)
+R2(4,2,-2,3)*(q^30*z^11+q^30*z^10+2*q^29*z^11+q^29*z^10+q^28*z^11-q^29*z^9-q^28*z^10-2*q^28*z^9-4*q^27*z^10-2*q^27*z^9-8*q^26*z^10-q^26*z^9-6*q^25*z^10+q^26*z^8-q^24*z^10+q^25*z^8+2*q^24*z^8+8*q^23*z^9+2*q^24*z^7+3*q^23*z^8+11*q^22*z^9+q^23*z^7+9*q^22*z^8+4*q^21*z^9+3*q^22*z^7+25*q^21*z^8+2*q^22*z^6-3*q^21*z^7+18*q^20*z^8-q^21*z^6-7*q^20*z^7-2*q^19*z^8-q^20*z^6-12*q^19*z^7-7*q^18*z^8-6*q^19*z^6-37*q^18*z^7-q^17*z^8-2*q^19*z^5-4*q^18*z^6-40*q^17*z^7-q^18*z^5-9*q^17*z^6-12*q^16*z^7-2*q^17*z^5-22*q^16*z^6+6*q^15*z^7+6*q^16*z^5-5*q^15*z^6+3*q^14*z^7+7*q^15*z^5+9*q^14*z^6+2*q^14*z^5-3*q^13*z^6+6*q^14*z^4+25*q^13*z^5-5*q^12*z^6+9*q^13*z^4+24*q^12*z^5-3*q^11*z^6+12*q^12*z^4+11*q^11*z^5-q^10*z^6+19*q^11*z^4+12*q^10*z^5+9*q^10*z^4+3*q^9*z^5+2*q^10*z^3-3*q^9*z^4-q^8*z^5-9*q^9*z^3-q^8*z^4+q^7*z^5-14*q^8*z^3-q^7*z^4-4*q^7*z^3+2*q^6*z^4-3*q^7*z^2-2*q^6*z^3+q^5*z^4+3*q^6*z^2+3*q^5*z^2+2*q^5*z+q^4*z^2-q^3*z^3+q^4*z-q^2*z^2)
+R2(4,2,0,3)*(-2*q^36*z^12-2*q^36*z^11-7*q^35*z^12-5*q^35*z^11-9*q^34*z^12+2*q^35*z^10-2*q^34*z^11-5*q^33*z^12+7*q^34*z^10+8*q^33*z^11-q^32*z^12+9*q^33*z^10+23*q^32*z^11+6*q^32*z^10+33*q^31*z^11+4*q^31*z^10+24*q^30*z^11+q^31*z^9+8*q^30*z^10+8*q^29*z^11-q^30*z^9+2*q^29*z^10+q^28*z^11-4*q^30*z^8-10*q^29*z^9-24*q^28*z^10-8*q^29*z^8-28*q^28*z^9-34*q^27*z^10-8*q^28*z^8-72*q^27*z^9-17*q^26*z^10-4*q^28*z^7-5*q^27*z^8-113*q^26*z^9-3*q^25*z^10-9*q^27*z^7-79*q^25*z^9-5*q^26*z^7-4*q^25*z^8-7*q^24*z^9+6*q^25*z^7+22*q^24*z^8+19*q^23*z^9+22*q^24*z^7+94*q^23*z^8+8*q^22*z^9+2*q^24*z^6+32*q^23*z^7+106*q^22*z^8+q^21*z^9+4*q^23*z^6+67*q^22*z^7+39*q^21*z^8+11*q^22*z^6+99*q^21*z^7-10*q^20*z^8+2*q^22*z^5+18*q^21*z^6+51*q^20*z^7-10*q^19*z^8+q^21*z^5+47*q^20*z^6-q^19*z^7-q^18*z^8+54*q^19*z^6+7*q^18*z^7+2*q^17*z^8+2*q^20*z^4-5*q^19*z^5-7*q^18*z^6+16*q^17*z^7+q^16*z^8+q^19*z^4-5*q^18*z^5-32*q^17*z^6+9*q^16*z^7+2*q^18*z^4-13*q^17*z^5-10*q^16*z^6+2*q^15*z^7-3*q^17*z^4-30*q^16*z^5-4*q^15*z^6-q^14*z^7-2*q^16*z^4+11*q^15*z^5-3*q^14*z^6-q^13*z^7+5*q^15*z^4+46*q^14*z^5-4*q^13*z^6-2*q^15*z^3+18*q^14*z^4+28*q^13*z^5-3*q^12*z^6-3*q^14*z^3+34*q^13*z^4+7*q^12*z^5-q^13*z^3+24*q^12*z^4-5*q^12*z^3-4*q^11*z^4-q^10*z^5-7*q^11*z^3-9*q^10*z^4-2*q^11*z^2-8*q^10*z^3-3*q^9*z^4-q^10*z^2-5*q^9*z^3-q^8*z^4+2*q^9*z^2+4*q^8*z^3-2*q^7*z^4-q^8*z^2+9*q^7*z^3+q^6*z^4+7*q^7*z^2+6*q^6*z^3+10*q^6*z^2+3*q^5*z^3+2*q^5*z^2-q^4*z^3)
+R2(4,2,1,3)*(-q^24*z^7-q^23*z^7+q^23*z^6+2*q^22*z^7+2*q^22*z^6+3*q^21*z^7+q^21*z^6+q^20*z^7+q^19*z^5+q^18*z^6-q^18*z^5+q^17*z^6-2*q^18*z^4-6*q^17*z^5-q^17*z^4-3*q^16*z^5-2*q^16*z^4-4*q^15*z^5-2*q^16*z^3-2*q^15*z^4-6*q^14*z^5-q^15*z^3-q^14*z^4-3*q^13*z^5-4*q^13*z^4-q^12*z^5+4*q^13*z^3-q^12*z^4-q^11*z^4-q^11*z^3+2*q^10*z^4+2*q^11*z^2+3*q^10*z^3+q^9*z^4+q^10*z^2+5*q^9*z^3+4*q^8*z^3+2*q^8*z^2+2*q^7*z^3+3*q^7*z^2+q^6*z^3+q^6*z^2)
+R2(4,3,-2,1)*(-q^26*z^9-q^26*z^8-2*q^25*z^9+q^24*z^10-q^25*z^8+2*q^23*z^10+q^25*z^7+q^24*z^8+q^23*z^9+q^22*z^10+2*q^24*z^7+2*q^23*z^8-q^22*z^9+q^23*z^7+4*q^22*z^8-3*q^21*z^9+4*q^21*z^8-6*q^20*z^9+q^21*z^7+q^20*z^8-5*q^19*z^9+q^21*z^6+3*q^20*z^7-q^19*z^8-q^18*z^9-q^20*z^6-3*q^19*z^7-3*q^18*z^8-2*q^20*z^5-3*q^19*z^6-4*q^18*z^7+2*q^17*z^8-q^19*z^5-6*q^18*z^6+3*q^17*z^7+6*q^16*z^8-2*q^18*z^5-21*q^17*z^6+12*q^16*z^7+3*q^15*z^8-2*q^18*z^4-19*q^16*z^6+25*q^15*z^7-q^17*z^4-7*q^15*z^6+21*q^14*z^7-3*q^15*z^5+3*q^14*z^6+4*q^13*z^7+4*q^15*z^4+7*q^14*z^5+2*q^13*z^6-4*q^12*z^7+4*q^14*z^4+6*q^13*z^5-14*q^12*z^6-q^11*z^7+8*q^13*z^4-5*q^12*z^5-21*q^11*z^6+2*q^13*z^3+22*q^12*z^4-15*q^11*z^5-8*q^10*z^6+3*q^12*z^3+17*q^11*z^4-28*q^10*z^5+2*q^9*z^6+7*q^11*z^3+7*q^10*z^4-20*q^9*z^5+2*q^8*z^6+16*q^10*z^3+3*q^9*z^4-8*q^8*z^5+6*q^9*z^3-10*q^8*z^4-7*q^7*z^5-3*q^8*z^3-2*q^7*z^4-2*q^6*z^5-4*q^7*z^3+7*q^6*z^4-3*q^7*z^2-q^6*z^3+6*q^5*z^4-4*q^6*z^2+6*q^5*z^3+4*q^4*z^4+q^5*z^2+6*q^4*z^3+q^3*z^4+2*q^5*z+q^4*z^2-q^3*z^3-q^2*z^4+q^4*z-2*q^3*z^2-q^2*z^3-2*q^2*z^2+z^3)
+R2(4,3,-2,3)*(-2*q^33*z^12-2*q^33*z^11-7*q^32*z^12-5*q^32*z^11-9*q^31*z^12+2*q^32*z^10-2*q^31*z^11-5*q^30*z^12+7*q^31*z^10+7*q^30*z^11-q^29*z^12+8*q^30*z^10+21*q^29*z^11+5*q^29*z^10+33*q^28*z^11+q^29*z^9+6*q^28*z^10+26*q^27*z^11+3*q^28*z^9+12*q^27*z^10+9*q^26*z^11-q^27*z^9+8*q^26*z^10+q^25*z^11-4*q^27*z^8-11*q^26*z^9-19*q^25*z^10-8*q^26*z^8-26*q^25*z^9-36*q^24*z^10-7*q^25*z^8-69*q^24*z^9-21*q^23*z^10-4*q^25*z^7-4*q^24*z^8-120*q^23*z^9-4*q^22*z^10-7*q^24*z^7-q^23*z^8-97*q^22*z^9+2*q^23*z^7-10*q^22*z^8-19*q^21*z^9+11*q^22*z^7+4*q^21*z^8+19*q^20*z^9-2*q^22*z^6+21*q^21*z^7+81*q^20*z^8+10*q^19*z^9+q^21*z^6+25*q^20*z^7+124*q^19*z^8+q^18*z^9+3*q^20*z^6+59*q^19*z^7+71*q^18*z^8+3*q^19*z^6+112*q^18*z^7+4*q^17*z^8-6*q^19*z^5+5*q^18*z^6+96*q^17*z^7-11*q^16*z^8-12*q^18*z^5+44*q^17*z^6+39*q^16*z^7-2*q^15*z^8-11*q^17*z^5+66*q^16*z^6+9*q^15*z^7+2*q^14*z^8-6*q^17*z^4-9*q^16*z^5+2*q^15*z^6+3*q^14*z^7+q^13*z^8-3*q^16*z^4+q^15*z^5-56*q^14*z^6+5*q^13*z^7-q^15*z^4-53*q^13*z^6+3*q^12*z^7+7*q^14*z^4-24*q^13*z^5-37*q^12*z^6-q^11*z^7+11*q^13*z^4-19*q^12*z^5-14*q^11*z^6-q^10*z^7-q^13*z^3+16*q^12*z^4+10*q^11*z^5-q^10*z^6+10*q^12*z^3+25*q^11*z^4+10*q^10*z^5-q^9*z^6+12*q^11*z^3+19*q^10*z^4+4*q^9*z^5+2*q^11*z^2+3*q^10*z^3+11*q^9*z^4+4*q^10*z^2+10*q^9*z^3+10*q^8*z^4-q^7*z^5+4*q^9*z^2+2*q^8*z^3+4*q^7*z^4-q^6*z^5+q^8*z^2-10*q^7*z^3-q^6*z^4-5*q^7*z^2-2*q^6*z^3-8*q^6*z^2-5*q^5*z^3-2*q^5*z^2-2*q^5*z+q^4*z^2+2*q^3*z^3+q^4*z+q^3*z^2+q^2*z^3+q^3*z-q*z^2)
+R1(0,3,-1,3)*(q^9*z^4+2*q^8*z^4-q^8*z^3+q^7*z^4-2*q^7*z^3-2*q^6*z^3-2*q^5*z^3-q^4*z^3-q*z^2)
+R1(0,3,0,0)*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+2*q^8*z^3+q^7*z^3-q^6*z^3-q^5*z^3-2*q^5*z^2-3*q^4*z^2-q^3*z^2-2*q^3*z-q^2*z^2-q^2*z-q*z)
+R1(0,3,2,3)*(2*q^34*z^12+2*q^34*z^11+7*q^33*z^12+5*q^33*z^11+9*q^32*z^12-2*q^33*z^10+2*q^32*z^11+5*q^31*z^12-7*q^32*z^10-8*q^31*z^11+q^30*z^12-9*q^31*z^10-23*q^30*z^11-6*q^30*z^10-34*q^29*z^11-5*q^29*z^10-26*q^28*z^11-q^29*z^9-9*q^28*z^10-9*q^27*z^11+2*q^28*z^9-2*q^27*z^10-q^26*z^11+4*q^28*z^8+11*q^27*z^9+24*q^26*z^10+8*q^27*z^8+27*q^26*z^9+37*q^25*z^10+9*q^26*z^8+72*q^25*z^9+21*q^24*z^10+4*q^26*z^7+6*q^25*z^8+118*q^24*z^9+4*q^23*z^10+6*q^25*z^7+q^24*z^8+91*q^23*z^9-q^24*z^7+3*q^23*z^8+16*q^22*z^9-12*q^23*z^7-26*q^22*z^8-19*q^21*z^9-21*q^22*z^7-101*q^21*z^8-10*q^20*z^9-2*q^22*z^6-27*q^21*z^7-128*q^20*z^8-q^19*z^9-6*q^21*z^6-64*q^20*z^7-67*q^19*z^8-7*q^20*z^6-106*q^19*z^7-3*q^18*z^8+4*q^20*z^5-9*q^19*z^6-81*q^18*z^7+11*q^17*z^8+7*q^19*z^5-43*q^18*z^6-32*q^17*z^7+2*q^16*z^8+8*q^18*z^5-53*q^17*z^6-11*q^16*z^7-2*q^15*z^8+4*q^18*z^4+6*q^17*z^5+12*q^16*z^6-5*q^15*z^7-q^14*z^8+2*q^17*z^4+2*q^16*z^5+67*q^15*z^6-5*q^14*z^7+q^16*z^4+14*q^15*z^5+63*q^14*z^6-3*q^13*z^7-6*q^15*z^4+36*q^14*z^5+39*q^13*z^6+q^12*z^7-7*q^14*z^4+32*q^13*z^5+15*q^12*z^6+q^11*z^7+q^14*z^3-4*q^13*z^4-q^12*z^5+2*q^11*z^6-4*q^13*z^3-7*q^12*z^4-10*q^11*z^5+q^10*z^6-5*q^12*z^3-11*q^11*z^4-3*q^10*z^5-2*q^12*z^2+8*q^11*z^3-14*q^10*z^4+q^9*z^5-2*q^11*z^2+7*q^10*z^3-18*q^9*z^4-q^10*z^2+4*q^9*z^3-9*q^8*z^4+q^7*z^5+2*q^9*z^2+7*q^8*z^3-2*q^7*z^4+4*q^8*z^2+2*q^7*z^3+2*q^7*z^2+5*q^6*z^3-5*q^6*z^2-6*q^5*z^2-2*q^4*z^3-4*q^5*z-2*q^4*z^2-q^3*z^3-2*q^4*z+q^3*z^2+2*q^2*z^2)
+R1(0,3,3,3)*(2*q^35*z^11+2*q^35*z^10+9*q^34*z^11+7*q^34*z^10+16*q^33*z^11-2*q^34*z^9+7*q^33*z^10+14*q^32*z^11-9*q^33*z^9-6*q^32*z^10+6*q^31*z^11-16*q^32*z^9-33*q^31*z^10+q^30*z^11-17*q^31*z^9-63*q^30*z^10-15*q^30*z^9-66*q^29*z^10+q^30*z^8-14*q^29*z^9-37*q^28*z^10+7*q^29*z^8-3*q^28*z^9-10*q^27*z^10+4*q^29*z^7+19*q^28*z^8+41*q^27*z^9-q^26*z^10+12*q^28*z^7+41*q^27*z^8+85*q^26*z^9+17*q^27*z^7+102*q^26*z^8+71*q^25*z^9+4*q^27*z^6+18*q^26*z^7+197*q^25*z^8+27*q^24*z^9+13*q^26*z^6+10*q^25*z^7+208*q^24*z^8+4*q^23*z^9+9*q^25*z^6+85*q^23*z^8-11*q^24*z^6-41*q^23*z^7-26*q^22*z^8-38*q^23*z^6-184*q^22*z^7-36*q^21*z^8-6*q^23*z^5-61*q^22*z^6-312*q^21*z^7-11*q^20*z^8-16*q^22*z^5-103*q^21*z^6-238*q^20*z^7-q^19*z^8-22*q^21*z^5-182*q^20*z^6-63*q^19*z^7-2*q^21*z^4-24*q^20*z^5-165*q^19*z^6+21*q^18*z^7-3*q^20*z^4-45*q^19*z^5-31*q^18*z^6+15*q^17*z^7-q^19*z^4-74*q^18*z^5+30*q^17*z^6-2*q^19*z^3+9*q^18*z^4+16*q^17*z^5-q^16*z^6-3*q^15*z^7-q^18*z^3+23*q^17*z^4+148*q^16*z^5-23*q^15*z^6-q^14*z^7-2*q^17*z^3+43*q^16*z^4+161*q^15*z^5-15*q^14*z^6+3*q^16*z^3+104*q^15*z^4+119*q^14*z^5-2*q^13*z^6+100*q^14*z^4+75*q^13*z^5+4*q^12*z^6-11*q^14*z^3-3*q^13*z^4+28*q^12*z^5+2*q^11*z^6+2*q^14*z^2-27*q^13*z^3-66*q^12*z^4+8*q^11*z^5+q^13*z^2-45*q^12*z^3-54*q^11*z^4+3*q^10*z^5+2*q^12*z^2-50*q^11*z^3-29*q^10*z^4-q^9*z^5+8*q^11*z^2-18*q^10*z^3-4*q^9*z^4-q^8*z^5+18*q^10*z^2+12*q^9*z^3+2*q^8*z^4+2*q^10*z+24*q^9*z^2+11*q^8*z^3+q^9*z+15*q^8*z^2-2*q^7*z^3-2*q^8*z+4*q^7*z^2-5*q^6*z^3+3*q^6*z^2-q^5*z^3-q^5*z-q^4*z^2+2*q^4*z+2*q^4-2*q^3*z-q^2*z^2-q^3-q^2*z-q^2-q*z+z)
+R1(0,3,4,2)*(2*q^34*z^11+2*q^34*z^10+7*q^33*z^11+5*q^33*z^10+9*q^32*z^11-2*q^33*z^9+3*q^32*z^10+5*q^31*z^11-6*q^32*z^9-2*q^31*z^10+q^30*z^11-4*q^31*z^9-10*q^30*z^10-q^31*z^8+q^30*z^9-20*q^29*z^10-6*q^30*z^8-6*q^29*z^9-18*q^28*z^10-14*q^29*z^8-29*q^28*z^9-7*q^27*z^10-12*q^28*z^8-46*q^27*z^9-q^26*z^10+4*q^28*z^7+q^27*z^8-29*q^26*z^9+7*q^27*z^7+17*q^26*z^8+6*q^26*z^7+59*q^25*z^8+7*q^24*z^9+5*q^26*z^6+10*q^25*z^7+121*q^24*z^8+2*q^23*z^9+15*q^25*z^6+24*q^24*z^7+126*q^23*z^8+15*q^24*z^6+70*q^23*z^7+61*q^22*z^8+2*q^24*z^5+5*q^23*z^6+121*q^22*z^7+6*q^21*z^8+9*q^23*z^5-10*q^22*z^6+92*q^21*z^7-4*q^20*z^8+11*q^22*z^5-23*q^21*z^6+7*q^20*z^7-q^19*z^8-q^21*z^5-69*q^20*z^6-34*q^19*z^7+2*q^21*z^4-24*q^20*z^5-165*q^19*z^6-18*q^18*z^7+3*q^20*z^4-53*q^19*z^5-227*q^18*z^6-q^17*z^7+q^19*z^4-112*q^18*z^5-184*q^17*z^6+2*q^19*z^3-7*q^18*z^4-182*q^17*z^5-85*q^16*z^6-2*q^15*z^7+q^18*z^3-18*q^17*z^4-155*q^16*z^5-11*q^15*z^6-q^14*z^7+2*q^17*z^3-32*q^16*z^4-65*q^15*z^5+5*q^14*z^6-3*q^16*z^3-66*q^15*z^4-21*q^14*z^5-q^13*z^6-40*q^14*z^4-11*q^13*z^5-2*q^12*z^6+6*q^14*z^3+22*q^13*z^4-7*q^12*z^5-2*q^14*z^2+43*q^12*z^4-4*q^11*z^5-q^13*z^2+8*q^12*z^3+46*q^11*z^4-2*q^12*z^2+18*q^11*z^3+44*q^10*z^4+2*q^9*z^5-6*q^11*z^2-4*q^10*z^3+18*q^9*z^4+q^8*z^5-20*q^10*z^2-20*q^9*z^3+4*q^8*z^4-2*q^10*z-31*q^9*z^2-17*q^8*z^3+q^7*z^4-q^9*z-18*q^8*z^2-q^7*z^3-3*q^7*z^2+5*q^6*z^3+2*q^7*z+2*q^6*z^2+3*q^5*z^3+5*q^6*z+2*q^5*z-2*q^4*z^2-2*q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R1(-1,2,0,3)*(-q^9*z^3-2*q^8*z^3-q^7*z^3+q^6*z^2+2*q^5*z^2+q^4*z^2+q*z)
+R1(-1,2,1,0)*(-q^7*z^3-2*q^6*z^3-q^5*z^3+q^3*z^2+q^2*z^2)
+R1(-1,2,1,1)*(q^7*z^3+2*q^6*z^3+q^5*z^3-q^3*z^2-q^2*z^2)
+R1(-1,2,3,0)*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-2*q^5*z^2-q^4*z^2-q^3*z^2-q^2*z^2+q^2*z+q*z-2)
+R1(-1,2,3,3)*(q^18*z^5+3*q^17*z^5+3*q^16*z^5+q^15*z^5-q^14*z^4-3*q^13*z^4-2*q^13*z^3-3*q^12*z^4-5*q^12*z^3-q^11*z^4-3*q^11*z^3-2*q^11*z^2+2*q^10*z^3-3*q^10*z^2+4*q^9*z^3-q^9*z^2+2*q^8*z^3-q^7*z^2+q^7*z-q^6*z^2+3*q^6*z+4*q^5*z+2*q^5+q^4*z+q^4-q^3*z-q^2*z)
+R1(-1,2,4,0)*(-q^16*z^5-2*q^15*z^5-q^14*z^5+2*q^11*z^3+2*q^10*z^4+4*q^10*z^3+3*q^9*z^4+3*q^9*z^3+q^8*z^4+2*q^9*z^2+3*q^8*z^3+q^8*z^2+q^7*z^2-2*q^6*z^3-q^5*z^3-q^5*z^2+q^5*z-2*q^4*z-q^3*z^2-4*q^3*z-q^2*z^2-2*q^3-2*q^2*z-2*q^2-q*z-q)
+R1(-1,3,-1,3)*(-q^26*z^10-q^26*z^9-2*q^25*z^10-q^25*z^9-q^24*z^10+q^25*z^8+q^24*z^9+2*q^24*z^8+3*q^23*z^9+q^23*z^8+6*q^22*z^9+5*q^21*z^9+q^21*z^8+q^20*z^9+q^21*z^7+3*q^20*z^8-q^20*z^7-2*q^19*z^8-2*q^20*z^6-3*q^19*z^7-6*q^18*z^8-q^19*z^6-8*q^18*z^7-3*q^17*z^8-2*q^18*z^6-22*q^17*z^7-2*q^18*z^5+q^17*z^6-20*q^16*z^7-q^17*z^5+q^16*z^6-4*q^15*z^7+4*q^14*z^7+4*q^15*z^5+12*q^14*z^6+q^13*z^7+4*q^14*z^5+19*q^13*z^6+7*q^13*z^5+8*q^12*z^6+2*q^13*z^4+19*q^12*z^5-2*q^11*z^6+16*q^11*z^5-2*q^10*z^6+q^11*z^4+8*q^10*z^5+12*q^10*z^4+9*q^9*z^5-2*q^10*z^3+3*q^9*z^4+3*q^8*z^5-4*q^9*z^3-6*q^8*z^4-4*q^8*z^3-5*q^7*z^4-4*q^7*z^3-5*q^6*z^4-4*q^6*z^3-2*q^5*z^4+2*q^5*z^3+q^4*z^4+5*q^5*z^2+2*q^4*z^3+6*q^4*z^2+q^3*z^2-q^2*z^3+q*z)
+R2(1,1,-2,1)*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-q-z)
+R2(1,1,-2,2)*(-q^2*z-q*z)
+R2(1,1,3,3)*(-2*q^35*z^11-2*q^35*z^10-9*q^34*z^11-7*q^34*z^10-16*q^33*z^11+2*q^34*z^9-7*q^33*z^10-14*q^32*z^11+9*q^33*z^9+6*q^32*z^10-6*q^31*z^11+16*q^32*z^9+33*q^31*z^10-q^30*z^11+17*q^31*z^9+63*q^30*z^10+15*q^30*z^9+66*q^29*z^10-q^30*z^8+15*q^29*z^9+37*q^28*z^10-6*q^29*z^8+5*q^28*z^9+10*q^27*z^10-4*q^29*z^7-18*q^28*z^8-40*q^27*z^9+q^26*z^10-13*q^28*z^7-42*q^27*z^8-85*q^26*z^9-19*q^27*z^7-105*q^26*z^8-71*q^25*z^9-4*q^27*z^6-18*q^26*z^7-203*q^25*z^8-27*q^24*z^9-12*q^26*z^6-7*q^25*z^7-213*q^24*z^8-4*q^23*z^9-6*q^25*z^6+3*q^24*z^7-86*q^23*z^8+14*q^24*z^6+41*q^23*z^7+26*q^22*z^8+41*q^23*z^6+187*q^22*z^7+36*q^21*z^8+8*q^23*z^5+63*q^22*z^6+319*q^21*z^7+11*q^20*z^8+16*q^22*z^5+109*q^21*z^6+243*q^20*z^7+q^19*z^8+19*q^21*z^5+200*q^20*z^6+64*q^19*z^7+2*q^21*z^4+14*q^20*z^5+180*q^19*z^6-21*q^18*z^7-q^20*z^4+37*q^19*z^5+32*q^18*z^6-15*q^17*z^7-8*q^19*z^4+71*q^18*z^5-35*q^17*z^6-21*q^18*z^4-27*q^17*z^5+3*q^15*z^7-2*q^18*z^3-32*q^17*z^4-169*q^16*z^5+21*q^15*z^6+q^14*z^7-q^17*z^3-51*q^16*z^4-173*q^15*z^5+12*q^14*z^6-q^16*z^3-117*q^15*z^4-118*q^14*z^5+q^13*z^6+2*q^15*z^3-118*q^14*z^4-75*q^13*z^5-4*q^12*z^6+8*q^14*z^3-4*q^13*z^4-28*q^12*z^5-2*q^11*z^6+q^14*z^2+12*q^13*z^3+62*q^12*z^4-6*q^11*z^5+3*q^13*z^2+40*q^12*z^3+55*q^11*z^4-2*q^10*z^5+2*q^12*z^2+58*q^11*z^3+30*q^10*z^4+q^9*z^5+2*q^12*z-9*q^11*z^2+21*q^10*z^3+4*q^9*z^4+q^8*z^5+2*q^11*z-12*q^10*z^2-7*q^9*z^3-q^8*z^4+q^10*z-16*q^9*z^2-7*q^8*z^3+q^7*z^4-2*q^9*z-17*q^8*z^2+q^7*z^3-2*q^8*z-9*q^7*z^2+5*q^6*z^3-q^7*z-5*q^6*z^2+q^5*z^3-q^5*z^2-q^4*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R2(1,3,-2,3)*(-q^26*z^11-q^26*z^10-2*q^25*z^11-q^25*z^10-q^24*z^11+q^25*z^9+q^24*z^10+2*q^24*z^9+3*q^23*z^10+q^23*z^9+6*q^22*z^10+5*q^21*z^10+q^21*z^9+q^20*z^10+q^21*z^8+3*q^20*z^9-q^20*z^8-2*q^19*z^9-2*q^20*z^7-3*q^19*z^8-6*q^18*z^9-q^19*z^7-8*q^18*z^8-3*q^17*z^9-2*q^18*z^7-22*q^17*z^8-2*q^18*z^6+q^17*z^7-20*q^16*z^8-q^17*z^6+q^16*z^7-4*q^15*z^8+4*q^14*z^8+4*q^15*z^6+12*q^14*z^7+q^13*z^8+4*q^14*z^6+19*q^13*z^7+7*q^13*z^6+8*q^12*z^7+2*q^13*z^5+19*q^12*z^6-2*q^11*z^7+16*q^11*z^6-2*q^10*z^7+q^11*z^5+8*q^10*z^6+12*q^10*z^5+9*q^9*z^6-2*q^10*z^4+3*q^9*z^5+3*q^8*z^6-4*q^9*z^4-6*q^8*z^5+q^9*z^3-5*q^8*z^4-5*q^7*z^5+2*q^8*z^3-6*q^7*z^4-5*q^6*z^5+q^7*z^3-5*q^6*z^4-2*q^5*z^5+2*q^5*z^4+q^4*z^5+5*q^5*z^3+2*q^4*z^4-q^5*z^2+7*q^4*z^3-q^4*z^2+2*q^3*z^3-q^2*z^4-q^3*z-q^2*z+q*z^2-q^2-q*z+z^2)
+R2(1,3,-1,2)*(-q^27*z^11-q^27*z^10-3*q^26*z^11-2*q^26*z^10-3*q^25*z^11+q^26*z^9-q^24*z^11+3*q^25*z^9+4*q^24*z^10+3*q^24*z^9+9*q^23*z^10+q^23*z^9+11*q^22*z^10+q^22*z^9+6*q^21*z^10+q^22*z^8+4*q^21*z^9+q^20*z^10+q^20*z^9-2*q^21*z^7-4*q^20*z^8-8*q^19*z^9-3*q^20*z^7-11*q^19*z^8-9*q^18*z^9-3*q^19*z^7-30*q^18*z^8-3*q^17*z^9-2*q^19*z^6-q^18*z^7-42*q^17*z^8-3*q^18*z^6+2*q^17*z^7-24*q^16*z^8-q^17*z^6+q^16*z^7+4*q^16*z^6+12*q^15*z^7+5*q^14*z^8+8*q^15*z^6+31*q^14*z^7+q^13*z^8+11*q^14*z^6+27*q^13*z^7+2*q^14*z^5+26*q^13*z^6+6*q^12*z^7+2*q^13*z^5+35*q^12*z^6-4*q^11*z^7+q^12*z^5+24*q^11*z^6-2*q^10*z^7+13*q^11*z^5+17*q^10*z^6-3*q^11*z^4+15*q^10*z^5+12*q^9*z^6-8*q^10*z^4-3*q^9*z^5+3*q^8*z^6-9*q^9*z^4-11*q^8*z^5-8*q^8*z^4-10*q^7*z^5-8*q^7*z^4-7*q^6*z^5+q^7*z^3-2*q^6*z^4-q^5*z^5+7*q^6*z^3+4*q^5*z^4+q^4*z^5+q^6*z^2+12*q^5*z^3+2*q^4*z^4+2*q^5*z^2+7*q^4*z^3-q^3*z^4+q^4*z^2+q^3*z^3-q^2*z^4+2*q^4*z+q^3*z^2+q^3*z+q^2*z^2-q*z-z^2-z)
-R1(2,3,-1,3)*q^3*z^2*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-2*q^19*z^5-3*q^18*z^6-2*q^18*z^5+2*q^17*z^6+q^18*z^4+6*q^16*z^6-q^17*z^4+7*q^16*z^5+3*q^15*z^6+q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^14*z^3+5*q^13*z^4-4*q^12*z^5+4*q^13*z^3-6*q^12*z^4-q^11*z^5+2*q^13*z^2+4*q^12*z^3-15*q^11*z^4+5*q^12*z^2-3*q^11*z^3-7*q^10*z^4+2*q^11*z^2-18*q^10*z^3+2*q^9*z^4+2*q^11*z-17*q^9*z^3+2*q^8*z^4+q^10*z-7*q^9*z^2-9*q^8*z^3-17*q^8*z^2-8*q^7*z^3-q^8*z-8*q^7*z^2-2*q^6*z^3-3*q^7*z-2*q^6*z^2-5*q^6*z-2*q^5*z^2-4*q^6-6*q^5*z+q^4*z^2-2*q^5-4*q^4*z-4*q^3*z-q^2*z^2-6*q^3-2*q^2*z-4*q^2+z)
-R1(2,3,0,0)/q^3*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+2*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+6*q^16*z^6+q^17*z^4+12*q^16*z^5+3*q^15*z^6+2*q^16*z^4+25*q^15*z^5+2*q^16*z^3+21*q^14*z^5+q^15*z^3+q^14*z^4+4*q^13*z^5+q^13*z^4-4*q^12*z^5-7*q^13*z^3-13*q^12*z^4-q^11*z^5-10*q^12*z^3-20*q^11*z^4-13*q^11*z^3-8*q^10*z^4-4*q^11*z^2-25*q^10*z^3+2*q^9*z^4-6*q^10*z^2-20*q^9*z^3+2*q^8*z^4-9*q^9*z^2-9*q^8*z^3-15*q^8*z^2-7*q^7*z^3-4*q^7*z^2-2*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+7*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)*z
+R1(2,3,0,1)*z/q^3*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^22*z^7+q^23*z^5-3*q^21*z^7+2*q^22*z^5-6*q^20*z^7+q^21*z^5-5*q^19*z^7-2*q^20*z^5-q^19*z^6-q^18*z^7-7*q^19*z^5-3*q^18*z^6-q^19*z^4-3*q^18*z^5+2*q^17*z^6-q^18*z^4+5*q^17*z^5+6*q^16*z^6-2*q^18*z^3-q^17*z^4+12*q^16*z^5+3*q^15*z^6-3*q^17*z^3+7*q^16*z^4+25*q^15*z^5-q^16*z^3+7*q^15*z^4+21*q^14*z^5-2*q^16*z^2+3*q^15*z^3+5*q^14*z^4+4*q^13*z^5-q^15*z^2+8*q^14*z^3+2*q^13*z^4-4*q^12*z^5-3*q^13*z^3-13*q^12*z^4-q^11*z^5+4*q^13*z^2-9*q^12*z^3-19*q^11*z^4+q^12*z^2-12*q^11*z^3-7*q^10*z^4-12*q^11*z^2-24*q^10*z^3+2*q^9*z^4-14*q^10*z^2-19*q^9*z^3+2*q^8*z^4-2*q^10*z-13*q^9*z^2-9*q^8*z^3-5*q^9*z-19*q^8*z^2-8*q^7*z^3+q^8*z-5*q^7*z^2-2*q^6*z^3+q^7*z+6*q^6*z^2+4*q^6*z+6*q^5*z^2+q^6+8*q^5*z+4*q^4*z^2+q^5+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
-R1(2,3,1,0)*z*q^2*(q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^17*z^5+q^16*z^6+q^16*z^5-2*q^15*z^5-6*q^14*z^5-q^14*z^4-5*q^13*z^5-3*q^13*z^4-q^12*z^5-2*q^13*z^3-2*q^12*z^4-3*q^12*z^3+5*q^11*z^4-3*q^11*z^3+7*q^10*z^4-2*q^11*z^2+2*q^10*z^3+3*q^9*z^4-q^10*z^2+8*q^9*z^3+3*q^8*z^3+4*q^8*z^2-2*q^7*z^3+2*q^7*z^2-2*q^6*z^3-6*q^6*z^2-7*q^5*z^2-2*q^5*z-2*q^4*z^2-5*q^4*z-q^3*z^2+3*q^2*z+q*z+2*q+z+1)
-R1(-2,1,4,0)*q/z*(q^7*z^3+2*q^6*z^3-q^6*z^2+q^5*z^3-2*q^5*z^2-q^4*z^2-q^3*z^2-q^2*z^2+q^2*z+q*z-2)
-R1(-2,1,4,3)*q^2*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-28*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-66*q^18*z^6-67*q^17*z^7-7*q^18*z^5-107*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-41*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-48*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+16*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+5*q^14*z^4+70*q^13*z^5-5*q^12*z^6+q^14*z^3+20*q^13*z^4+66*q^12*z^5-3*q^11*z^6-6*q^13*z^3+38*q^12*z^4+40*q^11*z^5+q^10*z^6-5*q^12*z^3+31*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-6*q^11*z^3-4*q^10*z^4+2*q^9*z^5-4*q^11*z^2-13*q^10*z^3-13*q^9*z^4+q^8*z^5-5*q^10*z^2-14*q^9*z^3-4*q^8*z^4-2*q^10*z+2*q^9*z^2-13*q^8*z^3+q^7*z^4-2*q^9*z+q^8*z^2-14*q^7*z^3-q^8*z-q^7*z^2-8*q^6*z^3+q^5*z^4-3*q^5*z^3+2*q^6*z-q^5*z^2+2*q^5*z+3*q^4*z^2-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z
-R1(-2,2,4,0)*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-21*q^20*z^7-3*q^19*z^8-31*q^20*z^6-125*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-229*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-197*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-71*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-93*q^15*z^5-45*q^14*z^6+4*q^16*z^3+8*q^15*z^4-34*q^14*z^5-19*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+84*q^13*z^5-9*q^12*z^6-q^11*z^7+q^14*z^3+25*q^13*z^4+135*q^12*z^5-5*q^11*z^6-6*q^13*z^3+57*q^12*z^4+110*q^11*z^5-q^10*z^6-7*q^12*z^3+69*q^11*z^4+60*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+25*q^10*z^4+16*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-23*q^9*z^4-5*q^10*z^2-31*q^9*z^3-27*q^8*z^4-2*q^10*z+2*q^9*z^2-23*q^8*z^3-7*q^7*z^4-2*q^9*z+2*q^8*z^2-21*q^7*z^3+3*q^6*z^4-q^8*z+5*q^7*z^2-16*q^6*z^3+q^5*z^4+6*q^6*z^2-6*q^5*z^3+4*q^6*z-q^5*z^2-2*q^4*z^3+3*q^5*z+2*q^4*z^2+2*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+3*q^2*z-q*z^2-q^2-z^2+z)/z^2/q
+R1(-2,2,4,1)*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-22*q^20*z^7-3*q^19*z^8-31*q^20*z^6-127*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-229*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-195*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-70*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-91*q^15*z^5-43*q^14*z^6+4*q^16*z^3+8*q^15*z^4-30*q^14*z^5-16*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+85*q^13*z^5-10*q^12*z^6-q^11*z^7+q^14*z^3+27*q^13*z^4+133*q^12*z^5-8*q^11*z^6-6*q^13*z^3+58*q^12*z^4+106*q^11*z^5-2*q^10*z^6-7*q^12*z^3+68*q^11*z^4+57*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+24*q^10*z^4+18*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-24*q^9*z^4+3*q^8*z^5-5*q^10*z^2-31*q^9*z^3-24*q^8*z^4+q^7*z^5-2*q^10*z+2*q^9*z^2-28*q^8*z^3-6*q^7*z^4-2*q^9*z+2*q^8*z^2-29*q^7*z^3-q^8*z+3*q^7*z^2-16*q^6*z^3+q^5*z^4+5*q^6*z^2-3*q^5*z^3+q^4*z^4+4*q^6*z+2*q^5*z^2-q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^2-2*q^3+q^2*z-q*z^2-q^2-z^2+z)/z^2/q
+R1(-2,3,4,1)*(2*q^34*z^12+2*q^34*z^11+7*q^33*z^12+7*q^33*z^11+7*q^32*z^12+9*q^32*z^11-4*q^31*z^12+q^31*z^11-15*q^30*z^12-2*q^32*z^9-16*q^30*z^11-14*q^29*z^12-9*q^31*z^9-3*q^30*z^10-21*q^29*z^11-6*q^28*z^12-16*q^30*z^9-19*q^29*z^10+8*q^28*z^11-q^27*z^12-16*q^29*z^9-50*q^28*z^10+49*q^27*z^11-10*q^28*z^9-52*q^27*z^10+59*q^26*z^11+3*q^28*z^8-4*q^27*z^9+35*q^25*z^11+9*q^27*z^8+14*q^26*z^9+32*q^25*z^10+10*q^24*z^11+4*q^27*z^7+18*q^26*z^8+81*q^25*z^9-7*q^24*z^10+q^23*z^11+16*q^26*z^7+32*q^25*z^8+140*q^24*z^9-58*q^23*z^10+23*q^25*z^7+82*q^24*z^8+47*q^23*z^9-58*q^22*z^10+4*q^25*z^6+10*q^24*z^7+179*q^23*z^8-147*q^22*z^9-25*q^21*z^10+10*q^24*z^6-12*q^23*z^7+179*q^22*z^8-218*q^21*z^9-4*q^20*z^10+7*q^23*z^6-21*q^22*z^7+9*q^21*z^8-114*q^20*z^9-11*q^22*z^6-37*q^21*z^7-91*q^20*z^8+2*q^19*z^9-35*q^21*z^6-159*q^20*z^7+44*q^19*z^8+29*q^18*z^9-2*q^21*z^5-54*q^20*z^6-285*q^19*z^7+217*q^18*z^8+11*q^17*z^9-4*q^20*z^5-98*q^19*z^6-179*q^18*z^7+203*q^17*z^8+q^16*z^9-7*q^19*z^5-206*q^18*z^6+61*q^17*z^7+72*q^16*z^8+4*q^19*z^4-16*q^18*z^5-222*q^17*z^6+164*q^16*z^7-10*q^15*z^8+11*q^18*z^4-58*q^17*z^5-49*q^16*z^6+112*q^15*z^7-14*q^14*z^8+10*q^17*z^4-100*q^16*z^5+101*q^15*z^6+48*q^14*z^7+4*q^17*z^3+5*q^16*z^4-29*q^15*z^5+72*q^14*z^6+22*q^13*z^7+3*q^12*z^8+2*q^16*z^3+108*q^14*z^5-46*q^13*z^6+11*q^12*z^7+q^11*z^8+q^15*z^3+17*q^14*z^4+127*q^13*z^5-122*q^12*z^6+6*q^11*z^7-5*q^14*z^3+57*q^13*z^4+47*q^12*z^5-114*q^11*z^6+q^10*z^7-11*q^13*z^3+61*q^12*z^4-16*q^11*z^5-63*q^10*z^6-2*q^9*z^7+q^13*z^2-14*q^12*z^3+20*q^11*z^4-15*q^10*z^5-17*q^9*z^6-q^8*z^7-6*q^12*z^2-19*q^11*z^3-q^10*z^4+22*q^9*z^5-7*q^11*z^2-26*q^10*z^3-3*q^9*z^4+27*q^8*z^5-2*q^11*z+3*q^10*z^2-22*q^9*z^3+4*q^7*z^5-2*q^10*z+4*q^9*z^2-22*q^8*z^3+10*q^7*z^4-5*q^6*z^5-q^9*z+10*q^8*z^2-32*q^7*z^3+11*q^6*z^4-q^5*z^5+9*q^7*z^2-18*q^6*z^3+6*q^5*z^4+4*q^7*z-5*q^6*z^2-3*q^5*z^3+4*q^4*z^4+3*q^6*z-q^5*z^2-3*q^4*z^3-2*q^5*z+3*q^4*z^2-3*q^3*z^3-q^2*z^4+q^4*z-2*q^3*z^2-2*q^4+5*q^3*z-q^2*z^2+q*z^3-q^3+q^2*z-q*z^2+z^3+q*z-z^2)/z^2/q
+R1(-1,0,4,3)*q*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-64*q^18*z^6-67*q^17*z^7-7*q^18*z^5-106*q^17*z^6-3*q^16*z^7+4*q^18*z^4-10*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-44*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-51*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+15*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+68*q^13*z^5-5*q^12*z^6+q^14*z^3+17*q^13*z^4+63*q^12*z^5-3*q^11*z^6-6*q^13*z^3+37*q^12*z^4+39*q^11*z^5+q^10*z^6-5*q^12*z^3+29*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-3*q^11*z^3-4*q^10*z^4+2*q^9*z^5-4*q^11*z^2-12*q^10*z^3-11*q^9*z^4+q^8*z^5-3*q^10*z^2-14*q^9*z^3-3*q^8*z^4-2*q^10*z+5*q^9*z^2-12*q^8*z^3+q^7*z^4-2*q^9*z+q^8*z^2-14*q^7*z^3-q^8*z+2*q^7*z^2-7*q^6*z^3+q^5*z^4+6*q^6*z^2-2*q^5*z^3+3*q^6*z+q^5*z^2+3*q^5*z+4*q^4*z^2-2*q^4*z-2*q^3*z-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z
-R1(-1,1,3,1)/q^4/z^2*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-20*q^20*z^7-3*q^19*z^8-31*q^20*z^6-123*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-228*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-197*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-71*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-95*q^15*z^5-47*q^14*z^6+4*q^16*z^3+8*q^15*z^4-38*q^14*z^5-22*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+81*q^13*z^5-10*q^12*z^6-q^11*z^7+q^14*z^3+23*q^13*z^4+132*q^12*z^5-5*q^11*z^6-6*q^13*z^3+56*q^12*z^4+110*q^11*z^5-q^10*z^6-7*q^12*z^3+68*q^11*z^4+62*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+25*q^10*z^4+17*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-21*q^9*z^4-5*q^10*z^2-32*q^9*z^3-25*q^8*z^4-2*q^10*z+2*q^9*z^2-22*q^8*z^3-5*q^7*z^4-2*q^9*z+2*q^8*z^2-19*q^7*z^3+4*q^6*z^4-q^8*z+7*q^7*z^2-15*q^6*z^3+q^5*z^4+8*q^6*z^2-6*q^5*z^3+4*q^6*z-3*q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)
-R1(-1,1,3,3)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+24*q^25*z^9+8*q^26*z^7+28*q^25*z^8+37*q^24*z^9+10*q^25*z^7+74*q^24*z^8+21*q^23*z^9+4*q^25*z^6+10*q^24*z^7+119*q^23*z^8+4*q^22*z^9+8*q^24*z^6+8*q^23*z^7+91*q^22*z^8+4*q^23*z^6+9*q^22*z^7+16*q^21*z^8-7*q^22*z^6-24*q^21*z^7-19*q^20*z^8-21*q^21*z^6-99*q^20*z^7-10*q^19*z^8-2*q^21*z^5-36*q^20*z^6-125*q^19*z^7-q^18*z^8-9*q^20*z^5-76*q^19*z^6-66*q^18*z^7-17*q^19*z^5-113*q^18*z^6-3*q^17*z^7-30*q^18*z^5-88*q^17*z^6+11*q^16*z^7-4*q^18*z^4-59*q^17*z^5-40*q^16*z^6+2*q^15*z^7-6*q^17*z^4-58*q^16*z^5-18*q^15*z^6-2*q^14*z^7-4*q^16*z^4+2*q^15*z^5-11*q^14*z^6-q^13*z^7-2*q^16*z^3+9*q^15*z^4+56*q^14*z^5-9*q^13*z^6-3*q^15*z^3+27*q^14*z^4+62*q^13*z^5-4*q^12*z^6-q^14*z^3+44*q^13*z^4+45*q^12*z^5+q^11*z^6+3*q^13*z^3+34*q^12*z^4+20*q^11*z^5+q^10*z^6+3*q^11*z^4+5*q^10*z^5-5*q^11*z^3-6*q^10*z^4+2*q^9*z^5+4*q^11*z^2+4*q^10*z^3+8*q^10*z^2+9*q^9*z^3+3*q^8*z^4+8*q^9*z^2+6*q^8*z^3+3*q^7*z^4+11*q^8*z^2+8*q^7*z^3+2*q^6*z^4+9*q^7*z^2-2*q^5*z^3-2*q^6*z+q^5*z^2+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q^3*z-q^2*z^2+2*q^3+q^2*z+q^2-z)/z^2/q^2
+R1(-1,1,4,0)/q^4/z^2*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-20*q^20*z^7-3*q^19*z^8-31*q^20*z^6-123*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-228*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-197*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-71*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-95*q^15*z^5-47*q^14*z^6+4*q^16*z^3+8*q^15*z^4-38*q^14*z^5-22*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+81*q^13*z^5-10*q^12*z^6-q^11*z^7+q^14*z^3+23*q^13*z^4+132*q^12*z^5-5*q^11*z^6-6*q^13*z^3+56*q^12*z^4+110*q^11*z^5-q^10*z^6-7*q^12*z^3+68*q^11*z^4+62*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+25*q^10*z^4+17*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-21*q^9*z^4-5*q^10*z^2-32*q^9*z^3-25*q^8*z^4-2*q^10*z+2*q^9*z^2-22*q^8*z^3-5*q^7*z^4-2*q^9*z+2*q^8*z^2-19*q^7*z^3+4*q^6*z^4-q^8*z+7*q^7*z^2-15*q^6*z^3+q^5*z^4+8*q^6*z^2-6*q^5*z^3+4*q^6*z-3*q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)
+R1(-1,1,4,2)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+24*q^25*z^9+8*q^26*z^7+28*q^25*z^8+37*q^24*z^9+10*q^25*z^7+74*q^24*z^8+21*q^23*z^9+4*q^25*z^6+10*q^24*z^7+119*q^23*z^8+4*q^22*z^9+8*q^24*z^6+8*q^23*z^7+90*q^22*z^8+4*q^23*z^6+9*q^22*z^7+14*q^21*z^8-7*q^22*z^6-24*q^21*z^7-20*q^20*z^8-21*q^21*z^6-99*q^20*z^7-10*q^19*z^8-2*q^21*z^5-36*q^20*z^6-125*q^19*z^7-q^18*z^8-9*q^20*z^5-76*q^19*z^6-66*q^18*z^7-17*q^19*z^5-113*q^18*z^6-3*q^17*z^7-30*q^18*z^5-86*q^17*z^6+13*q^16*z^7-4*q^18*z^4-59*q^17*z^5-36*q^16*z^6+5*q^15*z^7-6*q^17*z^4-58*q^16*z^5-14*q^15*z^6-q^14*z^7-4*q^16*z^4+4*q^15*z^5-6*q^14*z^6-q^13*z^7-2*q^16*z^3+9*q^15*z^4+58*q^14*z^5-8*q^13*z^6-3*q^15*z^3+27*q^14*z^4+64*q^13*z^5-6*q^12*z^6-q^14*z^3+44*q^13*z^4+43*q^12*z^5+3*q^13*z^3+34*q^12*z^4+15*q^11*z^5+q^10*z^6+4*q^11*z^4+3*q^10*z^5-5*q^11*z^3-9*q^10*z^4+q^9*z^5+4*q^11*z^2+4*q^10*z^3-5*q^9*z^4-q^8*z^5+8*q^10*z^2+7*q^9*z^3+2*q^8*z^4+8*q^9*z^2+2*q^8*z^3+2*q^7*z^4+11*q^8*z^2+6*q^7*z^3+2*q^6*z^4+7*q^7*z^2+q^6*z^3-q^6*z^2-q^5*z^3-2*q^6*z+q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q^3*z-q^2*z^2+2*q^3+q^2*z+q^2-z)/z^2/q^2
+R1(-1,2,-1,1)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)*(q^3+z)/q
-R1(-1,2,0,1)*z*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)/q
+R1(-1,2,1,2)*z*q*(q^8*z^2+3*q^7*z^2+3*q^6*z^2+q^5*z^2-q^4*z-2*q^3*z-q^2*z-1)
+R1(-1,2,1,3)*q*(q^25*z^9+q^25*z^8+2*q^24*z^9+q^24*z^8+q^23*z^9-q^24*z^7-q^23*z^8-2*q^23*z^7-3*q^22*z^8-q^22*z^7-6*q^21*z^8-5*q^20*z^8-q^20*z^7-q^19*z^8-q^20*z^6-3*q^19*z^7+q^19*z^6+2*q^18*z^7+2*q^19*z^5+3*q^18*z^6+6*q^17*z^7+q^18*z^5+8*q^17*z^6+3*q^16*z^7+2*q^17*z^5+22*q^16*z^6+2*q^17*z^4-q^16*z^5+20*q^15*z^6+q^16*z^4-q^15*z^5+4*q^14*z^6-4*q^13*z^6-4*q^14*z^4-12*q^13*z^5-q^12*z^6-4*q^13*z^4-19*q^12*z^5-7*q^12*z^4-8*q^11*z^5-2*q^12*z^3-19*q^11*z^4+2*q^10*z^5-16*q^10*z^4+2*q^9*z^5-q^10*z^3-8*q^9*z^4-12*q^9*z^3-9*q^8*z^4+2*q^9*z^2-4*q^8*z^3-3*q^7*z^4+4*q^8*z^2+4*q^7*z^3+4*q^7*z^2+4*q^6*z^3+4*q^6*z^2+5*q^5*z^3+4*q^5*z^2+2*q^4*z^3-q^4*z^2-q^3*z^3-5*q^4*z-q^3*z^2-5*q^3*z+q^2*z+q*z^2+q*z+q+z-1)*z
-R1(-1,2,2,0)*z^2*q^2*(q^5*z+2*q^4*z+q^3*z-q-1)
+R1(-1,2,2,1)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-64*q^18*z^6-67*q^17*z^7-7*q^18*z^5-106*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-41*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-48*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+16*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+68*q^13*z^5-5*q^12*z^6+q^14*z^3+16*q^13*z^4+63*q^12*z^5-3*q^11*z^6-6*q^13*z^3+35*q^12*z^4+39*q^11*z^5+q^10*z^6-7*q^12*z^3+27*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-8*q^11*z^3-6*q^10*z^4+2*q^9*z^5-4*q^11*z^2-16*q^10*z^3-12*q^9*z^4+q^8*z^5-5*q^10*z^2-15*q^9*z^3-3*q^8*z^4-2*q^10*z+2*q^9*z^2-11*q^8*z^3+q^7*z^4-2*q^9*z-12*q^7*z^3-q^8*z+2*q^7*z^2-6*q^6*z^3+q^5*z^4+5*q^6*z^2-2*q^5*z^3+4*q^6*z+3*q^5*z+3*q^4*z^2-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z/q^3
-R1(-1,2,2,2)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+8*q^30*z^11-2*q^31*z^9+q^30*z^10+3*q^29*z^11-7*q^30*z^9-9*q^29*z^10-8*q^29*z^9-22*q^28*z^10-4*q^28*z^9-31*q^27*z^10-4*q^27*z^9-20*q^26*z^10-q^27*z^8-9*q^26*z^9-4*q^25*z^10+2*q^26*z^8-q^25*z^9+4*q^26*z^7+12*q^25*z^8+27*q^24*z^9+8*q^25*z^7+26*q^24*z^8+35*q^23*z^9+7*q^24*z^7+69*q^23*z^8+15*q^22*z^9+4*q^24*z^6+5*q^23*z^7+110*q^22*z^8+q^21*z^9+6*q^23*z^6-q^22*z^7+69*q^21*z^8-3*q^22*z^6+3*q^21*z^7-4*q^20*z^8-13*q^21*z^6-27*q^20*z^7-23*q^19*z^8-21*q^20*z^6-102*q^19*z^7-6*q^18*z^8-2*q^20*z^5-22*q^19*z^6-116*q^18*z^7-6*q^19*z^5-58*q^18*z^6-48*q^17*z^7-7*q^18*z^5-98*q^17*z^6+5*q^16*z^7+4*q^18*z^4-7*q^17*z^5-62*q^16*z^6+9*q^15*z^7+7*q^17*z^4-39*q^16*z^5-14*q^15*z^6+8*q^16*z^4-44*q^15*z^5-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+29*q^14*z^5+5*q^13*z^6-q^12*z^7+2*q^15*z^3+2*q^14*z^4+71*q^13*z^5-2*q^12*z^6+q^14*z^3+12*q^13*z^4+53*q^12*z^5-3*q^11*z^6-6*q^13*z^3+32*q^12*z^4+29*q^11*z^5+q^10*z^6-9*q^12*z^3+23*q^11*z^4+8*q^10*z^5+q^9*z^6+q^12*z^2-9*q^11*z^3-8*q^10*z^4-4*q^11*z^2-16*q^10*z^3-7*q^9*z^4+2*q^8*z^5-5*q^10*z^2-11*q^9*z^3-2*q^10*z+2*q^9*z^2-7*q^8*z^3+q^7*z^4-2*q^9*z-q^8*z^2-12*q^7*z^3-q^6*z^4-q^8*z+3*q^7*z^2-4*q^6*z^3+q^5*z^4+6*q^6*z^2+4*q^6*z+2*q^5*z^2+q^4*z^3+3*q^5*z+3*q^4*z^2-q^3*z-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z/q^3
+R1(-1,2,3,1)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-34*q^28*z^10-5*q^28*z^9-26*q^27*z^10-q^28*z^8-9*q^27*z^9-9*q^26*z^10+2*q^27*z^8-2*q^26*z^9-q^25*z^10+4*q^27*z^7+11*q^26*z^8+24*q^25*z^9+8*q^26*z^7+28*q^25*z^8+37*q^24*z^9+10*q^25*z^7+74*q^24*z^8+21*q^23*z^9+4*q^25*z^6+10*q^24*z^7+119*q^23*z^8+4*q^22*z^9+8*q^24*z^6+8*q^23*z^7+90*q^22*z^8+4*q^23*z^6+9*q^22*z^7+14*q^21*z^8-7*q^22*z^6-24*q^21*z^7-20*q^20*z^8-21*q^21*z^6-98*q^20*z^7-10*q^19*z^8-2*q^21*z^5-36*q^20*z^6-123*q^19*z^7-q^18*z^8-9*q^20*z^5-76*q^19*z^6-65*q^18*z^7-17*q^19*z^5-113*q^18*z^6-3*q^17*z^7-30*q^18*z^5-86*q^17*z^6+13*q^16*z^7-4*q^18*z^4-59*q^17*z^5-36*q^16*z^6+5*q^15*z^7-6*q^17*z^4-58*q^16*z^5-14*q^15*z^6-q^14*z^7-4*q^16*z^4+2*q^15*z^5-8*q^14*z^6-q^13*z^7-2*q^16*z^3+9*q^15*z^4+54*q^14*z^5-11*q^13*z^6-3*q^15*z^3+27*q^14*z^4+61*q^13*z^5-7*q^12*z^6-q^14*z^3+42*q^13*z^4+40*q^12*z^5+3*q^13*z^3+33*q^12*z^4+15*q^11*z^5+q^10*z^6+3*q^11*z^4+5*q^10*z^5-5*q^11*z^3-9*q^10*z^4+2*q^9*z^5+4*q^11*z^2+4*q^10*z^3-4*q^9*z^4-q^8*z^5+8*q^10*z^2+6*q^9*z^3+2*q^8*z^4+8*q^9*z^2+4*q^8*z^3+3*q^7*z^4+11*q^8*z^2+10*q^7*z^3+3*q^6*z^4+9*q^7*z^2+3*q^6*z^3+q^6*z^2-2*q^6*z+2*q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q^3*z-q^2*z^2+2*q^3+q^2*z+q^2-z)/z^2/q^4
-R1(-1,2,3,2)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+8*q^31*z^11-2*q^32*z^9+q^31*z^10+2*q^30*z^11-7*q^31*z^9-10*q^30*z^10-2*q^29*z^11-8*q^30*z^9-23*q^29*z^10-q^28*z^11-3*q^29*z^9-30*q^28*z^10-2*q^28*z^9-17*q^27*z^10-q^28*z^8-8*q^27*z^9+2*q^26*z^10+2*q^27*z^8-q^26*z^9+5*q^25*z^10+4*q^27*z^7+12*q^26*z^8+28*q^25*z^9+q^24*z^10+8*q^26*z^7+28*q^25*z^8+38*q^24*z^9+8*q^25*z^7+70*q^24*z^8+13*q^23*z^9+4*q^25*z^6+7*q^24*z^7+108*q^23*z^8-5*q^22*z^9+8*q^24*z^6+5*q^23*z^7+61*q^22*z^8-3*q^21*z^9+2*q^23*z^6+7*q^22*z^7-26*q^21*z^8-10*q^22*z^6-26*q^21*z^7-43*q^20*z^8-22*q^21*z^6-105*q^20*z^7-10*q^19*z^8-2*q^21*z^5-32*q^20*z^6-119*q^19*z^7+4*q^18*z^8-9*q^20*z^5-68*q^19*z^6-37*q^18*z^7+q^17*z^8-17*q^19*z^5-101*q^18*z^6+24*q^17*z^7-28*q^18*z^5-59*q^17*z^6+17*q^16*z^7-4*q^18*z^4-54*q^17*z^5-q^16*z^6-2*q^15*z^7-6*q^17*z^4-49*q^16*z^5+9*q^15*z^6-4*q^14*z^7-4*q^16*z^4+26*q^15*z^5+9*q^14*z^6-q^13*z^7-2*q^16*z^3+9*q^15*z^4+81*q^14*z^5+6*q^13*z^6-3*q^15*z^3+27*q^14*z^4+64*q^13*z^5-q^14*z^3+44*q^13*z^4+34*q^12*z^5+q^11*z^6+3*q^13*z^3+30*q^12*z^4+6*q^11*z^5+q^10*z^6-3*q^11*z^4-5*q^10*z^5-5*q^11*z^3-9*q^10*z^4+4*q^11*z^2+7*q^10*z^3+3*q^9*z^4+q^8*z^5+8*q^10*z^2+13*q^9*z^3+6*q^8*z^4+8*q^9*z^2+3*q^8*z^3+q^7*z^4+9*q^8*z^2+2*q^7*z^3+5*q^7*z^2-q^6*z^3-2*q^6*z^2-q^5*z^3-2*q^6*z+q^5*z^2+q^4*z^3+q^5*z-q^4*z^2+q^4*z-q^3*z^2+q^3*z-q^2*z^2+2*q^3+q^2*z+q^2-z)/z^2/q^4
-R1(-1,2,4,1)*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-7*q^29*z^10+6*q^28*z^11-17*q^29*z^9-34*q^28*z^10+q^27*z^11-17*q^28*z^9-60*q^27*z^10+q^28*z^8-11*q^27*z^9-61*q^26*z^10+2*q^27*z^8-10*q^26*z^9-35*q^25*z^10+4*q^26*z^8-2*q^25*z^9-10*q^24*z^10+4*q^26*z^7+14*q^25*z^8+33*q^24*z^9-q^23*z^10+12*q^25*z^7+39*q^24*z^8+67*q^23*z^9+18*q^24*z^7+103*q^23*z^8+59*q^22*z^9+4*q^24*z^6+15*q^23*z^7+191*q^22*z^8+25*q^21*z^9+8*q^23*z^6+4*q^22*z^7+201*q^21*z^8+4*q^20*z^9+4*q^22*z^6-5*q^21*z^7+98*q^20*z^8-12*q^21*z^6-50*q^20*z^7-6*q^19*z^8-2*q^21*z^5-32*q^20*z^6-165*q^19*z^7-29*q^18*z^8-5*q^20*z^5-49*q^19*z^6-252*q^18*z^7-11*q^17*z^8-9*q^19*z^5-98*q^18*z^6-197*q^17*z^7-q^16*z^8-10*q^18*z^5-164*q^17*z^6-66*q^16*z^7+4*q^18*z^4-12*q^17*z^5-157*q^16*z^6+9*q^15*z^7+7*q^17*z^4-45*q^16*z^5-86*q^15*z^6+13*q^14*z^7+10*q^16*z^4-66*q^15*z^5-41*q^14*z^6+4*q^16*z^3+11*q^15*z^4-2*q^14*z^5-26*q^13*z^6-3*q^12*z^7+2*q^15*z^3+12*q^14*z^4+100*q^13*z^5-12*q^12*z^6-q^11*z^7+q^14*z^3+39*q^13*z^4+140*q^12*z^5-5*q^11*z^6-8*q^13*z^3+70*q^12*z^4+115*q^11*z^5-q^10*z^6-10*q^12*z^3+63*q^11*z^4+63*q^10*z^5+2*q^9*z^6+q^12*z^2-14*q^11*z^3+14*q^10*z^4+17*q^9*z^5+q^8*z^6-4*q^11*z^2-33*q^10*z^3-27*q^9*z^4-5*q^10*z^2-40*q^9*z^3-27*q^8*z^4-2*q^10*z+q^9*z^2-22*q^8*z^3-4*q^7*z^4-2*q^9*z+6*q^8*z^2-10*q^7*z^3+5*q^6*z^4-q^8*z+17*q^7*z^2-9*q^6*z^3+q^5*z^4+2*q^7*z+18*q^6*z^2-4*q^5*z^3+6*q^6*z+5*q^5*z^2-3*q^4*z^3+6*q^5*z+4*q^4*z^2+3*q^4*z+4*q^3*z^2+q^2*z^3+3*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)/z/q
-R1(-1,3,-1,2)*(q^9*z^2+3*q^8*z^2+3*q^7*z^2+q^6*z^2-q^5*z-2*q^4*z-q^3*z-q-1)/q*z
+R1(-1,3,0,1)*z*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)/q
-R1(-1,3,0,3)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3-q^15*z^4+20*q^14*z^5+q^15*z^3-q^14*z^4+4*q^13*z^5-4*q^12*z^5-4*q^13*z^3-12*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-7*q^11*z^3-8*q^10*z^4-2*q^11*z^2-19*q^10*z^3+2*q^9*z^4-16*q^9*z^3+2*q^8*z^4-q^9*z^2-8*q^8*z^3-12*q^8*z^2-9*q^7*z^3+2*q^8*z-3*q^7*z^2-3*q^6*z^3+3*q^7*z+6*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+5*q^4*z^2+4*q^4*z+2*q^3*z^2-2*q^3*z-q^2*z^2-4*q^3-2*q^2*z-4*q^2+z)
-R1(-1,3,1,2)*z*(q^17*z^4+3*q^16*z^4+4*q^15*z^4+3*q^14*z^4+q^13*z^4-q^13*z^3-3*q^12*z^3-3*q^12*z^2-4*q^11*z^3-6*q^11*z^2-q^10*z^3-5*q^10*z^2+2*q^9*z^3-2*q^10*z-2*q^9*z^2+2*q^8*z^3-3*q^9*z+3*q^8*z^2+2*q^7*z^3-2*q^8*z+3*q^7*z^2+q^6*z^3+2*q^7*z+2*q^6*z-q^5*z^2-q^4*z^2+2*q^5-q^4*z-q^3*z^2+3*q^4-q^3*z-q^2*z-q*z-q-z)/q
-R1(-1,3,2,1)/z*(2*q^34*z^11+2*q^34*z^10+7*q^33*z^11+5*q^33*z^10+7*q^32*z^11-2*q^33*z^9-4*q^31*z^11-7*q^32*z^9-15*q^31*z^10-15*q^30*z^11-7*q^31*z^9-30*q^30*z^10-14*q^29*z^11+3*q^30*z^9-28*q^29*z^10-6*q^28*z^11+11*q^29*z^9+5*q^28*z^10-q^27*z^11-q^29*z^8+6*q^28*z^9+48*q^27*z^10+2*q^28*z^8+9*q^27*z^9+59*q^26*z^10+4*q^28*z^7+12*q^27*z^8+38*q^26*z^9+35*q^25*z^10+8*q^27*z^7+26*q^26*z^8+49*q^25*z^9+10*q^24*z^10+5*q^26*z^7+60*q^25*z^8+q^24*z^9+q^23*z^10+4*q^26*z^6-6*q^25*z^7+81*q^24*z^8-56*q^23*z^9+6*q^25*z^6-17*q^24*z^7-9*q^23*z^8-58*q^22*z^9-5*q^24*z^6-14*q^23*z^7-177*q^22*z^8-25*q^21*z^9-22*q^23*z^6-34*q^22*z^7-234*q^21*z^8-4*q^20*z^9-28*q^22*z^6-106*q^21*z^7-122*q^20*z^8-2*q^22*z^5-18*q^21*z^6-111*q^20*z^7+q^19*z^8-6*q^21*z^5-35*q^20*z^6+50*q^19*z^7+29*q^18*z^8-5*q^20*z^5-56*q^19*z^6+226*q^18*z^7+11*q^17*z^8+4*q^20*z^4+q^19*z^5+20*q^18*z^6+214*q^17*z^7+q^16*z^8+7*q^19*z^4-26*q^18*z^5+153*q^17*z^6+76*q^16*z^7+4*q^18*z^4-28*q^17*z^5+199*q^16*z^6-10*q^15*z^7+4*q^18*z^3+q^17*z^4+72*q^16*z^5+128*q^15*z^6-14*q^14*z^7+2*q^17*z^3-4*q^16*z^4+169*q^15*z^5+50*q^14*z^6-3*q^16*z^3+8*q^15*z^4+112*q^14*z^5+19*q^13*z^6+3*q^12*z^7-8*q^15*z^3+24*q^14*z^4-41*q^13*z^5+11*q^12*z^6+q^11*z^7-8*q^14*z^3-q^13*z^4-130*q^12*z^5+6*q^11*z^6+q^14*z^2-71*q^12*z^4-120*q^11*z^5+q^10*z^6-4*q^13*z^2-12*q^12*z^3-110*q^11*z^4-65*q^10*z^5-2*q^9*z^6-6*q^12*z^2-11*q^11*z^3-59*q^10*z^4-17*q^9*z^5-q^8*z^6-2*q^12*z+6*q^11*z^2+8*q^10*z^3+8*q^9*z^4-2*q^11*z+5*q^10*z^2+3*q^9*z^3+19*q^8*z^4+q^10*z+q^9*z^2+5*q^8*z^3+4*q^7*z^4+2*q^9*z+q^8*z^2+17*q^7*z^3-4*q^6*z^4+5*q^8*z-13*q^7*z^2+18*q^6*z^3-q^5*z^4+3*q^7*z-5*q^6*z^2+11*q^5*z^3-4*q^6*z+4*q^5*z^2+6*q^4*z^3-3*q^5*z-3*q^4*z^2-2*q^5-q^4*z-5*q^3*z^2-q^2*z^3-q^4-3*q^3*z+2*q^3+2*q*z^2+q^2+z^2-z)/q^4
+R1(-1,3,2,3)*(2*q^33*z^11+2*q^33*z^10+9*q^32*z^11+7*q^32*z^10+16*q^31*z^11-2*q^32*z^9+7*q^31*z^10+14*q^30*z^11-9*q^31*z^9-6*q^30*z^10+6*q^29*z^11-16*q^30*z^9-31*q^29*z^10+q^28*z^11-15*q^29*z^9-57*q^28*z^10-11*q^28*z^9-60*q^27*z^10-q^28*z^8-14*q^27*z^9-35*q^26*z^10+q^27*z^8-11*q^26*z^9-10*q^25*z^10+4*q^27*z^7+13*q^26*z^8+22*q^25*z^9-q^24*z^10+12*q^26*z^7+38*q^25*z^8+61*q^24*z^9+17*q^25*z^7+99*q^24*z^8+58*q^23*z^9+4*q^25*z^6+17*q^24*z^7+190*q^23*z^8+25*q^22*z^9+12*q^24*z^6+12*q^23*z^7+209*q^22*z^8+4*q^21*z^9+9*q^23*z^6+9*q^22*z^7+107*q^21*z^8-10*q^22*z^6-20*q^21*z^7-3*q^20*z^8-33*q^21*z^6-125*q^20*z^7-29*q^19*z^8-2*q^21*z^5-52*q^20*z^6-226*q^19*z^7-11*q^18*z^8-9*q^20*z^5-94*q^19*z^6-192*q^18*z^7-q^17*z^8-19*q^19*z^5-172*q^18*z^6-69*q^17*z^7-30*q^18*z^5-192*q^17*z^6+8*q^16*z^7+4*q^18*z^4-63*q^17*z^5-119*q^16*z^6+13*q^15*z^7+5*q^17*z^4-98*q^16*z^5-47*q^15*z^6+7*q^16*z^4-38*q^15*z^5-19*q^14*z^6-3*q^13*z^7+4*q^16*z^3+11*q^15*z^4+77*q^14*z^5-15*q^13*z^6-q^12*z^7+22*q^14*z^4+124*q^13*z^5-13*q^12*z^6+54*q^13*z^4+96*q^12*z^5-5*q^11*z^6-9*q^13*z^3+58*q^12*z^4+52*q^11*z^5+q^10*z^6-14*q^12*z^3+17*q^11*z^4+21*q^10*z^5+q^9*z^6+q^12*z^2-18*q^11*z^3-16*q^10*z^4+7*q^9*z^5-2*q^11*z^2-23*q^10*z^3-6*q^9*z^4+3*q^8*z^5+2*q^10*z^2-16*q^9*z^3+4*q^8*z^4+q^7*z^5-2*q^10*z+6*q^9*z^2-12*q^8*z^3+3*q^7*z^4-2*q^9*z+2*q^8*z^2-5*q^7*z^3+4*q^6*z^4-q^8*z+10*q^7*z^2-q^6*z^3+3*q^5*z^4+15*q^6*z^2+q^4*z^4+4*q^6*z+8*q^5*z^2+7*q^5*z+5*q^4*z^2-q^3*z^3+3*q^4*z-q^3*z-4*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z/q^2
+R1(-1,3,3,0)*(2*q^34*z^11+2*q^34*z^10+7*q^33*z^11+5*q^33*z^10+7*q^32*z^11-2*q^33*z^9-4*q^31*z^11-7*q^32*z^9-15*q^31*z^10-15*q^30*z^11-7*q^31*z^9-30*q^30*z^10-14*q^29*z^11+3*q^30*z^9-27*q^29*z^10-6*q^28*z^11+12*q^29*z^9+7*q^28*z^10-q^27*z^11-q^29*z^8+7*q^28*z^9+49*q^27*z^10+q^28*z^8+8*q^27*z^9+59*q^26*z^10+4*q^28*z^7+10*q^27*z^8+35*q^26*z^9+35*q^25*z^10+8*q^27*z^7+25*q^26*z^8+42*q^25*z^9+10*q^24*z^10+5*q^26*z^7+59*q^25*z^8-6*q^24*z^9+q^23*z^10+4*q^26*z^6-6*q^25*z^7+79*q^24*z^8-58*q^23*z^9+6*q^25*z^6-17*q^24*z^7-11*q^23*z^8-58*q^22*z^9-5*q^24*z^6-11*q^23*z^7-172*q^22*z^8-25*q^21*z^9-20*q^23*z^6-30*q^22*z^7-222*q^21*z^8-4*q^20*z^9-27*q^22*z^6-98*q^21*z^7-114*q^20*z^8-2*q^22*z^5-16*q^21*z^6-88*q^20*z^7+2*q^19*z^8-4*q^21*z^5-34*q^20*z^6+73*q^19*z^7+29*q^18*z^8-4*q^20*z^5-56*q^19*z^6+228*q^18*z^7+11*q^17*z^8+4*q^20*z^4-q^19*z^5+18*q^18*z^6+204*q^17*z^7+q^16*z^8+7*q^19*z^4-31*q^18*z^5+132*q^17*z^6+72*q^16*z^7+4*q^18*z^4-34*q^17*z^5+156*q^16*z^6-10*q^15*z^7+4*q^18*z^3-q^17*z^4+64*q^16*z^5+99*q^15*z^6-14*q^14*z^7+2*q^17*z^3-7*q^16*z^4+146*q^15*z^5+48*q^14*z^6-3*q^16*z^3+5*q^15*z^4+91*q^14*z^5+25*q^13*z^6+3*q^12*z^7-8*q^15*z^3+24*q^14*z^4-37*q^13*z^5+12*q^12*z^6+q^11*z^7-8*q^14*z^3-8*q^13*z^4-117*q^12*z^5+6*q^11*z^6+q^14*z^2-63*q^12*z^4-113*q^11*z^5+q^10*z^6-4*q^13*z^2-8*q^12*z^3-76*q^11*z^4-65*q^10*z^5-2*q^9*z^6-6*q^12*z^2-5*q^11*z^3-31*q^10*z^4-18*q^9*z^5-q^8*z^6-2*q^12*z+6*q^11*z^2+22*q^10*z^3+22*q^9*z^4-2*q^11*z+5*q^10*z^2+24*q^9*z^3+27*q^8*z^4+q^10*z+q^9*z^2+7*q^8*z^3+4*q^7*z^4+2*q^9*z-q^8*z^2+7*q^7*z^3-5*q^6*z^4+5*q^8*z-16*q^7*z^2+10*q^6*z^3-q^5*z^4+3*q^7*z-12*q^6*z^2+6*q^5*z^3-4*q^6*z-q^5*z^2+4*q^4*z^3-3*q^5*z-3*q^4*z^2-2*q^5+q^4*z-4*q^3*z^2-q^2*z^3-q^4-2*q^3*z+2*q^3+q*z^2+q^2+z^2-z)/z/q^4
-R1(-1,3,3,1)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-64*q^18*z^6-67*q^17*z^7-7*q^18*z^5-106*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-41*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-48*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+16*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+68*q^13*z^5-5*q^12*z^6+q^14*z^3+15*q^13*z^4+63*q^12*z^5-3*q^11*z^6-6*q^13*z^3+33*q^12*z^4+40*q^11*z^5+q^10*z^6-7*q^12*z^3+27*q^11*z^4+17*q^10*z^5+q^9*z^6+q^12*z^2-8*q^11*z^3-6*q^10*z^4+3*q^9*z^5-4*q^11*z^2-16*q^10*z^3-15*q^9*z^4+q^8*z^5-5*q^10*z^2-14*q^9*z^3-5*q^8*z^4-2*q^10*z+2*q^9*z^2-11*q^8*z^3-2*q^9*z-14*q^7*z^3-q^6*z^4-q^8*z+q^7*z^2-5*q^6*z^3+q^5*z^4+5*q^6*z^2+4*q^6*z+q^5*z^2+3*q^5*z+2*q^4*z^2-2*q^3*z-q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z/q^2
-R1(-1,3,3,2)*(2*q^34*z^12+2*q^34*z^11+7*q^33*z^12+7*q^33*z^11+9*q^32*z^12+9*q^32*z^11+5*q^31*z^12-2*q^32*z^10+q^31*z^11+q^30*z^12-2*q^32*z^9-7*q^31*z^10-17*q^30*z^11-7*q^31*z^9-13*q^30*z^10-30*q^29*z^11-9*q^30*z^9-26*q^29*z^10-23*q^28*z^11-8*q^29*z^9-43*q^28*z^10-8*q^27*z^11-6*q^28*z^9-32*q^27*z^10-q^26*z^11+3*q^28*z^8-q^27*z^9+6*q^26*z^10+10*q^27*z^8+25*q^26*z^9+25*q^25*z^10+4*q^27*z^7+21*q^26*z^8+97*q^25*z^9+15*q^24*z^10+12*q^26*z^7+37*q^25*z^8+152*q^24*z^9+3*q^23*z^10+18*q^25*z^7+80*q^24*z^8+110*q^23*z^9+4*q^25*z^6+15*q^24*z^7+127*q^23*z^8+26*q^22*z^9+8*q^24*z^6+q^23*z^7+73*q^22*z^8-11*q^21*z^9+4*q^23*z^6-12*q^22*z^7-55*q^21*z^8-7*q^20*z^9-7*q^22*z^6-58*q^21*z^7-100*q^20*z^8-q^19*z^9-27*q^21*z^6-169*q^20*z^7-49*q^19*z^8-2*q^21*z^5-51*q^20*z^6-228*q^19*z^7-3*q^18*z^8-9*q^20*z^5-103*q^19*z^6-156*q^18*z^7+8*q^17*z^8-19*q^19*z^5-167*q^18*z^6-66*q^17*z^7+4*q^16*z^8-31*q^18*z^5-145*q^17*z^6-27*q^16*z^7-q^15*z^8-4*q^18*z^4-57*q^17*z^5-51*q^16*z^6-9*q^15*z^7-q^14*z^8-6*q^17*z^4-50*q^16*z^5+11*q^15*z^6-10*q^14*z^7-4*q^16*z^4+18*q^15*z^5+30*q^14*z^6-9*q^13*z^7-2*q^16*z^3+9*q^15*z^4+69*q^14*z^5+13*q^13*z^6-q^12*z^7-3*q^15*z^3+26*q^14*z^4+63*q^13*z^5-3*q^12*z^6+q^11*z^7-q^14*z^3+37*q^13*z^4+32*q^12*z^5+5*q^11*z^6+3*q^13*z^3+21*q^12*z^4+7*q^11*z^5+6*q^10*z^6+2*q^12*z^3-2*q^11*z^4+10*q^10*z^5-2*q^11*z^3-12*q^10*z^4+12*q^9*z^5+4*q^11*z^2+6*q^10*z^3-14*q^9*z^4+q^8*z^5+8*q^10*z^2+5*q^9*z^3+2*q^7*z^5+8*q^9*z^2+q^6*z^5+11*q^8*z^2+10*q^7*z^3+q^6*z^4+9*q^7*z^2+13*q^6*z^3+2*q^5*z^4+7*q^6*z^2+4*q^5*z^3-q^4*z^4-2*q^6*z+6*q^5*z^2+q^4*z^3+q^5*z-q^4*z^2-3*q^3*z^3+q^4*z-q^3*z^2+q^3*z-q^2*z^2+2*q^3+q^2*z+q^2-z)/z^2/q^3
-R1(-1,3,3,3)*(q^33*z^12-q^33*z^11+3*q^32*z^12-2*q^33*z^10-5*q^32*z^11+4*q^31*z^12-6*q^32*z^10-7*q^31*z^11+3*q^30*z^12+2*q^32*z^9-4*q^31*z^10-6*q^30*z^11+q^29*z^12+7*q^31*z^9+5*q^30*z^10-11*q^29*z^11+8*q^30*z^9+17*q^29*z^10-17*q^28*z^11+3*q^29*z^9+25*q^28*z^10-15*q^27*z^11+3*q^28*z^9+15*q^27*z^10-7*q^26*z^11+2*q^28*z^8+13*q^27*z^9+6*q^26*z^10-q^25*z^11+2*q^27*z^8+10*q^26*z^9+14*q^25*z^10-4*q^27*z^7-8*q^26*z^8-8*q^25*z^9+22*q^24*z^10-8*q^26*z^7-22*q^25*z^8+4*q^24*z^9+15*q^23*z^10-6*q^25*z^7-67*q^24*z^8+40*q^23*z^9+4*q^22*z^10-4*q^25*z^6-5*q^24*z^7-109*q^23*z^8+46*q^22*z^9-8*q^24*z^6-6*q^23*z^7-81*q^22*z^8+12*q^21*z^9-4*q^23*z^6-17*q^22*z^7-33*q^21*z^8-10*q^20*z^9+7*q^22*z^6+10*q^21*z^7-48*q^20*z^8-8*q^19*z^9+17*q^21*z^6+70*q^20*z^7-79*q^19*z^8-q^18*z^9+27*q^20*z^6+71*q^19*z^7-50*q^18*z^8+8*q^20*z^5+66*q^19*z^6-4*q^17*z^8+17*q^19*z^5+102*q^18*z^6-33*q^17*z^7+9*q^16*z^8+32*q^18*z^5+73*q^17*z^6-6*q^16*z^7+3*q^15*z^8+4*q^18*z^4+60*q^17*z^5+35*q^16*z^6+8*q^15*z^7+6*q^17*z^4+64*q^16*z^5+40*q^15*z^6-5*q^14*z^7+6*q^16*z^4+13*q^15*z^5+53*q^14*z^6-6*q^13*z^7+2*q^16*z^3-8*q^15*z^4-28*q^14*z^5+45*q^13*z^6-2*q^12*z^7+3*q^15*z^3-23*q^14*z^4-14*q^13*z^5+30*q^12*z^6+q^14*z^3-36*q^13*z^4-5*q^12*z^5+15*q^11*z^6-3*q^13*z^3-31*q^12*z^4-11*q^11*z^5+2*q^10*z^6-13*q^11*z^4-16*q^10*z^5-q^9*z^6+3*q^11*z^3-18*q^10*z^4-13*q^9*z^5-4*q^11*z^2-9*q^10*z^3-20*q^9*z^4-4*q^8*z^5-8*q^10*z^2-13*q^9*z^3-10*q^8*z^4+q^7*z^5-8*q^9*z^2+q^7*z^4+q^6*z^5-9*q^8*z^2-6*q^7*z^2+q^6*z^3-q^5*z^4+q^6*z^2-q^4*z^4+2*q^6*z-q^5*z^2-q^4*z^3-q^5*z+q^4*z^2-q^4*z+q^3*z^2-q^3*z+q^2*z^2-2*q^3-q^2*z-q^2+z)/z^2/q^3
-R1(0,0,0,3)*z*q^2*(q+1)
+R1(0,1,0,3)*q^5*z^2*(q+1)
-R1(0,1,2,1)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-64*q^18*z^6-67*q^17*z^7-7*q^18*z^5-106*q^17*z^6-3*q^16*z^7+4*q^18*z^4-10*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-44*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-51*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+15*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+68*q^13*z^5-5*q^12*z^6+q^14*z^3+17*q^13*z^4+63*q^12*z^5-3*q^11*z^6-6*q^13*z^3+37*q^12*z^4+39*q^11*z^5+q^10*z^6-5*q^12*z^3+29*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-3*q^11*z^3-4*q^10*z^4+2*q^9*z^5-4*q^11*z^2-12*q^10*z^3-11*q^9*z^4+q^8*z^5-3*q^10*z^2-14*q^9*z^3-3*q^8*z^4-2*q^10*z+5*q^9*z^2-12*q^8*z^3+q^7*z^4-2*q^9*z+q^8*z^2-14*q^7*z^3-q^8*z+2*q^7*z^2-7*q^6*z^3+q^5*z^4+6*q^6*z^2-2*q^5*z^3+3*q^6*z+q^5*z^2+3*q^5*z+4*q^4*z^2-2*q^4*z-2*q^3*z-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z/q^4
+R1(0,1,2,2)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-64*q^18*z^6-67*q^17*z^7-7*q^18*z^5-106*q^17*z^6-3*q^16*z^7+4*q^18*z^4-10*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-44*q^16*z^5-32*q^15*z^6+2*q^14*z^7+8*q^16*z^4-51*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+15*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+3*q^14*z^4+68*q^13*z^5-5*q^12*z^6+q^14*z^3+17*q^13*z^4+63*q^12*z^5-3*q^11*z^6-6*q^13*z^3+37*q^12*z^4+39*q^11*z^5+q^10*z^6-5*q^12*z^3+29*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-3*q^11*z^3-4*q^10*z^4+2*q^9*z^5-4*q^11*z^2-12*q^10*z^3-11*q^9*z^4+q^8*z^5-3*q^10*z^2-14*q^9*z^3-3*q^8*z^4-2*q^10*z+5*q^9*z^2-12*q^8*z^3+q^7*z^4-2*q^9*z+q^8*z^2-14*q^7*z^3-q^8*z+2*q^7*z^2-7*q^6*z^3+q^5*z^4+6*q^6*z^2-2*q^5*z^3+3*q^6*z+q^5*z^2+3*q^5*z+4*q^4*z^2-2*q^4*z-2*q^3*z-2*q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z/q^4
+R2(0,1,3,1)*(q^16*z^5+2*q^15*z^5+q^14*z^5-2*q^11*z^3-2*q^10*z^4-4*q^10*z^3-3*q^9*z^4-3*q^9*z^3-q^8*z^4-2*q^9*z^2-3*q^8*z^3-q^8*z^2-q^7*z^2+2*q^6*z^3+q^5*z^3+q^5*z^2-q^5*z+2*q^4*z+q^3*z^2+4*q^3*z+q^2*z^2+2*q^3+2*q^2*z+2*q^2+q*z+q)
+R2(0,3,-1,1)*(q^10*z^4+2*q^9*z^4+q^9*z^3+q^8*z^4+2*q^8*z^3+q^7*z^3-q^6*z^3-q^5*z^3-2*q^5*z^2-3*q^4*z^2-q^3*z^2-2*q^3*z-q^2*z^2-q^2*z-q*z)
+R2(0,3,-1,3)*(-q^9*z^4-2*q^8*z^4-q^7*z^4+q^6*z^3+2*q^5*z^3+q^4*z^3+q^4*z^2+q^3*z^2+q*z^2+z)
+R2(0,3,1,1)*(q^9*z^3+2*q^8*z^3-q^7*z^4+q^7*z^3-2*q^6*z^4+q^6*z^3-q^5*z^4+2*q^5*z^3-q^5*z^2+q^4*z^3-q^4*z^2+q^3*z^3+q^2*z^3+q^3*z-q^2*z^2-q*z^2+2*z)
+R2(0,3,2,3)*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-26*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-61*q^18*z^6-67*q^17*z^7-7*q^18*z^5-101*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-75*q^16*z^6+11*q^15*z^7+7*q^17*z^4-41*q^16*z^5-29*q^15*z^6+2*q^14*z^7+8*q^16*z^4-49*q^15*z^5-13*q^14*z^6-2*q^13*z^7+4*q^16*z^3+6*q^15*z^4+12*q^14*z^5-8*q^13*z^6-q^12*z^7+2*q^15*z^3+q^14*z^4+61*q^13*z^5-6*q^12*z^6+q^14*z^3+11*q^13*z^4+59*q^12*z^5-3*q^11*z^6-6*q^13*z^3+26*q^12*z^4+41*q^11*z^5+q^10*z^6-9*q^12*z^3+18*q^11*z^4+18*q^10*z^5+q^9*z^6+q^12*z^2-11*q^11*z^3-8*q^10*z^4+3*q^9*z^5-4*q^11*z^2-21*q^10*z^3-15*q^9*z^4+q^8*z^5-5*q^10*z^2-15*q^9*z^3-6*q^8*z^4-2*q^10*z+2*q^9*z^2-5*q^8*z^3+q^7*z^4-2*q^9*z-8*q^7*z^3+q^6*z^4-q^8*z+6*q^7*z^2-3*q^6*z^3+q^5*z^4+8*q^6*z^2+4*q^6*z-q^4*z^3+3*q^5*z+3*q^4*z^2-q^2*z^2-2*q^3-q^2*z-q*z^2-q^2+z)/z/q
+R2(1,2,-2,3)*z*q^2*(q+1)
-R2(1,3,-2,2)*z^2*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)/q
-R2(1,3,0,1)*(2*q^23*z^7+q^23*z^6+5*q^22*z^7+3*q^22*z^6+4*q^21*z^7+3*q^21*z^6+q^20*z^7-4*q^19*z^6-q^19*z^5-5*q^18*z^6-7*q^18*z^5-4*q^17*z^6-2*q^18*z^4-13*q^17*z^5-3*q^16*z^6-5*q^17*z^4-11*q^16*z^5-8*q^16*z^4-12*q^15*z^5+3*q^14*z^6-2*q^16*z^3-5*q^15*z^4-12*q^14*z^5+3*q^13*z^6-3*q^15*z^3+q^14*z^4-5*q^13*z^5-q^14*z^3+6*q^13*z^4-2*q^11*z^6+4*q^13*z^3+9*q^12*z^4-2*q^11*z^5-q^10*z^6+7*q^12*z^3+10*q^11*z^4-3*q^10*z^5+11*q^11*z^3+6*q^10*z^4-q^9*z^5+2*q^11*z^2+17*q^10*z^3-3*q^9*z^4+q^8*z^5+5*q^10*z^2+16*q^9*z^3-5*q^8*z^4+q^7*z^5+6*q^9*z^2+9*q^8*z^3-q^7*z^4+10*q^8*z^2+4*q^7*z^3+4*q^7*z^2+4*q^6*z^3+q^5*z^4-4*q^6*z^2+2*q^5*z^3+q^4*z^4-2*q^6*z-4*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/z/q^5
+R2(1,3,0,3)*q*z*(2*q^32*z^11+2*q^32*z^10+7*q^31*z^11+5*q^31*z^10+9*q^30*z^11-2*q^31*z^9+2*q^30*z^10+5*q^29*z^11-7*q^30*z^9-8*q^29*z^10+q^28*z^11-9*q^29*z^9-23*q^28*z^10-6*q^28*z^9-34*q^27*z^10-5*q^27*z^9-26*q^26*z^10-q^27*z^8-9*q^26*z^9-9*q^25*z^10+2*q^26*z^8-2*q^25*z^9-q^24*z^10+4*q^26*z^7+11*q^25*z^8+24*q^24*z^9+8*q^25*z^7+27*q^24*z^8+37*q^23*z^9+9*q^24*z^7+72*q^23*z^8+21*q^22*z^9+4*q^24*z^6+6*q^23*z^7+118*q^22*z^8+4*q^21*z^9+6*q^23*z^6+q^22*z^7+91*q^21*z^8-q^22*z^6+3*q^21*z^7+16*q^20*z^8-12*q^21*z^6-26*q^20*z^7-19*q^19*z^8-21*q^20*z^6-101*q^19*z^7-10*q^18*z^8-2*q^20*z^5-27*q^19*z^6-128*q^18*z^7-q^17*z^8-6*q^19*z^5-64*q^18*z^6-67*q^17*z^7-7*q^18*z^5-106*q^17*z^6-3*q^16*z^7+4*q^18*z^4-9*q^17*z^5-81*q^16*z^6+11*q^15*z^7+7*q^17*z^4-42*q^16*z^5-32*q^15*z^6+2*q^14*z^7+9*q^16*z^4-51*q^15*z^5-11*q^14*z^6-2*q^13*z^7+4*q^16*z^3+9*q^15*z^4+12*q^14*z^5-5*q^13*z^6-q^12*z^7+2*q^15*z^3+7*q^14*z^4+65*q^13*z^5-5*q^12*z^6+q^14*z^3+21*q^13*z^4+62*q^12*z^5-3*q^11*z^6-6*q^13*z^3+41*q^12*z^4+39*q^11*z^5+q^10*z^6-8*q^12*z^3+32*q^11*z^4+15*q^10*z^5+q^9*z^6+q^12*z^2-9*q^11*z^3-3*q^10*z^4+2*q^9*z^5-6*q^11*z^2-16*q^10*z^3-13*q^9*z^4+q^8*z^5-10*q^10*z^2-17*q^9*z^3-6*q^8*z^4-2*q^10*z-4*q^9*z^2-15*q^8*z^3-4*q^9*z-8*q^8*z^2-16*q^7*z^3-4*q^8*z-3*q^7*z^2-5*q^6*z^3+q^5*z^4-3*q^7*z+3*q^6*z^2+q^5*z^3-q^5*z^2+q^4*z^3+4*q^5*z+5*q^4*z^2+2*q^4-3*q^3*z-2*q^2*z^2-q^3-q^2*z-q^2+2*q+z)
-R2(1,3,1,0)*q*z*(q^17*z^5+2*q^16*z^5+q^15*z^5-2*q^12*z^3-2*q^11*z^4-4*q^11*z^3-3*q^10*z^4-3*q^10*z^3-q^9*z^4-2*q^10*z^2-3*q^9*z^3-2*q^9*z^2-q^8*z^3-3*q^8*z^2-q^7*z^2+q^6*z^2-q^6*z+3*q^5*z+2*q^4*z^2+5*q^4*z+2*q^3*z^2+2*q^4+2*q^3*z+q^3+q^2*z-q+z)
-R2(2,0,-2,1)*z*(q+1)*q
+R2(2,0,-2,2)*z*(q+1)*q
+R2(2,1,-2,2)*q^2*z*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-q^2*z-q*z-q-z)
-R2(2,1,-2,3)*z*q^2*(q+1)
+R2(2,3,0,2)/q*z*(q^28*z^9+q^28*z^8+3*q^27*z^9+2*q^27*z^8+3*q^26*z^9-q^27*z^7+q^25*z^9-3*q^26*z^7-4*q^25*z^8-3*q^25*z^7-9*q^24*z^8-11*q^23*z^8+q^24*z^6+2*q^23*z^7-6*q^22*z^8+2*q^23*z^6-q^22*z^7-q^21*z^8+3*q^22*z^6+2*q^22*z^5+4*q^21*z^6+7*q^20*z^7+3*q^21*z^5+7*q^20*z^6+7*q^19*z^7+3*q^20*z^5+25*q^19*z^6+2*q^18*z^7+2*q^20*z^4+41*q^18*z^6+2*q^19*z^4-4*q^18*z^5+26*q^17*z^6-2*q^18*z^4+q^17*z^5+q^16*z^6-9*q^17*z^4-8*q^16*z^5-5*q^15*z^6-2*q^17*z^3-11*q^16*z^4-31*q^15*z^5+q^14*z^6-3*q^16*z^3-8*q^15*z^4-29*q^14*z^5+3*q^13*z^6-6*q^15*z^3-25*q^14*z^4-7*q^13*z^5+q^12*z^6-9*q^14*z^3-38*q^13*z^4+5*q^12*z^5-2*q^14*z^2-10*q^13*z^3-24*q^12*z^4-5*q^13*z^2-25*q^12*z^3-13*q^11*z^4-4*q^10*z^5-2*q^12*z^2-27*q^11*z^3-14*q^10*z^4-2*q^9*z^5-2*q^12*z+2*q^10*z^3-7*q^9*z^4-q^11*z+17*q^9*z^3-q^8*z^4+6*q^9*z^2+17*q^8*z^3+q^9*z+11*q^8*z^2+14*q^7*z^3+3*q^8*z-q^7*z^2+5*q^6*z^3+2*q^7*z-7*q^6*z^2+2*q^5*z^3+4*q^7-9*q^5*z^2+q^4*z^3+2*q^6+2*q^5*z-4*q^4*z^2+2*q^5+4*q^4*z+6*q^4+6*q^3*z+q^2*z^2+5*q^3+2*q^2*z+q^2-q*z-z)
-R1(0,3,4,0)*q^6*z*(q^3-1)*(q^15*z^5+2*q^14*z^5+q^13*z^5-2*q^10*z^3-2*q^9*z^4-4*q^9*z^3-3*q^8*z^4-3*q^8*z^3-q^7*z^4-2*q^8*z^2-3*q^7*z^3-q^7*z^2-q^6*z^2+2*q^5*z^3+q^4*z^3+q^4*z^2-q^4*z+2*q^3*z+q^2*z^2+4*q^2*z+q*z^2+2*q^2+2*q*z+2*q+z+1)
-R1(1,1,1,3)*q^4*(q^3*z-1)*z*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
-R1(2,0,1,3)*q^4*(q^3*z-1)*z*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
+R4(4,1,-2,1)*(q^13*z^5+2*q^12*z^5-2*q^10*z^5-q^9*z^5-q^9*z^4-q^8*z^4+q^7*z^4-q^7*z^3+q^6*z^4-q^6*z^3-2*q^6*z^2-q^5*z^3-q^5*z^2+q^3*z^3)
+R4(4,1,-1,1)*(q^24*z^9+q^24*z^8+2*q^23*z^9+q^23*z^8+q^22*z^9-q^23*z^7-q^22*z^8-2*q^22*z^7-3*q^21*z^8-q^21*z^7-6*q^20*z^8-5*q^19*z^8-q^19*z^7-q^18*z^8-q^19*z^6-3*q^18*z^7+q^18*z^6+2*q^17*z^7+2*q^18*z^5+2*q^17*z^6+6*q^16*z^7+q^17*z^5+5*q^16*z^6+3*q^15*z^7+2*q^16*z^5+18*q^15*z^6+2*q^16*z^4+18*q^14*z^6+q^15*z^4+2*q^14*z^5+6*q^13*z^6+4*q^13*z^5-2*q^12*z^6-4*q^13*z^4-6*q^12*z^5-q^11*z^6-2*q^12*z^4-10*q^11*z^5+q^10*z^6-4*q^11*z^4-3*q^10*z^5+q^9*z^6-2*q^11*z^3-18*q^10*z^4+2*q^9*z^5-q^10*z^3-17*q^9*z^4+3*q^8*z^5-4*q^9*z^3-12*q^8*z^4-12*q^8*z^3-12*q^7*z^4-q^6*z^5-5*q^7*z^3-5*q^6*z^4+3*q^6*z^3-2*q^5*z^4+2*q^6*z^2+5*q^5*z^3+2*q^5*z^2+3*q^4*z^3+2*q^4*z^2+q^3*z^3-q^3*z^2-q^2*z^3-2*q^3*z-q^2*z^2-q^2*z+z^2)
+R4(4,1,0,1)*(-q^22*z^8-q^22*z^7-2*q^21*z^8-2*q^21*z^7-q^20*z^8-q^20*z^7+2*q^19*z^7+6*q^18*z^7+q^18*z^6+5*q^17*z^7+3*q^17*z^6+q^16*z^7+2*q^17*z^5+2*q^16*z^6+3*q^16*z^5-5*q^15*z^6+3*q^15*z^5-7*q^14*z^6+2*q^15*z^4-2*q^14*z^5-3*q^13*z^6+q^14*z^4-8*q^13*z^5-3*q^12*z^5-4*q^12*z^4+2*q^11*z^5-2*q^11*z^4+2*q^10*z^5+6*q^10*z^4+7*q^9*z^4+2*q^9*z^3+2*q^8*z^4+5*q^8*z^3+q^7*z^4-3*q^6*z^3-q^5*z^3-2*q^5*z^2-q^4*z^3-q^4*z^2)
+R4(4,1,1,2)*(2*q^35*z^12+2*q^35*z^11+7*q^34*z^12+5*q^34*z^11+9*q^33*z^12-2*q^34*z^10+2*q^33*z^11+5*q^32*z^12-7*q^33*z^10-7*q^32*z^11+q^31*z^12-8*q^32*z^10-20*q^31*z^11-4*q^31*z^10-30*q^30*z^11-q^31*z^9-4*q^30*z^10-23*q^29*z^11-4*q^30*z^9-12*q^29*z^10-8*q^28*z^11-2*q^29*z^9-12*q^28*z^10-q^27*z^11+4*q^29*z^8+8*q^28*z^9+10*q^27*z^10+8*q^28*z^8+25*q^27*z^9+25*q^26*z^10+8*q^27*z^8+68*q^26*z^9+15*q^25*z^10+4*q^27*z^7+7*q^26*z^8+116*q^25*z^9+3*q^24*z^10+10*q^26*z^7+5*q^25*z^8+96*q^24*z^9+6*q^25*z^7+14*q^24*z^8+27*q^23*z^9-5*q^24*z^7+7*q^23*z^8-10*q^22*z^9+2*q^24*z^6-21*q^23*z^7-49*q^22*z^8-7*q^21*z^9+q^23*z^6-31*q^22*z^7-81*q^21*z^8-q^20*z^9-4*q^22*z^6-65*q^21*z^7-47*q^20*z^8-14*q^21*z^6-114*q^20*z^7-4*q^19*z^8-23*q^20*z^6-108*q^19*z^7+6*q^18*z^8-56*q^19*z^6-68*q^18*z^7+q^17*z^8-78*q^18*z^6-37*q^17*z^7-2*q^16*z^8+4*q^18*z^5-30*q^17*z^6-12*q^16*z^7-q^15*z^8+4*q^17*z^5+22*q^16*z^6-2*q^15*z^7+30*q^15*z^6-q^14*z^7+2*q^16*z^4+17*q^15*z^5+24*q^14*z^6+q^13*z^7+3*q^15*z^4+16*q^14*z^5+9*q^13*z^6+q^12*z^7-3*q^14*z^4-3*q^13*z^5+q^12*z^6-11*q^13*z^4-2*q^12*z^5+q^11*z^6+2*q^13*z^3-13*q^12*z^4+5*q^11*z^5+q^12*z^3-10*q^11*z^4+6*q^10*z^5-4*q^11*z^3-8*q^10*z^4+q^9*z^5-8*q^10*z^3-4*q^9*z^4-7*q^9*z^3-2*q^8*z^4-q^8*z^3-q^7*z^4-2*q^8*z^2+q^6*z^4+q^7*z^2-2*q^6*z^3+q^6*z^2-q^5*z^3-2*q^5*z^2-2*q^4*z^3-q^4*z^2)
+R1(-2,3,2,2)*q*(q^26*z^10+q^26*z^9+2*q^25*z^10+q^25*z^9+q^24*z^10-q^25*z^8-q^24*z^9-2*q^24*z^8-3*q^23*z^9-q^23*z^8-6*q^22*z^9-5*q^21*z^9-q^21*z^8-q^20*z^9-q^21*z^7-3*q^20*z^8+q^20*z^7+2*q^19*z^8+2*q^20*z^6+3*q^19*z^7+6*q^18*z^8+q^19*z^6+8*q^18*z^7+3*q^17*z^8+2*q^18*z^6+22*q^17*z^7+2*q^18*z^5-q^17*z^6+20*q^16*z^7+q^17*z^5-q^16*z^6+4*q^15*z^7-4*q^14*z^7-4*q^15*z^5-12*q^14*z^6-q^13*z^7-4*q^14*z^5-19*q^13*z^6-7*q^13*z^5-8*q^12*z^6-2*q^13*z^4-19*q^12*z^5+2*q^11*z^6-16*q^11*z^5+2*q^10*z^6-q^11*z^4-8*q^10*z^5-12*q^10*z^4-9*q^9*z^5+2*q^10*z^3-3*q^9*z^4-3*q^8*z^5+4*q^9*z^3+6*q^8*z^4+5*q^8*z^3+5*q^7*z^4+q^8*z^2+6*q^7*z^3+5*q^6*z^4+2*q^7*z^2+5*q^6*z^3+2*q^5*z^4+q^6*z^2-2*q^5*z^3-q^4*z^4-5*q^5*z^2-2*q^4*z^3-7*q^4*z^2-q^4*z-2*q^3*z^2+q^2*z^3-q^3*z-q^2*z-q*z+1)
-R1(-2,1,2,3)*q^2*(q^25*z^9+q^25*z^8+2*q^24*z^9+q^24*z^8+q^23*z^9-q^24*z^7-q^23*z^8-2*q^23*z^7-3*q^22*z^8-q^22*z^7-6*q^21*z^8-5*q^20*z^8-q^20*z^7-q^19*z^8-q^20*z^6-3*q^19*z^7+q^19*z^6+2*q^18*z^7+2*q^19*z^5+3*q^18*z^6+6*q^17*z^7+q^18*z^5+8*q^17*z^6+3*q^16*z^7+2*q^17*z^5+22*q^16*z^6+2*q^17*z^4-q^16*z^5+20*q^15*z^6+q^16*z^4-q^15*z^5+4*q^14*z^6-4*q^13*z^6-4*q^14*z^4-12*q^13*z^5-q^12*z^6-4*q^13*z^4-19*q^12*z^5-7*q^12*z^4-8*q^11*z^5-2*q^12*z^3-19*q^11*z^4+2*q^10*z^5-16*q^10*z^4+2*q^9*z^5-q^10*z^3-8*q^9*z^4-12*q^9*z^3-9*q^8*z^4+2*q^9*z^2-4*q^8*z^3-3*q^7*z^4+4*q^8*z^2+4*q^7*z^3+4*q^7*z^2+4*q^6*z^3+4*q^6*z^2+5*q^5*z^3+4*q^5*z^2+2*q^4*z^3-q^4*z^2-q^3*z^3-5*q^4*z-q^3*z^2-5*q^3*z+q^2*z+q*z^2+q*z+q+z-1)
-R1(-2,2,3,3)*q^2*(q^16*z^5+2*q^15*z^5+q^14*z^5-2*q^11*z^3-2*q^10*z^4-4*q^10*z^3-4*q^9*z^4-3*q^9*z^3-3*q^8*z^4-2*q^9*z^2-2*q^8*z^3-q^7*z^4-2*q^8*z^2+2*q^7*z^3-3*q^7*z^2+3*q^6*z^3-q^6*z^2+2*q^5*z^3+q^5*z^2+q^4*z^3-q^5*z+3*q^4*z+2*q^3*z^2+4*q^3*z+2*q^2*z^2+2*q^3+q^2*z+q*z^2+q^2-q*z-z)
+R1(-2,3,3,2)*q*(q^26*z^9+q^26*z^8+2*q^25*z^9+q^25*z^8+q^24*z^9-q^25*z^7-q^24*z^8-2*q^24*z^7-3*q^23*z^8-q^23*z^7-6*q^22*z^8-5*q^21*z^8-q^21*z^7-q^20*z^8-q^21*z^6-3*q^20*z^7+q^20*z^6+2*q^19*z^7+2*q^20*z^5+3*q^19*z^6+6*q^18*z^7+q^19*z^5+8*q^18*z^6+3*q^17*z^7+2*q^18*z^5+22*q^17*z^6+2*q^18*z^4+20*q^16*z^6+q^17*z^4+3*q^16*z^5+4*q^15*z^6+6*q^15*z^5-4*q^14*z^6-4*q^15*z^4-8*q^14*z^5-q^13*z^6-4*q^14*z^4-18*q^13*z^5-8*q^13*z^4-8*q^12*z^5-2*q^13*z^3-22*q^12*z^4+2*q^11*z^5-3*q^12*z^3-20*q^11*z^4+2*q^10*z^5-9*q^11*z^3-11*q^10*z^4-21*q^10*z^3-10*q^9*z^4-9*q^9*z^3-2*q^8*z^4-2*q^9*z^2+5*q^8*z^3+2*q^7*z^4+9*q^7*z^3+q^6*z^4+6*q^7*z^2+8*q^6*z^3+7*q^6*z^2+2*q^5*z^3-2*q^4*z^3-3*q^5*z-3*q^4*z^2-q^3*z^3-2*q^3*z^2+3*q^3*z+2*q^3+q^2*z-q*z^2+2*q^2-q*z-z^2-z)
+R1(-2,1,4,2)/z^2*(2*q^32*z^11+2*q^32*z^10+9*q^31*z^11+7*q^31*z^10+16*q^30*z^11-2*q^31*z^9+7*q^30*z^10+14*q^29*z^11-9*q^30*z^9-6*q^29*z^10+6*q^28*z^11-16*q^29*z^9-31*q^28*z^10+q^27*z^11-15*q^28*z^9-57*q^27*z^10-11*q^27*z^9-60*q^26*z^10-q^27*z^8-14*q^26*z^9-35*q^25*z^10+q^26*z^8-11*q^25*z^9-10*q^24*z^10+4*q^26*z^7+13*q^25*z^8+22*q^24*z^9-q^23*z^10+12*q^25*z^7+38*q^24*z^8+61*q^23*z^9+17*q^24*z^7+99*q^23*z^8+58*q^22*z^9+4*q^24*z^6+15*q^23*z^7+190*q^22*z^8+25*q^21*z^9+10*q^23*z^6+8*q^22*z^7+209*q^21*z^8+4*q^20*z^9+7*q^22*z^6+6*q^21*z^7+107*q^20*z^8-9*q^21*z^6-20*q^20*z^7-3*q^19*z^8-31*q^20*z^6-123*q^19*z^7-29*q^18*z^8-2*q^20*z^5-50*q^19*z^6-228*q^18*z^7-11*q^17*z^8-8*q^19*z^5-97*q^18*z^6-197*q^17*z^7-q^16*z^8-14*q^18*z^5-175*q^17*z^6-71*q^16*z^7+4*q^18*z^4-20*q^17*z^5-188*q^16*z^6+8*q^15*z^7+7*q^17*z^4-57*q^16*z^5-113*q^15*z^6+13*q^14*z^7+8*q^16*z^4-95*q^15*z^5-47*q^14*z^6+4*q^16*z^3+8*q^15*z^4-38*q^14*z^5-22*q^13*z^6-3*q^12*z^7+2*q^15*z^3+8*q^14*z^4+81*q^13*z^5-10*q^12*z^6-q^11*z^7+q^14*z^3+23*q^13*z^4+132*q^12*z^5-5*q^11*z^6-6*q^13*z^3+56*q^12*z^4+110*q^11*z^5-q^10*z^6-7*q^12*z^3+68*q^11*z^4+62*q^10*z^5+2*q^9*z^6+q^12*z^2-8*q^11*z^3+25*q^10*z^4+17*q^9*z^5+q^8*z^6-4*q^11*z^2-25*q^10*z^3-21*q^9*z^4-5*q^10*z^2-32*q^9*z^3-25*q^8*z^4-2*q^10*z+2*q^9*z^2-22*q^8*z^3-5*q^7*z^4-2*q^9*z+2*q^8*z^2-19*q^7*z^3+4*q^6*z^4-q^8*z+7*q^7*z^2-15*q^6*z^3+q^5*z^4+8*q^6*z^2-6*q^5*z^3+4*q^6*z-3*q^4*z^3+3*q^5*z+3*q^4*z^2+3*q^3*z^2+q^2*z^3+2*q^3*z-2*q^3+q^2*z-q*z^2-q^2-z^2+z)
+R1(-2,0,0,3)*q^2*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)
-R1(-2,3,0,3)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)*q
+R1(-2,3,1,2)*(q^10*z^2+2*q^9*z^2+q^8*z^3+q^8*z^2+2*q^7*z^3+q^6*z^3-q^6*z-q^5*z-q^4*z^2-q^3*z^2-q^2-z)/q
-R1(-2,3,4,3)*q^3*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+8*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+4*q^21*z^6+88*q^20*z^7+3*q^21*z^5+6*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-92*q^18*z^6-7*q^17*z^7-2*q^19*z^4-31*q^18*z^5-103*q^17*z^6-q^16*z^7-5*q^18*z^4-68*q^17*z^5-44*q^16*z^6-12*q^17*z^4-105*q^16*z^5+2*q^15*z^6-20*q^16*z^4-80*q^15*z^5+7*q^14*z^6-50*q^15*z^4-44*q^14*z^5+q^13*z^6-53*q^14*z^4-30*q^13*z^5-2*q^12*z^6+4*q^14*z^3+7*q^13*z^4-15*q^12*z^5-q^11*z^6+9*q^13*z^3+45*q^12*z^4-8*q^11*z^5+21*q^12*z^3+41*q^11*z^4-5*q^10*z^5+30*q^11*z^3+24*q^10*z^4-q^11*z^2+6*q^10*z^3+5*q^9*z^4+q^8*z^5-9*q^10*z^2-20*q^9*z^3+4*q^8*z^4-13*q^9*z^2-12*q^8*z^3+5*q^7*z^4+2*q^9*z-13*q^8*z^2+5*q^7*z^3+q^6*z^4+3*q^8*z-8*q^7*z^2+8*q^6*z^3+3*q^7*z-3*q^6*z^2+q^5*z^3-q^6*z+q^5*z^2+q^4*z^3+q^4*z^2+q^3*z^3-2*q^5+6*q^4*z+q^3*z^2+7*q^3*z+q^2*z^2+4*q^3+2*q^2*z-q*z^2+2*q^2-q*z-2*z)
-R1(-1,1,-1,0)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)*q
+R1(-1,1,-1,1)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)*q
+R1(-1,1,4,1)*q*(q^16*z^5+2*q^15*z^5+q^14*z^5-2*q^11*z^3-2*q^10*z^4-4*q^10*z^3-3*q^9*z^4-3*q^9*z^3-q^8*z^4-2*q^9*z^2-2*q^8*z^3-q^8*z^2+2*q^7*z^3-q^7*z^2+3*q^6*z^3+q^5*z^3+q^5*z^2-q^5*z-q^4*z^2+2*q^4*z+4*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R1(-2,3,4,2)*(2*q^33*z^12+2*q^33*z^11+7*q^32*z^12+7*q^32*z^11+9*q^31*z^12+11*q^31*z^11+5*q^30*z^12+8*q^30*z^11+q^29*z^12-2*q^31*z^9-2*q^30*z^10-9*q^29*z^11-9*q^30*z^9-12*q^29*z^10-28*q^28*z^11-16*q^29*z^9-36*q^28*z^10-25*q^27*z^11-16*q^28*z^9-66*q^27*z^10-9*q^26*z^11-9*q^27*z^9-62*q^26*z^10-q^25*z^11+3*q^27*z^8-3*q^26*z^9-11*q^25*z^10+9*q^26*z^8+16*q^25*z^9+27*q^24*z^10+4*q^26*z^7+22*q^25*z^8+94*q^24*z^9+20*q^23*z^10+16*q^25*z^7+44*q^24*z^8+179*q^23*z^9+4*q^22*z^10+23*q^24*z^7+100*q^23*z^8+149*q^22*z^9+4*q^24*z^6+14*q^23*z^7+193*q^22*z^8+41*q^21*z^9+10*q^23*z^6-4*q^22*z^7+183*q^21*z^8-15*q^20*z^9+7*q^22*z^6-15*q^21*z^7+6*q^20*z^8-10*q^19*z^9-11*q^21*z^6-49*q^20*z^7-131*q^19*z^8-q^18*z^9-37*q^20*z^6-191*q^19*z^7-96*q^18*z^8-2*q^20*z^5-57*q^19*z^6-335*q^18*z^7-14*q^17*z^8-4*q^19*z^5-106*q^18*z^6-276*q^17*z^7+10*q^16*z^8-7*q^18*z^5-216*q^17*z^6-102*q^16*z^7+2*q^15*z^8+4*q^18*z^4-12*q^17*z^5-236*q^16*z^6-3*q^15*z^7-2*q^14*z^8+11*q^17*z^4-51*q^16*z^5-97*q^15*z^6+8*q^14*z^7-q^13*z^8+10*q^16*z^4-88*q^15*z^5+25*q^14*z^6-5*q^13*z^7+4*q^16*z^3+9*q^15*z^4-14*q^14*z^5+47*q^13*z^6-6*q^12*z^7+2*q^15*z^3+2*q^14*z^4+120*q^13*z^5+29*q^12*z^6+q^14*z^3+20*q^13*z^4+161*q^12*z^5+7*q^11*z^6+q^10*z^7-5*q^13*z^3+50*q^12*z^4+100*q^11*z^5-11*q^12*z^3+52*q^11*z^4+42*q^10*z^5+3*q^9*z^6+q^12*z^2-13*q^11*z^3+9*q^10*z^4+13*q^9*z^5+q^8*z^6-6*q^11*z^2-23*q^10*z^3-36*q^9*z^4+4*q^8*z^5-7*q^10*z^2-30*q^9*z^3-38*q^8*z^4+q^7*z^5-2*q^10*z+q^9*z^2-24*q^8*z^3-11*q^7*z^4+q^6*z^5-2*q^9*z+2*q^8*z^2-23*q^7*z^3-q^8*z+7*q^7*z^2-15*q^6*z^3+q^5*z^4+8*q^6*z^2+q^5*z^3+q^4*z^4+4*q^6*z+q^5*z^2-q^4*z^3+3*q^5*z+2*q^4*z^2-q^3*z^3-2*q^4*z+2*q^3*z^2-q^2*z^3+q^3*z-2*q^3+q^2*z-q^2-z^2+z)/z^2
-R1(-2,1,3,2)*q^3*(q^25*z^9+q^25*z^8+2*q^24*z^9+q^24*z^8+q^23*z^9-q^24*z^7-q^23*z^8-2*q^23*z^7-3*q^22*z^8-q^22*z^7-6*q^21*z^8-5*q^20*z^8-q^20*z^7-q^19*z^8-q^20*z^6-3*q^19*z^7+q^19*z^6+2*q^18*z^7+2*q^19*z^5+3*q^18*z^6+6*q^17*z^7+q^18*z^5+8*q^17*z^6+3*q^16*z^7+2*q^17*z^5+22*q^16*z^6+2*q^17*z^4-q^16*z^5+20*q^15*z^6+q^16*z^4-q^15*z^5+4*q^14*z^6-4*q^13*z^6-4*q^14*z^4-12*q^13*z^5-q^12*z^6-4*q^13*z^4-19*q^12*z^5-7*q^12*z^4-8*q^11*z^5-2*q^12*z^3-19*q^11*z^4+2*q^10*z^5-16*q^10*z^4+2*q^9*z^5-q^10*z^3-8*q^9*z^4-12*q^9*z^3-9*q^8*z^4+2*q^9*z^2-4*q^8*z^3-3*q^7*z^4+4*q^8*z^2+4*q^7*z^3+4*q^7*z^2+4*q^6*z^3+4*q^6*z^2+5*q^5*z^3+4*q^5*z^2+2*q^4*z^3-q^4*z^2-q^3*z^3-5*q^4*z-q^3*z^2-5*q^3*z+q^2*z+q*z^2+q*z+q+z-1)
-R1(-1,2,-1,2)*q^2*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)
-R1(-1,2,4,2)*q^3*(q^24*z^9+q^24*z^8+2*q^23*z^9+q^23*z^8+q^22*z^9-q^23*z^7-q^22*z^8-2*q^22*z^7-3*q^21*z^8-q^21*z^7-6*q^20*z^8-5*q^19*z^8-q^19*z^7-q^18*z^8-q^19*z^6-3*q^18*z^7+q^18*z^6+2*q^17*z^7+2*q^18*z^5+3*q^17*z^6+6*q^16*z^7+q^17*z^5+8*q^16*z^6+3*q^15*z^7+q^16*z^5+22*q^15*z^6+2*q^16*z^4-2*q^15*z^5+20*q^14*z^6+q^15*z^4+q^14*z^5+4*q^13*z^6+3*q^13*z^5-4*q^12*z^6-4*q^13*z^4-11*q^12*z^5-q^11*z^6-4*q^12*z^4-19*q^11*z^5-8*q^11*z^4-8*q^10*z^5-21*q^10*z^4+2*q^9*z^5+q^10*z^3-18*q^9*z^4+2*q^8*z^5-5*q^9*z^3-8*q^8*z^4+2*q^9*z^2-15*q^8*z^3-7*q^7*z^4+q^8*z^2-6*q^7*z^3-2*q^6*z^4+q^7*z^2+5*q^6*z^3+2*q^6*z^2+6*q^5*z^3+6*q^5*z^2+4*q^4*z^3+q^5*z+8*q^4*z^2+q^3*z^3-2*q^4*z-q^2*z^3-4*q^3*z-q^2*z^2-2*q^3-2*q^2*z-2*q^2-q*z+z^2-q-1)
-R4(4,0,1,1)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+7*q^16*z^5+3*q^15*z^6+q^16*z^4+20*q^15*z^5+2*q^16*z^3-2*q^15*z^4+19*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+7*q^13*z^4-4*q^12*z^5-4*q^13*z^3-5*q^12*z^4-q^11*z^5-3*q^12*z^3-16*q^11*z^4-4*q^11*z^3-8*q^10*z^4-18*q^10*z^3+2*q^9*z^4-20*q^9*z^3+2*q^8*z^4-6*q^9*z^2-8*q^8*z^3+2*q^9*z-20*q^8*z^2-5*q^7*z^3+q^8*z-11*q^7*z^2-q^6*z^3-2*q^7*z+3*q^6*z^2-5*q^6*z+4*q^5*z^2+3*q^4*z^2+4*q^4*z-2*q^4-4*q^3*z-q^2*z^2-3*q^3-4*q^2*z-q^2-q*z-2*q-1)*q^4*z^2
-R4(4,0,2,2)*(q^16*z^5+q^16*z^4+2*q^15*z^5+2*q^15*z^4+q^14*z^5+q^14*z^4-q^13*z^4-3*q^12*z^4-q^12*z^3-2*q^11*z^4-4*q^11*z^3-2*q^11*z^2-5*q^10*z^3-3*q^10*z^2-q^9*z^3-3*q^9*z^2-q^8*z^3-2*q^9*z-2*q^7*z^3-q^8*z+4*q^7*z^2-q^6*z^3+2*q^6*z^2+4*q^6*z+q^5*z^2+4*q^5*z+q^4*z^2+q^4*z+q^3*z^2+2*q^4+3*q^3*z+q^3+3*q^2*z+q*z+2*q+z+1)*q^10*z^3
-R4(4,0,3,2)*q^17*z^4*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
-R4(4,1,-2,2)*q^3*z^2*(q^11*z^4+3*q^10*z^4+2*q^9*z^4+2*q^9*z^3+4*q^8*z^3+q^7*z^4+q^7*z^3+q^6*z^4-q^6*z^3-q^6*z^2+q^5*z^3-4*q^5*z^2+q^5*z-4*q^4*z^2-q^3*z^3-2*q^3*z^2-3*q^3*z-2*q^2*z^2-q^2+z)
+R4(4,1,0,2)*z*q*(q^19*z^6+q^19*z^5+2*q^18*z^6+2*q^18*z^5+q^17*z^6+q^17*z^5-q^16*z^5-5*q^15*z^5-q^15*z^4-6*q^14*z^5-4*q^14*z^4-q^13*z^5-2*q^14*z^3-4*q^13*z^4+2*q^12*z^5-3*q^13*z^3+q^12*z^4+q^11*z^5-3*q^12*z^3+q^11*z^4-2*q^12*z^2-3*q^10*z^4-q^11*z^2+5*q^10*z^3-5*q^9*z^4+4*q^9*z^3-2*q^8*z^4+4*q^9*z^2+5*q^8*z^3+8*q^8*z^2+7*q^7*z^3+4*q^7*z^2+5*q^6*z^3+2*q^7*z+3*q^6*z^2-q^6*z+2*q^5*z^2-q^5*z+3*q^4*z+q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R4(4,1,2,1)*z^2*q^4*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-33*q^26*z^9-4*q^26*z^8-24*q^25*z^9-q^26*z^7-8*q^25*z^8-8*q^24*z^9+q^25*z^7-3*q^24*z^8-q^23*z^9+4*q^25*z^6+9*q^24*z^7+21*q^23*z^8+8*q^24*z^6+26*q^23*z^7+31*q^22*z^8+9*q^23*z^6+72*q^22*z^7+16*q^21*z^8+4*q^23*z^5+7*q^22*z^6+117*q^21*z^7+3*q^20*z^8+8*q^22*z^5+q^21*z^6+88*q^20*z^7+3*q^21*z^5+3*q^20*z^6+18*q^19*z^7-8*q^20*z^5-23*q^19*z^6-13*q^18*z^7-22*q^19*z^5-91*q^18*z^6-7*q^17*z^7-2*q^19*z^4-30*q^18*z^5-105*q^17*z^6-q^16*z^7-5*q^18*z^4-67*q^17*z^5-47*q^16*z^6-10*q^17*z^4-104*q^16*z^5+q^15*z^6-14*q^16*z^4-76*q^15*z^5+7*q^14*z^6-43*q^15*z^4-40*q^14*z^5+q^13*z^6+2*q^15*z^3-50*q^14*z^4-31*q^13*z^5-2*q^12*z^6+7*q^14*z^3+6*q^13*z^4-16*q^12*z^5-q^11*z^6+9*q^13*z^3+43*q^12*z^4-4*q^11*z^5+18*q^12*z^3+42*q^11*z^4-q^10*z^5+31*q^11*z^3+33*q^10*z^4+q^9*z^5-2*q^11*z^2+9*q^10*z^3+11*q^9*z^4+q^8*z^5-9*q^10*z^2-14*q^9*z^3+q^8*z^4-19*q^9*z^2-12*q^8*z^3+q^7*z^4-18*q^8*z^2-2*q^7*z^3-7*q^7*z^2+5*q^6*z^3-2*q^6*z^2+2*q^5*z^3+2*q^6*z-q^5*z^2+q^5*z-2*q^4*z^2-q^3*z^2+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R2(2,1,3,3)*(2*q^35*z^11+2*q^35*z^10+7*q^34*z^11+5*q^34*z^10+9*q^33*z^11-2*q^34*z^9+2*q^33*z^10+5*q^32*z^11-7*q^33*z^9-8*q^32*z^10+q^31*z^11-9*q^32*z^9-25*q^31*z^10-8*q^31*z^9-40*q^30*z^10-9*q^30*z^9-33*q^29*z^10+q^30*z^8-10*q^29*z^9-13*q^28*z^10+8*q^29*z^8+5*q^28*z^9-2*q^27*z^10+4*q^29*z^7+18*q^28*z^8+44*q^27*z^9+8*q^28*z^7+32*q^27*z^8+64*q^26*z^9+9*q^27*z^7+76*q^26*z^8+40*q^25*z^9+4*q^27*z^6+8*q^26*z^7+125*q^25*z^8+11*q^24*z^9+8*q^26*z^6+91*q^24*z^8+q^23*z^9-q^25*z^6-6*q^24*z^7-3*q^23*z^8-16*q^24*z^6-49*q^23*z^7-44*q^22*z^8-31*q^23*z^6-163*q^22*z^7-23*q^21*z^8-6*q^23*z^5-38*q^22*z^6-222*q^21*z^7-4*q^20*z^8-13*q^22*z^5-71*q^21*z^6-135*q^20*z^7-13*q^21*z^5-110*q^20*z^6-17*q^19*z^7-6*q^20*z^5-54*q^19*z^6+20*q^18*z^7-20*q^19*z^5+51*q^18*z^6+8*q^17*z^7+4*q^19*z^4-17*q^18*z^5+74*q^17*z^6-q^16*z^7+12*q^18*z^4+76*q^17*z^5+31*q^16*z^6-q^15*z^7+20*q^17*z^4+148*q^16*z^5-5*q^15*z^6+35*q^16*z^4+118*q^15*z^5-8*q^14*z^6+77*q^15*z^4+73*q^14*z^5-2*q^15*z^3+62*q^14*z^4+42*q^13*z^5+3*q^12*z^6-14*q^14*z^3-18*q^13*z^4+17*q^12*z^5+q^11*z^6-29*q^13*z^3-55*q^12*z^4+5*q^11*z^5-40*q^12*z^3-44*q^11*z^4+q^10*z^5-2*q^12*z^2-43*q^11*z^3-28*q^10*z^4-q^9*z^5+2*q^11*z^2-13*q^10*z^3-9*q^9*z^4-q^8*z^5+12*q^10*z^2+13*q^9*z^3-q^8*z^4+2*q^10*z+20*q^9*z^2+10*q^8*z^3-q^7*z^4+q^9*z+18*q^8*z^2+q^7*z^3+9*q^7*z^2-4*q^6*z^3+2*q^7*z+3*q^6*z^2-2*q^5*z^3-q^6*z+q^5*z^2-q^5*z+q^4*z^2+q^3*z^2-3*q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R2(2,2,-2,3)*(-q^27*z^11-q^27*z^10-2*q^26*z^11-q^26*z^10-q^25*z^11+q^26*z^9+q^25*z^10+2*q^25*z^9+3*q^24*z^10+q^24*z^9+6*q^23*z^10+5*q^22*z^10+q^22*z^9+q^21*z^10+q^22*z^8+3*q^21*z^9-q^21*z^8-2*q^20*z^9-2*q^21*z^7-3*q^20*z^8-6*q^19*z^9-q^20*z^7-8*q^19*z^8-3*q^18*z^9-2*q^19*z^7-22*q^18*z^8-2*q^19*z^6+q^18*z^7-20*q^17*z^8-q^18*z^6+q^17*z^7-4*q^16*z^8+4*q^15*z^8+4*q^16*z^6+12*q^15*z^7+q^14*z^8+4*q^15*z^6+19*q^14*z^7+7*q^14*z^6+8*q^13*z^7+2*q^14*z^5+19*q^13*z^6-2*q^12*z^7+16*q^12*z^6-2*q^11*z^7+q^12*z^5+8*q^11*z^6+12*q^11*z^5+9*q^10*z^6-3*q^11*z^4+3*q^10*z^5+3*q^9*z^6-6*q^10*z^4-6*q^9*z^5-5*q^9*z^4-5*q^8*z^5-4*q^8*z^4-5*q^7*z^5-4*q^7*z^4-2*q^6*z^5+q^7*z^3+2*q^6*z^4+q^5*z^5+6*q^6*z^3+2*q^5*z^4+6*q^5*z^3+q^5*z^2+q^4*z^3-q^3*z^4+q^4*z^2+2*q^4*z+q^3*z^2+q^3*z+q^2*z^2)
+R2(2,3,-2,1)*(-q^12*z^4-q^11*z^5-2*q^11*z^4-2*q^10*z^5-q^10*z^4-q^9*z^5+q^8*z^3+q^7*z^4+q^7*z^3+q^6*z^4+q^6*z^3+q^6*z^2+2*q^5*z^3+q^5*z^2+q^4*z^3+2*q^5*z+3*q^4*z^2+q^3*z^3+q^4*z+q^3*z^2)
+R2(2,3,-1,3)*(q^27*z^10+q^27*z^9+3*q^26*z^10+2*q^26*z^9+3*q^25*z^10-q^26*z^8+q^24*z^10-3*q^25*z^8-4*q^24*z^9-3*q^24*z^8-9*q^23*z^9-q^23*z^8-11*q^22*z^9-q^22*z^8-6*q^21*z^9-2*q^22*z^7-4*q^21*z^8-q^20*z^9-4*q^21*z^7-q^20*z^8+q^21*z^6-2*q^20*z^7+8*q^19*z^8+7*q^19*z^7+9*q^18*z^8+29*q^18*z^7+3*q^17*z^8+2*q^19*z^5+q^18*z^6+42*q^17*z^7+3*q^18*z^5+2*q^17*z^6+24*q^16*z^7+4*q^17*z^5+7*q^16*z^6+7*q^16*z^5-q^15*z^6-5*q^14*z^7+2*q^16*z^4+8*q^15*z^5-21*q^14*z^6-q^13*z^7+7*q^15*z^4+q^14*z^5-22*q^13*z^6+7*q^14*z^4-21*q^13*z^5-5*q^12*z^6+2*q^14*z^3+2*q^13*z^4-35*q^12*z^5+4*q^11*z^6+3*q^13*z^3-7*q^12*z^4-25*q^11*z^5+3*q^10*z^6+q^12*z^3-24*q^11*z^4-15*q^10*z^5+2*q^9*z^6-q^11*z^3-25*q^10*z^4-9*q^9*z^5+q^8*z^6-4*q^10*z^3-10*q^9*z^4-2*q^8*z^5-8*q^9*z^3-4*q^8*z^4-4*q^9*z^2-11*q^8*z^3-2*q^7*z^4-q^6*z^5-6*q^8*z^2-10*q^7*z^3-q^5*z^5-2*q^7*z^2-8*q^6*z^3-2*q^5*z^4-6*q^6*z^2-7*q^5*z^3-3*q^4*z^4-10*q^5*z^2-3*q^4*z^3-q^3*z^4-6*q^4*z^2-q^3*z^3-q^2*z^4-q^3*z^2+q^2*z^3)
+R2(2,3,0,1)*(-q^20*z^7-q^20*z^6-2*q^19*z^7-2*q^19*z^6-q^18*z^7-q^18*z^6+2*q^17*z^6+6*q^16*z^6+q^16*z^5+5*q^15*z^6+3*q^15*z^5+q^14*z^6+2*q^15*z^4+2*q^14*z^5+3*q^14*z^4-5*q^13*z^5+3*q^13*z^4-7*q^12*z^5+2*q^13*z^3-2*q^12*z^4-3*q^11*z^5+q^12*z^3-8*q^11*z^4-4*q^10*z^4-4*q^10*z^3+q^8*z^5-q^9*z^3+q^8*z^4+2*q^7*z^5+8*q^8*z^3-q^7*z^4+q^6*z^5+8*q^7*z^3-2*q^6*z^4+2*q^7*z^2+3*q^6*z^3-q^5*z^4+5*q^6*z^2+2*q^5*z^3-q^4*z^4-q^5*z^2-q^3*z^4-4*q^4*z^2+q^3*z^3-q^3*z^2+q^2*z^3-q^2*z^2-q^2*z-2*q*z^2)
+R2(2,3,0,3)*(q^30*z^11+q^30*z^10+4*q^29*z^11+3*q^29*z^10+6*q^28*z^11-q^29*z^9+3*q^28*z^10+5*q^27*z^11-3*q^28*z^9+3*q^26*z^11-4*q^27*z^9-10*q^26*z^10+q^25*z^11-q^27*z^8-7*q^26*z^9-24*q^25*z^10-4*q^26*z^8-14*q^25*z^9-26*q^24*z^10-5*q^25*z^8-20*q^24*z^9-17*q^23*z^10+q^25*z^7+2*q^24*z^8-13*q^23*z^9-7*q^22*z^10+5*q^24*z^7+13*q^23*z^8+13*q^22*z^9-q^21*z^10+7*q^23*z^7+23*q^22*z^8+33*q^21*z^9+7*q^22*z^7+54*q^21*z^8+31*q^20*z^9+4*q^22*z^6+12*q^21*z^7+94*q^20*z^8+16*q^19*z^9+9*q^21*z^6+15*q^20*z^7+89*q^19*z^8+4*q^18*z^9+5*q^20*z^6+21*q^19*z^7+42*q^18*z^8-8*q^19*z^6-6*q^18*z^7-2*q^17*z^8-25*q^18*z^6-84*q^17*z^7-14*q^16*z^8-5*q^18*z^5-43*q^17*z^6-144*q^16*z^7-8*q^15*z^8-2*q^18*z^4-15*q^17*z^5-83*q^16*z^6-121*q^15*z^7-q^14*z^8-3*q^17*z^4-20*q^16*z^5-116*q^15*z^6-47*q^14*z^7-q^16*z^4-19*q^15*z^5-85*q^14*z^6+3*q^13*z^7+2*q^15*z^4-26*q^14*z^5-18*q^13*z^6+10*q^12*z^7+6*q^14*z^4-17*q^13*z^5+21*q^12*z^6+3*q^11*z^7+15*q^13*z^4+32*q^12*z^5+12*q^11*z^6+4*q^13*z^3+29*q^12*z^4+69*q^11*z^5-12*q^10*z^6+8*q^12*z^3+51*q^11*z^4+77*q^10*z^5-10*q^9*z^6+9*q^11*z^3+84*q^10*z^4+62*q^9*z^5-2*q^8*z^6+2*q^11*z^2+17*q^10*z^3+90*q^9*z^4+37*q^8*z^5+q^10*z^2+15*q^9*z^3+45*q^8*z^4+17*q^7*z^5-5*q^8*z^3-3*q^7*z^4+4*q^6*z^5-3*q^8*z^2-31*q^7*z^3-22*q^6*z^4-q^5*z^5-10*q^7*z^2-45*q^6*z^3-14*q^5*z^4-15*q^6*z^2-33*q^5*z^3-4*q^4*z^4-4*q^6*z-9*q^5*z^2-4*q^4*z^3+2*q^3*z^4+3*q^3*z^3+q^2*z^4+3*q^4*z+3*q^3*z^2-3*q^3*z-q^2*z^2-2*q*z^3-3*q^2*z-q*z^2-z^3)
+R2(-1,2,0,3)*(q^9*z^3-q^9*z^2+2*q^8*z^3-2*q^8*z^2+q^7*z^3-q^7*z^2-q^6*z^2-2*q^5*z^2+q^5*z-q^4*z^2+q^4*z-q*z+q)
+R2(-1,2,1,3)*(q^9*z^4+2*q^8*z^4-q^9*z^2+q^8*z^3+q^7*z^4-2*q^8*z^2+2*q^7*z^3-q^7*z^2+q^6*z^3-q^5*z^3-q^4*z^3+q^5*z-2*q^4*z^2+q^4*z-3*q^3*z^2-q^2*z^2-q^2*z-q*z^2+q-z)
+R2(-1,3,-1,3)*(q^26*z^10+q^26*z^9+2*q^25*z^10+q^25*z^9+q^24*z^10-q^25*z^8-q^24*z^9-2*q^24*z^8-3*q^23*z^9-q^23*z^8-6*q^22*z^9-5*q^21*z^9-q^21*z^8-q^20*z^9-q^21*z^7-3*q^20*z^8+q^20*z^7+2*q^19*z^8+2*q^20*z^6+3*q^19*z^7+6*q^18*z^8+q^19*z^6+8*q^18*z^7+3*q^17*z^8+2*q^18*z^6+22*q^17*z^7+2*q^18*z^5-q^17*z^6+20*q^16*z^7+q^17*z^5-q^16*z^6+4*q^15*z^7-4*q^14*z^7-4*q^15*z^5-12*q^14*z^6-q^13*z^7-4*q^14*z^5-19*q^13*z^6-7*q^13*z^5-8*q^12*z^6-2*q^13*z^4-19*q^12*z^5+2*q^11*z^6-16*q^11*z^5+2*q^10*z^6-q^11*z^4-8*q^10*z^5-12*q^10*z^4-9*q^9*z^5+2*q^10*z^3-3*q^9*z^4-3*q^8*z^5+4*q^9*z^3+6*q^8*z^4+4*q^8*z^3+5*q^7*z^4+4*q^7*z^3+5*q^6*z^4+4*q^6*z^3+2*q^5*z^4-2*q^5*z^3-q^4*z^4-5*q^5*z^2-2*q^4*z^3-6*q^4*z^2-q^3*z^2+q^2*z^3-q*z)
+R2(-1,3,0,2)*(q^26*z^10+q^26*z^9+2*q^25*z^10+2*q^25*z^9+q^24*z^10+q^24*z^9-q^24*z^8-2*q^23*z^9-q^24*z^7-2*q^23*z^8-6*q^22*z^9-2*q^23*z^7-3*q^22*z^8-5*q^21*z^9-q^22*z^7-7*q^21*z^8-q^20*z^9-q^21*z^7-8*q^20*z^8+q^19*z^8+q^20*z^6+6*q^18*z^8+2*q^19*z^6+10*q^18*z^7+3*q^17*z^8+2*q^19*z^5+5*q^18*z^6+28*q^17*z^7+3*q^18*z^5+7*q^17*z^6+23*q^16*z^7+3*q^17*z^5+21*q^16*z^6+4*q^15*z^7+2*q^17*z^4-q^16*z^5+20*q^15*z^6-4*q^14*z^7+q^16*z^4-5*q^15*z^5-8*q^14*z^6-q^13*z^7-4*q^14*z^5-23*q^13*z^6-4*q^14*z^4-19*q^13*z^5-9*q^12*z^6-6*q^13*z^4-38*q^12*z^5+2*q^11*z^6-7*q^12*z^4-24*q^11*z^5+2*q^10*z^6-2*q^12*z^3-20*q^11*z^4-6*q^10*z^5-28*q^10*z^4-7*q^9*z^5+q^10*z^3-11*q^9*z^4-3*q^8*z^5-8*q^9*z^3-3*q^8*z^4+2*q^9*z^2+q^8*z^3+2*q^7*z^4+3*q^8*z^2+10*q^7*z^3+5*q^6*z^4+2*q^7*z^2+9*q^6*z^3+2*q^5*z^4+3*q^6*z^2+3*q^5*z^3-q^4*z^4-q^5*z^2-8*q^4*z^2-q^3*z^3-4*q^4*z-3*q^3*z^2+q^2*z^3-4*q^3*z+q*z^2+q+z+1)
+R2(0,0,-1,3)*(q^9*z^3+2*q^8*z^3+q^7*z^3-q^5*z^2-q^4*z^2-q*z)
+R2(0,0,0,3)*(q^26*z^9+q^26*z^8+2*q^25*z^9+q^25*z^8+q^24*z^9-q^25*z^7-q^24*z^8-2*q^24*z^7-3*q^23*z^8-q^23*z^7-6*q^22*z^8-5*q^21*z^8-q^21*z^7-q^20*z^8-q^21*z^6-3*q^20*z^7+q^20*z^6+2*q^19*z^7+2*q^20*z^5+3*q^19*z^6+6*q^18*z^7+q^19*z^5+8*q^18*z^6+3*q^17*z^7+2*q^18*z^5+22*q^17*z^6+2*q^18*z^4-q^17*z^5+20*q^16*z^6+q^17*z^4-q^16*z^5+4*q^15*z^6-4*q^14*z^6-4*q^15*z^4-12*q^14*z^5-q^13*z^6-4*q^14*z^4-19*q^13*z^5-7*q^13*z^4-8*q^12*z^5-2*q^13*z^3-19*q^12*z^4+2*q^11*z^5-16*q^11*z^4+2*q^10*z^5-q^11*z^3-8*q^10*z^4-12*q^10*z^3-9*q^9*z^4+2*q^10*z^2-4*q^9*z^3-3*q^8*z^4+4*q^9*z^2+4*q^8*z^3+4*q^8*z^2+4*q^7*z^3+4*q^7*z^2+5*q^6*z^3+4*q^6*z^2+2*q^5*z^3-q^5*z^2-q^4*z^3-5*q^5*z-q^4*z^2-5*q^4*z+q^3*z+q^2*z^2+q^2*z+q^2+q*z-q)
+R2(0,0,1,2)*(q^26*z^9+q^26*z^8+2*q^25*z^9+q^25*z^8+q^24*z^9-q^25*z^7-q^24*z^8-2*q^24*z^7-3*q^23*z^8-q^23*z^7-6*q^22*z^8-5*q^21*z^8-q^21*z^7-q^20*z^8-q^21*z^6-3*q^20*z^7+q^20*z^6+2*q^19*z^7+2*q^20*z^5+3*q^19*z^6+6*q^18*z^7+q^19*z^5+8*q^18*z^6+3*q^17*z^7+2*q^18*z^5+22*q^17*z^6+2*q^18*z^4-q^17*z^5+20*q^16*z^6+q^17*z^4-q^16*z^5+4*q^15*z^6-4*q^14*z^6-4*q^15*z^4-12*q^14*z^5-q^13*z^6-4*q^14*z^4-19*q^13*z^5-7*q^13*z^4-8*q^12*z^5-2*q^13*z^3-19*q^12*z^4+2*q^11*z^5-16*q^11*z^4+2*q^10*z^5-q^11*z^3-8*q^10*z^4-12*q^10*z^3-9*q^9*z^4+2*q^10*z^2-4*q^9*z^3-3*q^8*z^4+4*q^9*z^2+4*q^8*z^3+4*q^8*z^2+4*q^7*z^3+4*q^7*z^2+5*q^6*z^3+4*q^6*z^2+2*q^5*z^3-q^5*z^2-q^4*z^3-5*q^5*z-q^4*z^2-5*q^4*z+q^3*z+q^2*z^2+q^2*z+q^2+q*z-q)
+R2(0,0,2,3)*(q^10*z^3+q^10*z^2+2*q^9*z^3+2*q^9*z^2+q^8*z^3+q^8*z^2-q^7*z^2-2*q^6*z^2-q^6*z-q^5*z^2-q^5*z-q^2*z)
-R4(-2,1,3,1)*q^2*(q^6*z^2+2*q^5*z^2+q^4*z^2-q^2*z-q*z+1)
-R4(-2,1,4,2)*q^3*(q^17*z^5+2*q^16*z^5+q^15*z^5-2*q^12*z^3-2*q^11*z^4-4*q^11*z^3-3*q^10*z^4-3*q^10*z^3-q^9*z^4-2*q^10*z^2-3*q^9*z^3-q^9*z^2-2*q^8*z^3-2*q^8*z^2-2*q^7*z^3-2*q^7*z^2-q^6*z^3-q^6*z+2*q^5*z+3*q^4*z^2+5*q^4*z+3*q^3*z^2+2*q^4+3*q^3*z+2*q^3+2*q^2*z+q^2+q*z+2*q+z)
+R4(-1,1,3,0)*(q^17*z^5+2*q^16*z^5+q^15*z^5-2*q^12*z^3-2*q^11*z^4-4*q^11*z^3-3*q^10*z^4-3*q^10*z^3-q^9*z^4-2*q^10*z^2-3*q^9*z^3-2*q^9*z^2-q^8*z^3-3*q^8*z^2-q^7*z^2+q^6*z^2-q^6*z+3*q^5*z+2*q^4*z^2+5*q^4*z+2*q^3*z^2+2*q^4+2*q^3*z+q^3+q^2*z-q+z)/q
-R4(-1,1,4,1)*q^3*(q^16*z^5+2*q^15*z^5+q^14*z^5-2*q^11*z^3-2*q^10*z^4-4*q^10*z^3-3*q^9*z^4-3*q^9*z^3-q^8*z^4-2*q^9*z^2-3*q^8*z^3-q^8*z^2-q^7*z^3-q^7*z^2+q^6*z^2+3*q^5*z^2-q^5*z+q^4*z^2+2*q^4*z+2*q^3*z^2+4*q^3*z+2*q^2*z^2+2*q^3+q^2*z+2*q^2+q+2)
-R4(-1,1,4,2)*q^2*(q^19*z^6+q^18*z^6-2*q^17*z^6-q^17*z^5-3*q^16*z^6-2*q^16*z^5-q^15*z^6-q^15*z^5-2*q^14*z^4-2*q^13*z^5-q^13*z^4-q^12*z^5+4*q^12*z^4+4*q^11*z^5+5*q^11*z^4+4*q^10*z^5+4*q^11*z^3+8*q^10*z^4+q^9*z^5+4*q^10*z^3+5*q^9*z^4+2*q^10*z^2+5*q^9*z^3-3*q^8*z^4+q^9*z^2+2*q^8*z^3-4*q^7*z^4-q^8*z^2-4*q^7*z^3-q^6*z^4+2*q^7*z^2-2*q^6*z^3+2*q^6*z^2+q^5*z^3+q^6*z-4*q^5*z^2-q^4*z^3-q^5*z-4*q^4*z^2-q^3*z^3-4*q^4*z-q^3*z^2-4*q^3*z-2*q^3-q^2*z+q*z^2-q^2+z)
-R4(0,0,3,3)*q^2*(q^18*z^6+2*q^17*z^6+q^16*z^6-2*q^13*z^4-2*q^12*z^5-4*q^12*z^4-3*q^11*z^5-4*q^11*z^4-q^10*z^5-2*q^11*z^3-5*q^10*z^4-2*q^10*z^3-q^9*z^4-2*q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4+5*q^7*z^3-q^7*z^2+2*q^6*z^3+3*q^6*z^2+q^5*z^3+5*q^5*z^2+q^4*z^3+2*q^5*z+q^4*z^2+4*q^4*z+q^3*z^2+2*q^3*z+2*q^3-q^2*z+q^2-q*z-z)
+R4(0,1,3,2)*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-7*q^28*z^9+q^27*z^10-8*q^28*z^8-20*q^27*z^9-4*q^27*z^8-30*q^26*z^9-q^27*z^7-4*q^26*z^8-23*q^25*z^9-4*q^26*z^7-12*q^25*z^8-8*q^24*z^9-2*q^25*z^7-12*q^24*z^8-q^23*z^9+4*q^25*z^6+8*q^24*z^7+10*q^23*z^8+8*q^24*z^6+25*q^23*z^7+25*q^22*z^8+8*q^23*z^6+68*q^22*z^7+15*q^21*z^8+4*q^23*z^5+7*q^22*z^6+116*q^21*z^7+3*q^20*z^8+10*q^22*z^5+6*q^21*z^6+96*q^20*z^7+6*q^21*z^5+17*q^20*z^6+27*q^19*z^7-5*q^20*z^5+9*q^19*z^6-10*q^18*z^7+2*q^20*z^4-20*q^19*z^5-50*q^18*z^6-7*q^17*z^7+q^19*z^4-29*q^18*z^5-82*q^17*z^6-q^16*z^7-4*q^18*z^4-64*q^17*z^5-47*q^16*z^6-14*q^17*z^4-113*q^16*z^5-4*q^15*z^6-24*q^16*z^4-108*q^15*z^5+6*q^14*z^6-61*q^15*z^4-72*q^14*z^5+q^13*z^6-84*q^14*z^4-39*q^13*z^5-2*q^12*z^6-34*q^13*z^4-10*q^12*z^5-q^11*z^6-2*q^13*z^3+20*q^12*z^4-q^11*z^5-2*q^12*z^3+32*q^11*z^4-q^10*z^5+12*q^11*z^3+23*q^10*z^4+q^9*z^5+14*q^10*z^3+6*q^9*z^4+q^8*z^5-7*q^10*z^2-3*q^9*z^3-11*q^9*z^2-4*q^8*z^3+q^7*z^4-4*q^8*z^2+7*q^7*z^3+2*q^8*z-2*q^7*z^2+7*q^6*z^3+2*q^7*z-7*q^6*z^2-3*q^6*z-5*q^5*z^2-3*q^5*z-2*q^4*z^2+2*q^4*z+q^3*z^2+4*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q
-R4(0,1,4,1)/q*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+q^29*z^9+5*q^28*z^10-8*q^29*z^8-11*q^28*z^9+q^27*z^10-11*q^28*z^8-26*q^27*z^9+q^28*z^7-6*q^27*z^8-34*q^26*z^9+3*q^27*z^7-24*q^25*z^9+2*q^26*z^7+q^25*z^8-8*q^24*z^9+2*q^25*z^7+8*q^24*z^8-q^23*z^9+4*q^25*z^6+10*q^24*z^7+27*q^23*z^8+9*q^24*z^6+30*q^23*z^7+32*q^22*z^8+9*q^23*z^6+73*q^22*z^7+16*q^21*z^8+2*q^23*z^5+3*q^22*z^6+109*q^21*z^7+3*q^20*z^8+5*q^22*z^5-9*q^21*z^6+79*q^20*z^7-24*q^20*z^6+15*q^19*z^7-2*q^21*z^4-9*q^20*z^5-62*q^19*z^6-13*q^18*z^7-3*q^20*z^4-21*q^19*z^5-114*q^18*z^6-7*q^17*z^7-3*q^19*z^4-32*q^18*z^5-105*q^17*z^6-q^16*z^7-q^18*z^4-59*q^17*z^5-42*q^16*z^6-2*q^17*z^4-76*q^16*z^5+2*q^15*z^6-4*q^16*z^4-52*q^15*z^5+7*q^14*z^6+2*q^16*z^3-20*q^15*z^4-39*q^14*z^5+q^13*z^6+5*q^15*z^3-21*q^14*z^4-39*q^13*z^5-2*q^12*z^6+9*q^14*z^3+20*q^13*z^4-19*q^12*z^5-q^11*z^6+23*q^13*z^3+51*q^12*z^4-4*q^11*z^5-2*q^13*z^2+34*q^12*z^3+52*q^11*z^4-q^10*z^5-3*q^12*z^2+30*q^11*z^3+38*q^10*z^4+q^9*z^5-6*q^11*z^2+3*q^10*z^3+12*q^9*z^4+q^8*z^5-15*q^10*z^2-18*q^9*z^3+q^8*z^4-23*q^9*z^2-15*q^8*z^3+q^7*z^4-q^9*z-11*q^8*z^2+6*q^8*z+7*q^7*z^2+7*q^6*z^3+15*q^7*z+7*q^6*z^2+2*q^5*z^3+2*q^7+13*q^6*z+q^5*z^2+2*q^6+3*q^5*z-3*q^4*z^2+q^5-q^4*z-q^3*z^2+q^4+3*q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
+R4(1,1,3,0)/q^3*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-3*q^22*z^6-3*q^21*z^7-3*q^21*z^6-6*q^20*z^7-q^20*z^6-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+3*q^17*z^4+10*q^16*z^5+3*q^15*z^6+6*q^16*z^4+25*q^15*z^5+2*q^16*z^3+2*q^15*z^4+22*q^14*z^5+3*q^15*z^3+2*q^14*z^4+7*q^13*z^5+q^14*z^3-2*q^12*z^5-3*q^13*z^3-11*q^12*z^4-q^11*z^5-4*q^12*z^3-13*q^11*z^4+q^10*z^5-8*q^11*z^3-4*q^10*z^4+q^9*z^5-q^11*z^2-19*q^10*z^3+2*q^9*z^4-3*q^10*z^2-18*q^9*z^3+3*q^8*z^4-7*q^9*z^2-13*q^8*z^3-2*q^9*z-14*q^8*z^2-13*q^7*z^3-q^6*z^4-4*q^7*z^2-5*q^6*z^3+2*q^7*z+2*q^6*z^2-2*q^5*z^3+4*q^6*z+3*q^5*z^2+2*q^5*z+2*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-5*q^3-2*q^2*z-4*q^2+z)
+R4(1,1,3,1)/q^2*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+2*q^29*z^9+5*q^28*z^10-7*q^29*z^8-8*q^28*z^9+q^27*z^10-9*q^28*z^8-23*q^27*z^9-6*q^27*z^8-34*q^26*z^9-5*q^26*z^8-26*q^25*z^9-q^26*z^7-9*q^25*z^8-9*q^24*z^9+2*q^25*z^7-2*q^24*z^8-q^23*z^9+4*q^25*z^6+11*q^24*z^7+24*q^23*z^8+8*q^24*z^6+27*q^23*z^7+37*q^22*z^8+9*q^23*z^6+72*q^22*z^7+21*q^21*z^8+4*q^23*z^5+7*q^22*z^6+118*q^21*z^7+4*q^20*z^8+8*q^22*z^5+3*q^21*z^6+91*q^20*z^7+3*q^21*z^5+4*q^20*z^6+16*q^19*z^7-10*q^20*z^5-25*q^19*z^6-19*q^18*z^7-23*q^19*z^5-99*q^18*z^6-10*q^17*z^7-2*q^19*z^4-33*q^18*z^5-127*q^17*z^6-q^16*z^7-7*q^18*z^4-69*q^17*z^5-67*q^16*z^6-11*q^17*z^4-107*q^16*z^5-3*q^15*z^6-16*q^16*z^4-81*q^15*z^5+11*q^14*z^6-43*q^15*z^4-32*q^14*z^5+2*q^13*z^6+2*q^15*z^3-48*q^14*z^4-13*q^13*z^5-2*q^12*z^6+5*q^14*z^3+13*q^13*z^4-8*q^12*z^5-q^11*z^6+12*q^13*z^3+67*q^12*z^4-6*q^11*z^5+23*q^12*z^3+64*q^11*z^4-3*q^10*z^5+40*q^11*z^3+42*q^10*z^4+q^9*z^5+29*q^10*z^3+18*q^9*z^4+q^8*z^5-9*q^10*z^2-9*q^9*z^3+3*q^8*z^4-17*q^9*z^2-18*q^8*z^3+q^7*z^4-18*q^8*z^2-7*q^7*z^3+2*q^8*z-13*q^7*z^2+q^6*z^3+2*q^7*z-7*q^6*z^2+q^5*z^3+q^6*z-2*q^5*z^2+q^4*z^3+2*q^5*z-q^4*z^2+q^4*z-q^3*z^2+3*q^3*z+2*q^3+q^2*z+2*q^2-z)
-R4(1,2,1,2)/q^2*(q^18*z^6+2*q^17*z^6+q^16*z^6-2*q^13*z^4-2*q^12*z^5-4*q^12*z^4-3*q^11*z^5-4*q^11*z^4-q^10*z^5-2*q^11*z^3-5*q^10*z^4-2*q^10*z^3-q^9*z^4-2*q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4+5*q^7*z^3-q^7*z^2+2*q^6*z^3+3*q^6*z^2+q^5*z^3+5*q^5*z^2+q^4*z^3+2*q^5*z+q^4*z^2+4*q^4*z+q^3*z^2+2*q^3*z+2*q^3-q^2*z+q^2-q*z-z)
+R4(1,2,1,3)/q^2*(q^18*z^6+2*q^17*z^6+q^16*z^6-2*q^13*z^4-2*q^12*z^5-4*q^12*z^4-3*q^11*z^5-4*q^11*z^4-q^10*z^5-2*q^11*z^3-5*q^10*z^4-2*q^10*z^3-q^9*z^4-2*q^9*z^3+2*q^8*z^4+2*q^8*z^3+q^7*z^4+5*q^7*z^3-q^7*z^2+2*q^6*z^3+3*q^6*z^2+q^5*z^3+5*q^5*z^2+q^4*z^3+2*q^5*z+q^4*z^2+4*q^4*z+q^3*z^2+2*q^3*z+2*q^3-q^2*z+q^2-q*z-z)
-R4(2,0,3,0)/q^3*(2*q^32*z^10+2*q^32*z^9+7*q^31*z^10+5*q^31*z^9+9*q^30*z^10-2*q^31*z^8+2*q^30*z^9+5*q^29*z^10-7*q^30*z^8-8*q^29*z^9+q^28*z^10-9*q^29*z^8-24*q^28*z^9-7*q^28*z^8-36*q^27*z^9-6*q^27*z^8-27*q^26*z^9-8*q^26*z^8-9*q^25*z^9+4*q^26*z^7+q^25*z^8-q^24*z^9+4*q^26*z^6+12*q^25*z^7+31*q^24*z^8+8*q^25*z^6+28*q^24*z^7+44*q^23*z^8+9*q^24*z^6+74*q^23*z^7+23*q^22*z^8+4*q^24*z^5+7*q^23*z^6+120*q^22*z^7+4*q^21*z^8+8*q^23*z^5-q^22*z^6+86*q^21*z^7+q^22*z^5-2*q^21*z^6+4*q^20*z^7-11*q^21*z^5-34*q^20*z^6-27*q^19*z^7-25*q^20*z^5-122*q^19*z^6-11*q^18*z^7-4*q^20*z^4-33*q^19*z^5-150*q^18*z^6-q^17*z^7-8*q^19*z^4-68*q^18*z^5-69*q^17*z^6-9*q^18*z^4-106*q^17*z^5+7*q^16*z^6-9*q^17*z^4-60*q^16*z^5+15*q^15*z^6-33*q^16*z^4+12*q^15*z^5+2*q^14*z^6+4*q^16*z^3-39*q^15*z^4+17*q^14*z^5-2*q^13*z^6+10*q^15*z^3+35*q^14*z^4-3*q^13*z^5-q^12*z^6+14*q^14*z^3+82*q^13*z^4-10*q^12*z^5+24*q^13*z^3+55*q^12*z^4-4*q^11*z^5+50*q^12*z^3+32*q^11*z^4+2*q^10*z^5-2*q^12*z^2+22*q^11*z^3+15*q^10*z^4+2*q^9*z^5-11*q^11*z^2-35*q^10*z^3+5*q^9*z^4-22*q^10*z^2-39*q^9*z^3+4*q^8*z^4-28*q^9*z^2-21*q^8*z^3-26*q^8*z^2-12*q^7*z^3-q^6*z^4+2*q^8*z-4*q^7*z^2-3*q^6*z^3+7*q^7*z+8*q^6*z^2-q^5*z^3+12*q^6*z+6*q^5*z^2+8*q^5*z+2*q^4*z^2+5*q^4*z+q^3*z^2+2*q^4-q^3*z-q^2*z^2-3*q^3-2*q^2*z-4*q^2-q*z+z)
-R4(4,0,-2,1)*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+4*q^13*z^4-4*q^12*z^5-4*q^13*z^3-9*q^12*z^4-q^11*z^5-4*q^12*z^3-18*q^11*z^4-8*q^11*z^3-8*q^10*z^4-2*q^11*z^2-22*q^10*z^3+2*q^9*z^4-3*q^10*z^2-20*q^9*z^3+2*q^8*z^4-7*q^9*z^2-9*q^8*z^3-17*q^8*z^2-7*q^7*z^3-6*q^7*z^2-2*q^6*z^3+6*q^6*z^2+5*q^5*z^2+4*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R4(4,0,-2,2)*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+3*q^13*z^4-4*q^12*z^5-4*q^13*z^3-11*q^12*z^4-q^11*z^5-4*q^12*z^3-19*q^11*z^4-8*q^11*z^3-8*q^10*z^4-2*q^11*z^2-22*q^10*z^3+2*q^9*z^4-3*q^10*z^2-19*q^9*z^3+2*q^8*z^4-7*q^9*z^2-8*q^8*z^3-15*q^8*z^2-7*q^7*z^3-3*q^7*z^2-2*q^6*z^3+7*q^6*z^2+2*q^6*z+6*q^5*z^2+5*q^5*z+4*q^4*z^2+5*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)
+R4(4,0,-1,2)*(q^23*z^7+q^23*z^6+2*q^22*z^7+2*q^22*z^6+q^21*z^7+q^21*z^6-q^20*z^6-3*q^19*z^6-q^19*z^5-2*q^18*z^6-4*q^18*z^5-2*q^18*z^4-5*q^17*z^5-3*q^17*z^4-3*q^16*z^5-3*q^16*z^4-7*q^15*z^5-2*q^16*z^3-7*q^14*z^5-q^15*z^3+4*q^14*z^4+3*q^13*z^4+3*q^12*z^5+4*q^13*z^3+6*q^12*z^4+q^11*z^5+4*q^12*z^3+8*q^11*z^4+4*q^11*z^3+2*q^10*z^4+2*q^11*z^2+9*q^10*z^3-4*q^9*z^4+q^10*z^2+8*q^9*z^3-2*q^8*z^4+4*q^9*z^2+6*q^8*z^3+8*q^8*z^2+5*q^7*z^3+2*q^7*z^2+2*q^6*z^3-5*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q^2
-R4(4,0,0,1)*(q^23*z^7+q^23*z^6+3*q^22*z^7+3*q^22*z^6+3*q^21*z^7+3*q^21*z^6+q^20*z^7-4*q^19*z^6-q^19*z^5-5*q^18*z^6-5*q^18*z^5-2*q^17*z^6-2*q^18*z^4-9*q^17*z^5-5*q^17*z^4-8*q^16*z^5-6*q^16*z^4-9*q^15*z^5-2*q^16*z^3-3*q^15*z^4-10*q^14*z^5-3*q^15*z^3+4*q^14*z^4-3*q^13*z^5-q^14*z^3+7*q^13*z^4+2*q^12*z^5+4*q^13*z^3+8*q^12*z^4+q^11*z^5+8*q^12*z^3+10*q^11*z^4+8*q^11*z^3+4*q^10*z^4+2*q^11*z^2+12*q^10*z^3-3*q^9*z^4+3*q^10*z^2+14*q^9*z^3-2*q^8*z^4+5*q^9*z^2+10*q^8*z^3+10*q^8*z^2+7*q^7*z^3+5*q^7*z^2+3*q^6*z^3-4*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/q^2
-R4(4,1,-1,2)*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-2*q^22*z^7-3*q^22*z^6-5*q^21*z^7-3*q^21*z^6-7*q^20*z^7-q^20*z^6-5*q^19*z^7+q^19*z^6-q^18*z^7-q^19*z^5+3*q^18*z^6+2*q^18*z^5+7*q^17*z^6+2*q^18*z^4+6*q^17*z^5+7*q^16*z^6+3*q^17*z^4+10*q^16*z^5+3*q^15*z^6+5*q^16*z^4+17*q^15*z^5+2*q^16*z^3+3*q^15*z^4+13*q^14*z^5+3*q^15*z^3+q^13*z^5+q^14*z^3-5*q^13*z^4-4*q^12*z^5-4*q^13*z^3-14*q^12*z^4-q^11*z^5-8*q^12*z^3-17*q^11*z^4-10*q^11*z^3-6*q^10*z^4-2*q^11*z^2-17*q^10*z^3+2*q^9*z^4-3*q^10*z^2-14*q^9*z^3+2*q^8*z^4-5*q^9*z^2-7*q^8*z^3-10*q^8*z^2-6*q^7*z^3-3*q^7*z^2-2*q^6*z^3+5*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)*z
-R1(2,3,3,0)*q^2*z*(2*q^31*z^10+2*q^31*z^9+7*q^30*z^10+5*q^30*z^9+9*q^29*z^10-2*q^30*z^8+q^29*z^9+5*q^28*z^10-8*q^29*z^8-11*q^28*z^9+q^27*z^10-11*q^28*z^8-26*q^27*z^9+q^28*z^7-6*q^27*z^8-34*q^26*z^9+3*q^27*z^7-24*q^25*z^9+2*q^26*z^7+2*q^25*z^8-8*q^24*z^9+3*q^25*z^7+10*q^24*z^8-q^23*z^9+4*q^25*z^6+11*q^24*z^7+28*q^23*z^8+8*q^24*z^6+29*q^23*z^7+32*q^22*z^8+7*q^23*z^6+70*q^22*z^7+16*q^21*z^8+2*q^23*z^5+2*q^22*z^6+103*q^21*z^7+3*q^20*z^8+5*q^22*z^5-9*q^21*z^6+74*q^20*z^7-26*q^20*z^6+14*q^19*z^7-2*q^21*z^4-11*q^20*z^5-67*q^19*z^6-13*q^18*z^7-3*q^20*z^4-23*q^19*z^5-113*q^18*z^6-7*q^17*z^7-q^19*z^4-32*q^18*z^5-99*q^17*z^6-q^16*z^7-51*q^17*z^5-39*q^16*z^6-52*q^16*z^5+2*q^15*z^6+2*q^17*z^3-5*q^16*z^4-30*q^15*z^5+7*q^14*z^6+3*q^16*z^3-18*q^15*z^4-30*q^14*z^5+q^13*z^6+7*q^15*z^3-14*q^14*z^4-38*q^13*z^5-2*q^12*z^6+11*q^14*z^3+16*q^13*z^4-19*q^12*z^5-q^11*z^6+27*q^13*z^3+42*q^12*z^4-3*q^11*z^5+30*q^12*z^3+48*q^11*z^4-2*q^12*z^2+10*q^11*z^3+38*q^10*z^4+q^9*z^5-5*q^11*z^2-17*q^10*z^3+14*q^9*z^4+q^8*z^5-20*q^10*z^2-33*q^9*z^3+q^8*z^4-36*q^9*z^2-28*q^8*z^3+2*q^9*z-16*q^8*z^2-6*q^7*z^3+7*q^8*z+4*q^7*z^2+4*q^6*z^3+13*q^7*z+7*q^6*z^2+2*q^5*z^3+11*q^6*z+2*q^5*z^2+3*q^5*z-2*q^4*z^2-2*q^4*z-2*q^3*z^2-4*q^4+q^3*z+q^2*z^2-2*q^3+q^2*z+q^2+q*z-z)
+R1(2,3,4,1)*q^6*z*(q^20*z^6+q^20*z^5+2*q^19*z^6+2*q^19*z^5+q^18*z^6+q^18*z^5-2*q^16*z^5-q^16*z^4-3*q^15*z^5-4*q^15*z^4-2*q^15*z^3-4*q^14*z^4+2*q^13*z^5-3*q^14*z^3-q^13*z^4+q^12*z^5-3*q^13*z^3-4*q^12*z^4-2*q^13*z^2-2*q^12*z^3-6*q^11*z^4-q^12*z^2+2*q^11*z^3-4*q^10*z^4+3*q^10*z^3-q^9*z^4+2*q^10*z^2+3*q^9*z^3+5*q^9*z^2+6*q^8*z^3+3*q^8*z^2+5*q^7*z^3+2*q^8*z+5*q^7*z^2-q^7*z+6*q^6*z^2+q^6*z+3*q^5*z^2+5*q^5*z+2*q^4*z^2+2*q^4*z-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)
+R1(3,1,0,1)*(q^23*z^7+q^23*z^6+2*q^22*z^7+2*q^22*z^6+q^21*z^7+q^21*z^6-q^20*z^6-3*q^19*z^6-q^19*z^5-2*q^18*z^6-4*q^18*z^5-2*q^18*z^4-5*q^17*z^5-3*q^17*z^4-3*q^16*z^5-3*q^16*z^4-7*q^15*z^5-2*q^16*z^3-7*q^14*z^5-q^15*z^3+4*q^14*z^4+3*q^13*z^4+3*q^12*z^5+4*q^13*z^3+6*q^12*z^4+q^11*z^5+4*q^12*z^3+8*q^11*z^4+4*q^11*z^3+2*q^10*z^4+2*q^11*z^2+9*q^10*z^3-4*q^9*z^4+q^10*z^2+8*q^9*z^3-2*q^8*z^4+4*q^9*z^2+6*q^8*z^3+8*q^8*z^2+5*q^7*z^3+2*q^7*z^2+2*q^6*z^3-5*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)/z/q^5
-R1(3,1,1,0)/q^5/z*(q^23*z^7+q^23*z^6+3*q^22*z^7+3*q^22*z^6+3*q^21*z^7+3*q^21*z^6+q^20*z^7-4*q^19*z^6-q^19*z^5-5*q^18*z^6-5*q^18*z^5-2*q^17*z^6-2*q^18*z^4-9*q^17*z^5-5*q^17*z^4-8*q^16*z^5-6*q^16*z^4-9*q^15*z^5-2*q^16*z^3-3*q^15*z^4-10*q^14*z^5-3*q^15*z^3+4*q^14*z^4-3*q^13*z^5-q^14*z^3+7*q^13*z^4+2*q^12*z^5+4*q^13*z^3+8*q^12*z^4+q^11*z^5+8*q^12*z^3+10*q^11*z^4+8*q^11*z^3+4*q^10*z^4+2*q^11*z^2+12*q^10*z^3-3*q^9*z^4+3*q^10*z^2+14*q^9*z^3-2*q^8*z^4+5*q^9*z^2+10*q^8*z^3+10*q^8*z^2+7*q^7*z^3+5*q^7*z^2+3*q^6*z^3-4*q^6*z^2-2*q^6*z-5*q^5*z^2-3*q^5*z-3*q^4*z^2-2*q^4*z-q^3*z^2+q^3*z+q^2*z^2+2*q^3+q^2*z+q^2-z)
-R1(3,1,2,0)*q*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+7*q^16*z^5+3*q^15*z^6+q^16*z^4+20*q^15*z^5+2*q^16*z^3-2*q^15*z^4+19*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+7*q^13*z^4-4*q^12*z^5-4*q^13*z^3-5*q^12*z^4-q^11*z^5-3*q^12*z^3-16*q^11*z^4-4*q^11*z^3-8*q^10*z^4-18*q^10*z^3+2*q^9*z^4-20*q^9*z^3+2*q^8*z^4-6*q^9*z^2-8*q^8*z^3+2*q^9*z-20*q^8*z^2-5*q^7*z^3+q^8*z-11*q^7*z^2-q^6*z^3-2*q^7*z+3*q^6*z^2-5*q^6*z+4*q^5*z^2+3*q^4*z^2+4*q^4*z-2*q^4-4*q^3*z-q^2*z^2-3*q^3-4*q^2*z-q^2-q*z-2*q-1)
+R3(3,2,-2,0)*(q^6*z^2+q^5*z^2)
+R3(3,2,-2,1)*(q^19*z^6+3*q^18*z^6+q^18*z^5+3*q^17*z^6+2*q^17*z^5+q^16*z^6+q^16*z^5-3*q^14*z^4-8*q^13*z^4-q^12*z^5-2*q^13*z^3-8*q^12*z^4-3*q^11*z^5-5*q^12*z^3-6*q^11*z^4-3*q^10*z^5-4*q^11*z^3-6*q^10*z^4-q^9*z^5-2*q^11*z^2-3*q^10*z^3-4*q^9*z^4-q^10*z^2+q^8*z^4-q^8*z^3+3*q^7*z^4+q^8*z^2+q^7*z^3+q^6*z^4+3*q^7*z^2+7*q^6*z^3+4*q^6*z^2+5*q^5*z^3+4*q^6*z+11*q^5*z^2+q^4*z^3+2*q^5*z+10*q^4*z^2+q^3*z^3+2*q^4*z+3*q^3*z^2+5*q^3*z+q^2*z^2+3*q^2*z-q*z^2)
+R3(4,0,-1,0)*(q^15*z^5+3*q^14*z^5+4*q^13*z^5+3*q^12*z^5+q^11*z^5-q^11*z^4-3*q^10*z^4-3*q^10*z^3-4*q^9*z^4-6*q^9*z^3-q^8*z^4-5*q^8*z^3+2*q^7*z^4-2*q^8*z^2-3*q^7*z^3+q^6*z^4-3*q^7*z^2-2*q^6*z^2+2*q^5*z^2-q^4*z^3+2*q^4*z^2-q^3*z^3+q^3*z^2+2*q^3*z+q^2*z^2+3*q^2*z)
+R3(4,0,1,1)*(q^25*z^9+q^25*z^8+2*q^24*z^9+q^24*z^8+q^23*z^9-q^24*z^7-q^23*z^8-2*q^23*z^7-3*q^22*z^8-q^22*z^7-6*q^21*z^8-5*q^20*z^8-q^20*z^7-q^19*z^8-q^20*z^6-3*q^19*z^7+q^19*z^6+2*q^18*z^7+2*q^19*z^5+4*q^18*z^6+6*q^17*z^7+q^18*z^5+9*q^17*z^6+3*q^16*z^7+q^17*z^5+21*q^16*z^6+2*q^17*z^4-2*q^16*z^5+19*q^15*z^6+q^16*z^4+q^15*z^5+4*q^14*z^6+4*q^14*z^5-4*q^13*z^6-4*q^14*z^4-7*q^13*z^5-q^12*z^6-5*q^13*z^4-16*q^12*z^5-7*q^12*z^4-8*q^11*z^5-18*q^11*z^4+2*q^10*z^5-2*q^11*z^3-20*q^10*z^4+2*q^9*z^5-5*q^10*z^3-8*q^9*z^4+2*q^10*z^2-17*q^9*z^3-5*q^8*z^4+q^9*z^2-10*q^8*z^3-q^7*z^4+4*q^7*z^3-4*q^7*z^2+4*q^6*z^3+3*q^5*z^3+4*q^5*z^2-2*q^5*z-4*q^4*z^2-q^3*z^3-3*q^4*z-4*q^3*z^2-q^3*z-q^2*z^2-2*q^2*z-q*z)
+R3(4,1,-2,0)*(-q^6*z^2-q^5*z^2)
+R1(2,1,0,3)*z*(q^24*z^8+q^24*z^7+2*q^23*z^8+q^23*z^7+q^22*z^8-q^23*z^6-q^22*z^7-2*q^22*z^6-3*q^21*z^7-q^21*z^6-6*q^20*z^7-5*q^19*z^7-q^19*z^6-q^18*z^7-q^19*z^5-3*q^18*z^6+q^18*z^5+2*q^17*z^6+2*q^18*z^4+3*q^17*z^5+6*q^16*z^6+q^17*z^4+8*q^16*z^5+3*q^15*z^6+2*q^16*z^4+22*q^15*z^5+2*q^16*z^3+20*q^14*z^5+q^15*z^3+2*q^14*z^4+4*q^13*z^5+5*q^13*z^4-4*q^12*z^5-4*q^13*z^3-7*q^12*z^4-q^11*z^5-4*q^12*z^3-18*q^11*z^4-9*q^11*z^3-10*q^10*z^4-2*q^11*z^2-24*q^10*z^3+q^9*z^4-3*q^10*z^2-21*q^9*z^3+2*q^8*z^4-7*q^9*z^2-8*q^8*z^3-18*q^8*z^2-5*q^7*z^3-7*q^7*z^2-q^6*z^3+5*q^6*z^2-q^6*z+3*q^5*z^2+5*q^5*z+3*q^4*z^2+7*q^4*z+2*q^3*z^2+2*q^4-q^2*z^2-q^3-q^2*z-q^2-q*z+z)*q
+R1(2,1,2,2)/q^4*(q^33*z^11+q^33*z^10+2*q^32*z^11+q^32*z^10+q^31*z^11-q^32*z^9-q^31*z^10-2*q^31*z^9-4*q^30*z^10-2*q^30*z^9-8*q^29*z^10-q^29*z^9-6*q^28*z^10+q^29*z^8-q^27*z^10+q^28*z^8+2*q^27*z^8+8*q^26*z^9+2*q^27*z^7+3*q^26*z^8+11*q^25*z^9+q^26*z^7+8*q^25*z^8+4*q^24*z^9+2*q^25*z^7+23*q^24*z^8+2*q^25*z^6-3*q^24*z^7+17*q^23*z^8-q^24*z^6-3*q^23*z^7-2*q^22*z^8-2*q^23*z^6-5*q^22*z^7-7*q^21*z^8-8*q^22*z^6-29*q^21*z^7-q^20*z^8-2*q^22*z^5-4*q^21*z^6-36*q^20*z^7-q^21*z^5-5*q^20*z^6-12*q^19*z^7-18*q^19*z^6+6*q^18*z^7+5*q^19*z^5-8*q^18*z^6+3*q^17*z^7+4*q^18*z^5+10*q^17*z^6+4*q^18*z^4-4*q^17*z^5+3*q^16*z^6+6*q^17*z^4+15*q^16*z^5-3*q^15*z^6+6*q^16*z^4+32*q^15*z^5-2*q^14*z^6+2*q^16*z^3+3*q^15*z^4+22*q^14*z^5+q^15*z^3+13*q^14*z^4+11*q^13*z^5+7*q^13*z^4-q^12*z^5-6*q^13*z^3-16*q^12*z^4-2*q^11*z^5-7*q^12*z^3-18*q^11*z^4-9*q^11*z^3-8*q^10*z^4-2*q^11*z^2-18*q^10*z^3+3*q^9*z^4-q^10*z^2-11*q^9*z^3+3*q^8*z^4-2*q^9*z^2-6*q^8*z^3-9*q^8*z^2-6*q^7*z^3-3*q^7*z^2-3*q^6*z^3+5*q^6*z^2+2*q^6*z+5*q^5*z^2+3*q^5*z+3*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-q^2*z^2-2*q^3-q^2*z-q^2+z)/z
+R1(2,1,2,3)*q^8*z^2*(q^11*z^4+2*q^10*z^4+q^9*z^4-q^8*z^3-3*q^7*z^3-2*q^6*z^3-2*q^6*z^2-3*q^5*z^2-2*q^4*z+q^3*z+3*q^2*z+q*z+2*q+z+1)
-R1(2,1,4,2)*q^10*z^2*(q^16*z^5+q^16*z^4+2*q^15*z^5+2*q^15*z^4+q^14*z^5+q^14*z^4-q^13*z^4-3*q^12*z^4-q^12*z^3-2*q^11*z^4-4*q^11*z^3-2*q^11*z^2-5*q^10*z^3-3*q^10*z^2-q^9*z^3-3*q^9*z^2-q^8*z^3-2*q^9*z-2*q^7*z^3-q^8*z+4*q^7*z^2-q^6*z^3+2*q^6*z^2+4*q^6*z+q^5*z^2+4*q^5*z+q^4*z^2+q^4*z+q^3*z^2+2*q^4+3*q^3*z+q^3+3*q^2*z+q*z+2*q+z+1)
+R1(2,1,4,3)*q^15*(q^8*z^3+2*q^7*z^3+q^6*z^3-q^4*z^2-q^3*z^2-2*q^3*z-3*q^2*z-q*z-2*q-z-1)*z^3
+R1(1,3,-1,2)*(q^27*z^11+q^27*z^10+2*q^26*z^11+q^26*z^10+q^25*z^11-q^26*z^9-q^25*z^10-2*q^25*z^9-3*q^24*z^10-q^24*z^9-6*q^23*z^10-5*q^22*z^10-q^22*z^9-q^21*z^10-q^22*z^8-3*q^21*z^9+q^21*z^8+2*q^20*z^9+2*q^21*z^7+3*q^20*z^8+6*q^19*z^9+q^20*z^7+8*q^19*z^8+3*q^18*z^9+2*q^19*z^7+22*q^18*z^8+2*q^19*z^6-q^18*z^7+20*q^17*z^8+q^18*z^6-q^17*z^7+4*q^16*z^8-4*q^15*z^8-4*q^16*z^6-12*q^15*z^7-q^14*z^8-4*q^15*z^6-19*q^14*z^7-7*q^14*z^6-8*q^13*z^7-2*q^14*z^5-19*q^13*z^6+2*q^12*z^7-16*q^12*z^6+2*q^11*z^7-q^12*z^5-8*q^11*z^6-12*q^11*z^5-9*q^10*z^6+3*q^11*z^4-3*q^10*z^5-3*q^9*z^6+6*q^10*z^4+6*q^9*z^5+5*q^9*z^4+5*q^8*z^5+4*q^8*z^4+5*q^7*z^5+4*q^7*z^4+2*q^6*z^5-q^7*z^3-2*q^6*z^4-q^5*z^5-7*q^6*z^3-2*q^5*z^4-q^6*z^2-7*q^5*z^3-2*q^5*z^2-q^4*z^3+q^3*z^4-q^4*z^2-2*q^4*z-q^3*z^2-q^3*z-q^2*z^2)
+R1(1,3,-1,3)*(q^27*z^10+q^27*z^9+3*q^26*z^10+2*q^26*z^9+3*q^25*z^10-q^26*z^8+q^24*z^10-3*q^25*z^8-5*q^24*z^9-4*q^24*z^8-11*q^23*z^9-2*q^23*z^8-12*q^22*z^9+q^23*z^7-6*q^21*z^9+q^22*z^7-q^21*z^8-q^20*z^9+q^21*z^7+5*q^20*z^8+2*q^21*z^6+4*q^20*z^7+13*q^19*z^8+3*q^20*z^6+12*q^19*z^7+10*q^18*z^8+4*q^19*z^6+33*q^18*z^7+3*q^17*z^8+2*q^19*z^5-q^18*z^6+40*q^17*z^7+q^18*z^5-8*q^17*z^6+18*q^16*z^7-13*q^16*z^6-3*q^15*z^7-6*q^16*z^5-37*q^15*z^6-5*q^14*z^7-2*q^16*z^4-8*q^15*z^5-52*q^14*z^6-q^13*z^7-q^15*z^4-13*q^14*z^5-31*q^13*z^6-2*q^14*z^4-29*q^13*z^5-2*q^12*z^6+4*q^13*z^4-23*q^12*z^5+5*q^11*z^6+7*q^12*z^4-4*q^11*z^5+2*q^10*z^6-q^11*z^4-9*q^10*z^5+6*q^11*z^3+11*q^10*z^4-14*q^9*z^5+11*q^10*z^3+24*q^9*z^4-5*q^8*z^5+16*q^9*z^3+20*q^8*z^4+23*q^8*z^3+17*q^7*z^4+13*q^7*z^3+9*q^6*z^4+2*q^7*z^2-3*q^6*z^3+q^5*z^4-5*q^6*z^2-9*q^5*z^3-q^4*z^4-14*q^5*z^2-6*q^4*z^3-9*q^4*z^2+2*q^2*z^3+2*q^3*z+q^2*z-z^2)
+R1(1,3,4,1)*(2*q^34*z^10+2*q^34*z^9+7*q^33*z^10+5*q^33*z^9+9*q^32*z^10-2*q^33*z^8+2*q^32*z^9+5*q^31*z^10-7*q^32*z^8-8*q^31*z^9+q^30*z^10-9*q^31*z^8-23*q^30*z^9-6*q^30*z^8-33*q^29*z^9-4*q^29*z^8-24*q^28*z^9-q^29*z^7-8*q^28*z^8-8*q^27*z^9+q^28*z^7-3*q^27*z^8-q^26*z^9+4*q^28*z^6+9*q^27*z^7+21*q^26*z^8+8*q^27*z^6+26*q^26*z^7+31*q^25*z^8+9*q^26*z^6+72*q^25*z^7+16*q^24*z^8+4*q^26*z^5+7*q^25*z^6+117*q^24*z^7+3*q^23*z^8+8*q^25*z^5+2*q^24*z^6+88*q^23*z^7+3*q^24*z^5+5*q^23*z^6+18*q^22*z^7-8*q^23*z^5-23*q^22*z^6-13*q^21*z^7-22*q^22*z^5-93*q^21*z^6-7*q^20*z^7-2*q^22*z^4-30*q^21*z^5-106*q^20*z^6-q^19*z^7-5*q^21*z^4-68*q^20*z^5-47*q^19*z^6-10*q^20*z^4-105*q^19*z^5+q^18*z^6-16*q^19*z^4-75*q^18*z^5+7*q^17*z^6-46*q^18*z^4-39*q^17*z^5+q^16*z^6+2*q^18*z^3-49*q^17*z^4-31*q^16*z^5-2*q^15*z^6+5*q^17*z^3+8*q^16*z^4-16*q^15*z^5-q^14*z^6+8*q^16*z^3+44*q^15*z^4-4*q^14*z^5+20*q^15*z^3+43*q^14*z^4-q^13*z^5+32*q^14*z^3+33*q^13*z^4+q^12*z^5-2*q^14*z^2+9*q^13*z^3+11*q^12*z^4+q^11*z^5-9*q^13*z^2-14*q^12*z^3+q^11*z^4-19*q^12*z^2-12*q^11*z^3+q^10*z^4-18*q^11*z^2-2*q^10*z^3-7*q^10*z^2+5*q^9*z^3-2*q^9*z^2+2*q^8*z^3+2*q^9*z-q^8*z^2+q^8*z-2*q^7*z^2-q^6*z^2+3*q^6*z+q^5*z^2+2*q^6+q^5*z+q^5-q^3*z)
+R1(1,3,4,2)*(-2*q^34*z^10-2*q^34*z^9-7*q^33*z^10-5*q^33*z^9-9*q^32*z^10+2*q^33*z^8-2*q^32*z^9-5*q^31*z^10+7*q^32*z^8+8*q^31*z^9-q^30*z^10+9*q^31*z^8+23*q^30*z^9+6*q^30*z^8+33*q^29*z^9+4*q^29*z^8+24*q^28*z^9+q^29*z^7+8*q^28*z^8+8*q^27*z^9-q^28*z^7+3*q^27*z^8+q^26*z^9-4*q^28*z^6-9*q^27*z^7-21*q^26*z^8-8*q^27*z^6-26*q^26*z^7-31*q^25*z^8-9*q^26*z^6-72*q^25*z^7-16*q^24*z^8-4*q^26*z^5-7*q^25*z^6-116*q^24*z^7-3*q^23*z^8-8*q^25*z^5-86*q^23*z^7-3*q^24*z^5-q^23*z^6-17*q^22*z^7+8*q^23*z^5+24*q^22*z^6+13*q^21*z^7+22*q^22*z^5+91*q^21*z^6+7*q^20*z^7+2*q^22*z^4+30*q^21*z^5+103*q^20*z^6+q^19*z^7+5*q^21*z^4+66*q^20*z^5+44*q^19*z^6+10*q^20*z^4+99*q^19*z^5-q^18*z^6+12*q^19*z^4+70*q^18*z^5-5*q^17*z^6+40*q^18*z^4+38*q^17*z^5-2*q^18*z^3+47*q^17*z^4+27*q^16*z^5+2*q^15*z^6-9*q^17*z^3-8*q^16*z^4+10*q^15*z^5+q^14*z^6-10*q^16*z^3-40*q^15*z^4-18*q^15*z^3-38*q^14*z^4-27*q^14*z^3-30*q^13*z^4-q^12*z^5+2*q^14*z^2-q^13*z^3-5*q^12*z^4-q^11*z^5+9*q^13*z^2+18*q^12*z^3+4*q^11*z^4+23*q^12*z^2+18*q^11*z^3-q^10*z^4+18*q^11*z^2+8*q^10*z^3+8*q^10*z^2-2*q^9*z^3+7*q^9*z^2-2*q^9*z+3*q^8*z^2-q^7*z^3-q^8*z-2*q^6*z^2-3*q^6*z-2*q^5*z^2-2*q^6-3*q^5*z-q^4*z^2-q^5-q^4*z+q^3*z)
+R1(1,3,4,3)*(q^25*z^7+q^25*z^6+2*q^24*z^7+2*q^24*z^6+q^23*z^7-2*q^22*z^6-3*q^21*z^6-q^21*z^5-3*q^20*z^6-4*q^20*z^5-2*q^20*z^4-3*q^19*z^5+2*q^18*z^6-3*q^19*z^4+q^17*z^6-q^18*z^4-4*q^17*z^5-2*q^18*z^3+q^17*z^4-6*q^16*z^5-q^17*z^3+3*q^16*z^4-4*q^15*z^5+2*q^16*z^3+4*q^15*z^4-q^14*z^5+3*q^15*z^3+3*q^14*z^4+5*q^14*z^3+6*q^13*z^4+3*q^13*z^3+5*q^12*z^4+2*q^13*z^2+5*q^12*z^3-q^12*z^2+6*q^11*z^3+q^11*z^2+3*q^10*z^3+5*q^10*z^2+2*q^9*z^3+2*q^9*z^2-q^8*z^3-2*q^8*z^2-3*q^7*z^2-q^6*z^2-2*q^6*z-q^5*z^2-q^5*z)
+R1(2,2,3,1)*(-q^23*z^7-q^23*z^6-2*q^22*z^7-2*q^22*z^6-2*q^21*z^7-2*q^21*z^6-2*q^20*z^7-q^20*z^6-q^19*z^7+2*q^19*z^6+q^19*z^5+2*q^18*z^6+4*q^18*z^5+2*q^17*z^6+2*q^18*z^4+6*q^17*z^5+3*q^16*z^6+3*q^17*z^4+5*q^16*z^5+5*q^16*z^4+5*q^15*z^5-2*q^14*z^6+2*q^16*z^3+3*q^15*z^4+3*q^14*z^5-q^13*z^6+q^15*z^3-q^14*z^4+5*q^13*z^5+2*q^14*z^3+6*q^12*z^5-3*q^13*z^3-3*q^12*z^4+4*q^11*z^5-4*q^12*z^3-4*q^11*z^4+q^10*z^5-3*q^11*z^3-4*q^10*z^4-2*q^11*z^2-8*q^10*z^3-6*q^9*z^4-q^10*z^2-6*q^9*z^3-5*q^8*z^4-2*q^9*z^2-6*q^8*z^3-q^8*z^2-7*q^7*z^3-2*q^7*z^2-3*q^6*z^3-5*q^6*z^2-2*q^5*z^3-2*q^5*z^2+q^4*z^3+2*q^4*z^2+3*q^3*z^2+q^2*z^2+2*q^2*z+q*z^2+q*z)
+R1(2,2,3,2)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-8*q^30*z^10+q^29*z^11-9*q^30*z^9-23*q^29*z^10-6*q^29*z^9-33*q^28*z^10-5*q^28*z^9-24*q^27*z^10-2*q^28*z^8-10*q^27*z^9-8*q^26*z^10-4*q^26*z^9-q^25*z^10+5*q^27*z^7+10*q^26*z^8+21*q^25*z^9+10*q^26*z^7+29*q^25*z^8+31*q^24*z^9+10*q^25*z^7+78*q^24*z^8+16*q^23*z^9+4*q^25*z^6+8*q^24*z^7+122*q^23*z^8+3*q^22*z^9+9*q^24*z^6+4*q^23*z^7+89*q^22*z^8+6*q^23*z^6+7*q^22*z^7+18*q^21*z^8-8*q^22*z^6-25*q^21*z^7-13*q^20*z^8-2*q^22*z^5-26*q^21*z^6-97*q^20*z^7-7*q^19*z^8-3*q^21*z^5-40*q^20*z^6-108*q^19*z^7-q^18*z^8-8*q^20*z^5-90*q^19*z^6-47*q^18*z^7-2*q^20*z^4-14*q^19*z^5-125*q^18*z^6+q^17*z^7-3*q^19*z^4-21*q^18*z^5-81*q^17*z^6+7*q^16*z^7-3*q^18*z^4-48*q^17*z^5-36*q^16*z^6+q^15*z^7+3*q^17*z^4-44*q^16*z^5-30*q^15*z^6-2*q^14*z^7-2*q^17*z^3+11*q^16*z^4+19*q^15*z^5-16*q^14*z^6-q^13*z^7-q^16*z^3+19*q^15*z^4+48*q^14*z^5-4*q^13*z^6+2*q^15*z^3+41*q^14*z^4+39*q^13*z^5-q^12*z^6+7*q^14*z^3+54*q^13*z^4+31*q^12*z^5+q^11*z^6+7*q^13*z^3+20*q^12*z^4+11*q^11*z^5+q^10*z^6+10*q^12*z^3-2*q^11*z^4+q^10*z^5+2*q^12*z^2-7*q^11*z^3-7*q^10*z^4+q^9*z^5+q^11*z^2-16*q^10*z^3-q^9*z^4-7*q^9*z^3+5*q^8*z^4-3*q^8*z^3+2*q^7*z^4+q^8*z^2-2*q^7*z^3+3*q^7*z^2-2*q^6*z^3+2*q^7*z-q^6*z^2-q^5*z^3+q^6*z+q^4*z^3+2*q^5*z-q^4*z^2-q^4*z-q^3*z^2-q^3*z-q^2*z^2)
+R1(2,2,3,3)*(q^28*z^9+q^28*z^8+2*q^27*z^9+q^27*z^8+q^26*z^9-q^27*z^7-q^26*z^8-2*q^26*z^7-3*q^25*z^8-q^25*z^7-6*q^24*z^8-q^24*z^7-5*q^23*z^8-q^24*z^6-3*q^23*z^7-q^22*z^8-3*q^23*z^6-4*q^22*z^7+2*q^21*z^7+2*q^22*z^5+5*q^21*z^6+6*q^20*z^7+q^21*z^5+12*q^20*z^6+3*q^19*z^7+2*q^20*z^5+23*q^19*z^6+2*q^20*z^4+2*q^19*z^5+19*q^18*z^6+3*q^19*z^4+6*q^18*z^5+4*q^17*z^6+3*q^18*z^4+5*q^17*z^5-4*q^16*z^6-q^17*z^4-7*q^16*z^5-q^15*z^6+2*q^17*z^3-5*q^16*z^4-16*q^15*z^5+q^16*z^3-11*q^15*z^4-8*q^14*z^5-20*q^14*z^4+2*q^13*z^5-6*q^14*z^3-21*q^13*z^4+2*q^12*z^5-9*q^13*z^3-8*q^12*z^4+2*q^13*z^2-18*q^12*z^3-5*q^11*z^4-q^12*z^2-11*q^11*z^3-q^10*z^4-q^11*z^2+4*q^10*z^3-4*q^10*z^2+4*q^9*z^3+3*q^8*z^3+4*q^8*z^2-2*q^8*z-4*q^7*z^2-q^6*z^3-3*q^7*z-4*q^6*z^2-q^6*z-q^5*z^2-2*q^5*z-q^4*z)
+R1(2,2,4,1)*(q^24*z^6+2*q^23*z^6-2*q^21*z^6-q^20*z^6-q^20*z^5-q^19*z^5-2*q^19*z^4+q^18*z^5-3*q^18*z^4+q^17*z^5+q^17*z^4-2*q^17*z^3+2*q^16*z^4-q^16*z^3+q^15*z^4+2*q^15*z^3+q^14*z^4+q^14*z^3)
+R1(2,2,4,2)*(-q^19*z^5-2*q^18*z^5-q^17*z^5+q^15*z^4+q^14*z^4+2*q^14*z^3+3*q^13*z^3+q^12*z^3+2*q^12*z^2+q^11*z^3+q^11*z^2)
+R1(2,2,4,3)*(-q^23*z^6-2*q^22*z^6-q^21*z^6+q^19*z^5+q^18*z^5+2*q^18*z^4+3*q^17*z^4+q^16*z^4+2*q^16*z^3+q^15*z^4+q^15*z^3)
+R1(2,3,-1,0)*(-q^12*z^4-2*q^11*z^4+2*q^9*z^4+q^8*z^4+q^8*z^3+q^7*z^3-q^6*z^3+q^6*z^2-q^5*z^3+q^5*z^2+2*q^5*z+q^4*z^2+q^4*z-q^2*z^2)
+R1(2,3,0,2)*(-q^23*z^8-q^23*z^7-2*q^22*z^8-3*q^22*z^7-q^21*z^8-4*q^21*z^7-q^21*z^6-2*q^20*z^7-2*q^20*z^6+2*q^19*z^7+2*q^18*z^7+4*q^18*z^6+2*q^18*z^5+5*q^17*z^6+6*q^17*z^5+2*q^16*z^6+11*q^16*z^5+5*q^15*z^6+4*q^16*z^4+7*q^15*z^5+7*q^14*z^6+6*q^15*z^4-2*q^14*z^5+3*q^13*z^6+4*q^14*z^4-q^13*z^5+q^12*z^6+2*q^14*z^3-q^13*z^4-q^12*z^5+q^11*z^6+q^13*z^3-4*q^12*z^4-3*q^11*z^5-q^11*z^4+3*q^10*z^5+q^9*z^6-3*q^11*z^3-4*q^10*z^4+7*q^9*z^5+q^8*z^6-2*q^10*z^3-9*q^9*z^4+2*q^8*z^5-7*q^8*z^4+q^7*z^5-4*q^9*z^2-9*q^8*z^3-9*q^7*z^4-3*q^7*z^3-9*q^6*z^4-q^5*z^5+3*q^7*z^2+6*q^6*z^3-3*q^5*z^4-q^6*z^2-q^5*z^3-2*q^4*z^4+q^5*z^2+2*q^4*z^3+2*q^4*z-4*q^3*z^2-q^2*z^3-3*q^3*z-2*q^2*z^2-2*q^2*z-q*z^2+z^2)
+R1(2,3,0,3)*(-q^30*z^11-q^30*z^10-3*q^29*z^11-2*q^29*z^10-3*q^28*z^11+q^29*z^9-q^28*z^10-q^27*z^11+2*q^28*z^9+2*q^27*z^10+2*q^27*z^9+9*q^26*z^10+q^27*z^8+4*q^26*z^9+14*q^25*z^10+3*q^26*z^8+8*q^25*z^9+9*q^24*z^10+2*q^25*z^8+11*q^24*z^9+2*q^23*z^10-q^25*z^7-4*q^24*z^8+2*q^23*z^9-4*q^24*z^7-9*q^23*z^8-16*q^22*z^9-3*q^23*z^7-15*q^22*z^8-20*q^21*z^9-4*q^22*z^7-38*q^21*z^8-9*q^20*z^9-4*q^22*z^6-6*q^21*z^7-53*q^20*z^8-q^19*z^9-5*q^21*z^6-8*q^20*z^7-28*q^19*z^8-11*q^19*z^7+8*q^18*z^8+9*q^19*z^6+16*q^18*z^7+14*q^17*z^8+14*q^18*z^6+67*q^17*z^7+4*q^16*z^8+4*q^18*z^5+26*q^17*z^6+77*q^16*z^7+2*q^18*z^4+9*q^17*z^5+52*q^16*z^6+32*q^15*z^7+q^17*z^4+10*q^16*z^5+60*q^15*z^6-4*q^14*z^7+9*q^15*z^5+18*q^14*z^6-7*q^13*z^7-2*q^15*z^4+15*q^14*z^5-18*q^13*z^6-q^12*z^7-q^14*z^4+2*q^13*z^5-16*q^12*z^6-6*q^13*z^4-36*q^12*z^5-2*q^11*z^6-2*q^13*z^3-15*q^12*z^4-44*q^11*z^5+5*q^10*z^6-q^12*z^3-28*q^11*z^4-30*q^10*z^5+3*q^9*z^6-4*q^11*z^3-46*q^10*z^4-22*q^9*z^5-10*q^10*z^3-36*q^9*z^4-10*q^8*z^5-5*q^9*z^3-6*q^8*z^4-q^7*z^5+11*q^8*z^3+6*q^7*z^4-q^6*z^5+2*q^8*z^2+23*q^7*z^3+7*q^6*z^4+5*q^7*z^2+15*q^6*z^3+2*q^5*z^4+6*q^6*z^2+8*q^5*z^3-4*q^5*z^2-3*q^4*z^3-q^3*z^4-2*q^5*z-6*q^4*z^2-q^3*z^3-3*q^4*z-2*q^3*z^2+q^2*z^3-q^3*z+q^2*z^2+q*z^3+q*z^2)
+R1(2,3,2,1)*(2*q^33*z^11+2*q^33*z^10+5*q^32*z^11+3*q^32*z^10+3*q^31*z^11-2*q^32*z^9-2*q^31*z^10-5*q^31*z^9-6*q^30*z^10+2*q^29*z^11-2*q^30*z^9-10*q^29*z^10+3*q^28*z^11+q^29*z^9-10*q^28*z^10+q^27*z^11-q^29*z^8-3*q^28*z^9-4*q^28*z^8-10*q^27*z^9-q^26*z^10-2*q^27*z^8-7*q^26*z^9-9*q^25*z^10+4*q^27*z^7+2*q^26*z^8+2*q^25*z^9-6*q^24*z^10+4*q^26*z^7+11*q^25*z^8-12*q^24*z^9-q^23*z^10+3*q^25*z^7+45*q^24*z^8-22*q^23*z^9+4*q^25*z^6+5*q^24*z^7+60*q^23*z^8-3*q^22*z^9+6*q^24*z^6+6*q^23*z^7+23*q^22*z^8+8*q^21*z^9+23*q^22*z^7+18*q^21*z^8+3*q^20*z^9+16*q^21*z^7+53*q^20*z^8+2*q^22*z^5-3*q^21*z^6-7*q^20*z^7+44*q^19*z^8+q^21*z^5-9*q^20*z^6+33*q^19*z^7+5*q^18*z^8-2*q^20*z^5-48*q^19*z^6+58*q^18*z^7-5*q^17*z^8-7*q^19*z^5-76*q^18*z^6+5*q^17*z^7-q^16*z^8-21*q^18*z^5-67*q^17*z^6-35*q^16*z^7-2*q^18*z^4-61*q^17*z^5-99*q^16*z^6-19*q^15*z^7-3*q^17*z^4-65*q^16*z^5-121*q^15*z^6-5*q^16*z^4-22*q^15*z^5-68*q^14*z^6+3*q^13*z^7-6*q^15*z^4-43*q^14*z^5-25*q^13*z^6-2*q^15*z^3-9*q^14*z^4-56*q^13*z^5-4*q^12*z^6-q^11*z^7+q^14*z^3+7*q^13*z^4-12*q^12*z^5+3*q^11*z^6+5*q^13*z^3-5*q^12*z^4-3*q^11*z^5-2*q^10*z^6+3*q^12*z^3+6*q^11*z^4-q^10*z^5-2*q^9*z^6+7*q^11*z^3+53*q^10*z^4+2*q^9*z^5+q^8*z^6+2*q^11*z^2+22*q^10*z^3+57*q^9*z^4-3*q^8*z^5+3*q^10*z^2+18*q^9*z^3+31*q^8*z^4+q^7*z^5-4*q^9*z^2+11*q^8*z^3+17*q^7*z^4+q^6*z^5-15*q^8*z^2-6*q^7*z^3+8*q^6*z^4-14*q^7*z^2-15*q^6*z^3+2*q^5*z^4-13*q^6*z^2-11*q^5*z^3-2*q^6*z-8*q^5*z^2-3*q^4*z^3+5*q^5*z-7*q^4*z^2-q^3*z^3+3*q^4*z+2*q^2*z^3+3*q^3*z-q^2*z^2+2*q^2*z-q*z-2*z^2)
+R1(2,3,2,2)*(q^26*z^9+q^26*z^8+2*q^25*z^9+q^25*z^8+q^24*z^9-q^25*z^7-q^24*z^8-2*q^24*z^7-3*q^23*z^8-q^23*z^7-6*q^22*z^8-q^22*z^7-5*q^21*z^8-q^22*z^6-4*q^21*z^7-q^20*z^8-4*q^21*z^6-6*q^20*z^7-3*q^20*z^6+q^19*z^7+2*q^20*z^5+q^19*z^6+6*q^18*z^7+q^19*z^5+9*q^18*z^6+3*q^17*z^7+3*q^18*z^5+23*q^17*z^6+2*q^18*z^4+4*q^17*z^5+21*q^16*z^6+3*q^17*z^4+9*q^16*z^5+6*q^15*z^6+5*q^16*z^4+6*q^15*z^5-3*q^14*z^6+4*q^15*z^4-10*q^14*z^5-q^13*z^6+2*q^15*z^3+2*q^14*z^4-14*q^13*z^5+3*q^14*z^3-5*q^13*z^4-4*q^12*z^5+q^13*z^3-17*q^12*z^4+3*q^11*z^5-4*q^12*z^3-18*q^11*z^4+2*q^10*z^5-7*q^11*z^3-9*q^10*z^4-15*q^10*z^3-12*q^9*z^4-6*q^9*z^3-7*q^8*z^4-2*q^8*z^3-q^7*z^4+4*q^8*z^2-q^7*z^3+2*q^7*z^2+q^6*z^3-2*q^6*z^2-4*q^5*z^2-4*q^5*z-4*q^4*z+3*q^3*z^2+2*q^2*z^2+2*q^2*z+q*z^2+q*z)
+R1(2,3,2,3)*(2*q^33*z^11+2*q^33*z^10+7*q^32*z^11+5*q^32*z^10+9*q^31*z^11-2*q^32*z^9+2*q^31*z^10+5*q^30*z^11-7*q^31*z^9-7*q^30*z^10+q^29*z^11-8*q^30*z^9-20*q^29*z^10-4*q^29*z^9-30*q^28*z^10-q^29*z^8-4*q^28*z^9-23*q^27*z^10-4*q^28*z^8-12*q^27*z^9-8*q^26*z^10-2*q^27*z^8-12*q^26*z^9-q^25*z^10+4*q^27*z^7+8*q^26*z^8+10*q^25*z^9+8*q^26*z^7+25*q^25*z^8+25*q^24*z^9+8*q^25*z^7+68*q^24*z^8+15*q^23*z^9+4*q^25*z^6+7*q^24*z^7+116*q^23*z^8+3*q^22*z^9+10*q^24*z^6+5*q^23*z^7+96*q^22*z^8+6*q^23*z^6+13*q^22*z^7+27*q^21*z^8-6*q^22*z^6+5*q^21*z^7-10*q^20*z^8+2*q^22*z^5-22*q^21*z^6-50*q^20*z^7-7*q^19*z^8+q^21*z^5-30*q^20*z^6-81*q^19*z^7-q^18*z^8-4*q^20*z^5-65*q^19*z^6-47*q^18*z^7-14*q^19*z^5-114*q^18*z^6-4*q^17*z^7-21*q^18*z^5-106*q^17*z^6+6*q^16*z^7-51*q^17*z^5-68*q^16*z^6+q^15*z^7+2*q^17*z^4-75*q^16*z^5-39*q^15*z^6-2*q^14*z^7+5*q^16*z^4-30*q^15*z^5-13*q^14*z^6-q^13*z^7+4*q^15*z^4+26*q^14*z^5-2*q^13*z^6+2*q^15*z^3+2*q^14*z^4+36*q^13*z^5-q^12*z^6+q^14*z^3+15*q^13*z^4+28*q^12*z^5+q^11*z^6+13*q^12*z^4+10*q^11*z^5+q^10*z^6-6*q^12*z^3-5*q^11*z^4+q^10*z^5-14*q^11*z^3-8*q^10*z^4+q^9*z^5-14*q^10*z^3-2*q^10*z^2-13*q^9*z^3+6*q^8*z^4-q^9*z^2-12*q^8*z^3+q^7*z^4-6*q^8*z^2-7*q^7*z^3-9*q^7*z^2-4*q^6*z^3-2*q^6*z^2+3*q^5*z^2+q^4*z^3+2*q^5*z+q^4*z^2+q^4*z-q^2*z^2)
+R1(2,3,3,1)*(-2*q^31*z^10-2*q^31*z^9-7*q^30*z^10-5*q^30*z^9-9*q^29*z^10+2*q^30*z^8-2*q^29*z^9-5*q^28*z^10+7*q^29*z^8+8*q^28*z^9-q^27*z^10+9*q^28*z^8+23*q^27*z^9+6*q^27*z^8+33*q^26*z^9+4*q^26*z^8+24*q^25*z^9+q^26*z^7+8*q^25*z^8+8*q^24*z^9-q^25*z^7+3*q^24*z^8+q^23*z^9-4*q^25*z^6-9*q^24*z^7-21*q^23*z^8-8*q^24*z^6-26*q^23*z^7-31*q^22*z^8-9*q^23*z^6-72*q^22*z^7-16*q^21*z^8-4*q^23*z^5-7*q^22*z^6-116*q^21*z^7-3*q^20*z^8-8*q^22*z^5-86*q^20*z^7-3*q^21*z^5-q^20*z^6-17*q^19*z^7+8*q^20*z^5+24*q^19*z^6+13*q^18*z^7+22*q^19*z^5+91*q^18*z^6+7*q^17*z^7+2*q^19*z^4+31*q^18*z^5+103*q^17*z^6+q^16*z^7+5*q^18*z^4+68*q^17*z^5+44*q^16*z^6+10*q^17*z^4+100*q^16*z^5-q^15*z^6+12*q^16*z^4+70*q^15*z^5-5*q^14*z^6+40*q^15*z^4+38*q^14*z^5-2*q^15*z^3+46*q^14*z^4+27*q^13*z^5+2*q^12*z^6-9*q^14*z^3-10*q^13*z^4+10*q^12*z^5+q^11*z^6-12*q^13*z^3-42*q^12*z^4-21*q^12*z^3-39*q^11*z^4-28*q^11*z^3-30*q^10*z^4-q^9*z^5-2*q^10*z^3-5*q^9*z^4-q^8*z^5+8*q^10*z^2+19*q^9*z^3+4*q^8*z^4+23*q^9*z^2+19*q^8*z^3-q^7*z^4+20*q^8*z^2+8*q^7*z^3+11*q^7*z^2-2*q^6*z^3+8*q^6*z^2+4*q^5*z^2-q^4*z^3-2*q^3*z^2-3*q^3*z-2*q^2*z^2-2*q^3-3*q^2*z-q*z^2-q^2-q*z+z)
+R1(2,3,3,2)*(-2*q^33*z^11-2*q^33*z^10-7*q^32*z^11-5*q^32*z^10-9*q^31*z^11+2*q^32*z^9-2*q^31*z^10-5*q^30*z^11+7*q^31*z^9+8*q^30*z^10-q^29*z^11+9*q^30*z^9+23*q^29*z^10+6*q^29*z^9+33*q^28*z^10+4*q^28*z^9+24*q^27*z^10+q^28*z^8+8*q^27*z^9+8*q^26*z^10-q^27*z^8+3*q^26*z^9+q^25*z^10-4*q^27*z^7-9*q^26*z^8-21*q^25*z^9-8*q^26*z^7-26*q^25*z^8-31*q^24*z^9-8*q^25*z^7-72*q^24*z^8-16*q^23*z^9-3*q^25*z^6-5*q^24*z^7-117*q^23*z^8-3*q^22*z^9-6*q^24*z^6-88*q^22*z^8-2*q^23*z^6-2*q^22*z^7-18*q^21*z^8+8*q^22*z^6+25*q^21*z^7+13*q^20*z^8+21*q^21*z^6+92*q^20*z^7+7*q^19*z^8+q^21*z^5+29*q^20*z^6+105*q^19*z^7+q^18*z^8+q^20*z^5+68*q^19*z^6+47*q^18*z^7-2*q^20*z^4+5*q^19*z^5+104*q^18*z^6-q^17*z^7-3*q^19*z^4+11*q^18*z^5+74*q^17*z^6-7*q^16*z^7-3*q^18*z^4+36*q^17*z^5+40*q^16*z^6-q^15*z^7-2*q^18*z^3-4*q^17*z^4+43*q^16*z^5+33*q^15*z^6+2*q^14*z^7-q^17*z^3-6*q^16*z^4-9*q^15*z^5+17*q^14*z^6+q^13*z^7-10*q^15*z^4-48*q^14*z^5+4*q^13*z^6+2*q^15*z^3-20*q^14*z^4-48*q^13*z^5+q^12*z^6+3*q^14*z^3-29*q^13*z^4-37*q^12*z^5-q^11*z^6+5*q^13*z^3-4*q^12*z^4-12*q^11*z^5-q^10*z^6+2*q^13*z^2+15*q^12*z^3+17*q^11*z^4-q^10*z^5+q^12*z^2+27*q^11*z^3+18*q^10*z^4-q^9*z^5+2*q^11*z^2+23*q^10*z^3+7*q^9*z^4+5*q^10*z^2+12*q^9*z^3-5*q^8*z^4+7*q^8*z^3-2*q^7*z^4-3*q^8*z^2+4*q^7*z^3+q^7*z^2+4*q^6*z^3+q^6*z^2-2*q^6*z-6*q^5*z^2-q^4*z^3-3*q^5*z-4*q^4*z^2-q^4*z-q^3*z^2-2*q^3*z-q^2*z)
+R1(2,3,3,3)*(-q^25*z^7-q^25*z^6-2*q^24*z^7-2*q^24*z^6-q^23*z^7-q^23*z^6+q^22*z^6+2*q^21*z^6+q^21*z^5+4*q^20*z^5-q^19*z^6+2*q^20*z^4+5*q^19*z^5+3*q^19*z^4+q^18*z^5+3*q^18*z^4+2*q^17*z^5+2*q^18*z^3+4*q^16*z^5+q^17*z^3-2*q^16*z^4+3*q^15*z^5+q^15*z^4+q^14*z^5-4*q^15*z^3-2*q^14*z^3-2*q^12*z^4-2*q^13*z^2-3*q^12*z^3-q^11*z^4-q^12*z^2-5*q^11*z^3-4*q^10*z^3-2*q^10*z^2-2*q^9*z^3-3*q^9*z^2-q^8*z^3-q^8*z^2)
-R2(0,3,2,2)/q*(4*q^32*z^11+4*q^32*z^10+15*q^31*z^11+11*q^31*z^10+21*q^30*z^11-4*q^31*z^9+6*q^30*z^10+13*q^29*z^11-15*q^30*z^9-16*q^29*z^10+3*q^28*z^11-21*q^29*z^9-51*q^28*z^10-16*q^28*z^9-80*q^27*z^10-13*q^27*z^9-67*q^26*z^10-q^27*z^8-20*q^26*z^9-27*q^25*z^10+6*q^26*z^8-5*q^25*z^9-4*q^24*z^10+8*q^26*z^7+26*q^25*z^8+58*q^24*z^9+18*q^25*z^7+62*q^24*z^8+98*q^23*z^9+21*q^24*z^7+158*q^23*z^8+64*q^22*z^9+8*q^24*z^6+16*q^23*z^7+269*q^22*z^8+17*q^21*z^9+16*q^23*z^6+q^22*z^7+223*q^21*z^8+q^20*z^9+q^22*z^6-q^21*z^7+45*q^20*z^8-28*q^21*z^6-60*q^20*z^7-54*q^19*z^8-55*q^20*z^6-241*q^19*z^7-35*q^18*z^8-6*q^20*z^5-69*q^19*z^6-340*q^18*z^7-6*q^17*z^8-16*q^19*z^5-140*q^18*z^6-209*q^17*z^7-19*q^18*z^5-237*q^17*z^6-30*q^16*z^7+4*q^18*z^4-16*q^17*z^5-180*q^16*z^6+28*q^15*z^7+11*q^17*z^4-70*q^16*z^5-37*q^15*z^6+11*q^14*z^7+19*q^16*z^4-104*q^15*z^5+13*q^14*z^6-4*q^13*z^7+4*q^16*z^3+24*q^15*z^4+38*q^14*z^5+5*q^13*z^6-3*q^12*z^7+6*q^15*z^3+20*q^14*z^4+183*q^13*z^5-7*q^12*z^6+3*q^14*z^3+36*q^13*z^4+176*q^12*z^5-8*q^11*z^6-7*q^13*z^3+93*q^12*z^4+120*q^11*z^5+2*q^10*z^6-18*q^12*z^3+75*q^11*z^4+59*q^10*z^5+4*q^9*z^6+q^12*z^2-24*q^11*z^3-19*q^10*z^4+15*q^9*z^5-5*q^11*z^2-42*q^10*z^3-63*q^9*z^4+4*q^8*z^5-10*q^10*z^2-52*q^9*z^3-48*q^8*z^4-q^7*z^5-2*q^10*z-q^9*z^2-43*q^8*z^3-21*q^7*z^4-q^6*z^5-4*q^9*z+8*q^8*z^2-23*q^7*z^3-5*q^6*z^4-3*q^8*z+14*q^7*z^2-5*q^6*z^3-q^5*z^4-q^7*z+18*q^6*z^2+4*q^5*z^3+6*q^6*z+12*q^5*z^2+3*q^4*z^3+5*q^5*z+12*q^4*z^2+q^3*z^3+2*q^4*z+2*q^3*z^2-q^2*z^3-q^3*z-q^2*z^2-2*q^3+q^2*z-q*z^2-q^2+q*z+z^2+z)/z
+R3(4,1,2,1)*(q^30*z^10+q^30*z^9+2*q^29*z^10+q^29*z^9+q^28*z^10-q^29*z^8-q^28*z^9-2*q^28*z^8-3*q^27*z^9-q^27*z^8-6*q^26*z^9-5*q^25*z^9-q^25*z^8-q^24*z^9-q^25*z^7-3*q^24*z^8+q^24*z^7+2*q^23*z^8+2*q^24*z^6+4*q^23*z^7+6*q^22*z^8+q^23*z^6+9*q^22*z^7+3*q^21*z^8+q^22*z^6+21*q^21*z^7+2*q^22*z^5-3*q^21*z^6+19*q^20*z^7+q^21*z^5-q^20*z^6+4*q^19*z^7+3*q^19*z^6-4*q^18*z^7-4*q^19*z^5-8*q^18*z^6-q^17*z^7-5*q^18*z^5-18*q^17*z^6-6*q^17*z^5-9*q^16*z^6-17*q^16*z^5+2*q^15*z^6-20*q^15*z^5+2*q^14*z^6-2*q^15*z^4-7*q^14*z^5+2*q^15*z^3-16*q^14*z^4-4*q^13*z^5+3*q^14*z^3-7*q^13*z^4-q^12*z^5+q^13*z^3+7*q^12*z^4-4*q^12*z^3+5*q^11*z^4+2*q^11*z^3+4*q^10*z^4+5*q^10*z^3-2*q^10*z^2-4*q^9*z^3-q^8*z^4-3*q^9*z^2-4*q^8*z^3-q^8*z^2-q^7*z^3-2*q^7*z^2-q^6*z^2)
+R3(4,2,-2,1)*(2*q^32*z^12+2*q^32*z^11+7*q^31*z^12+5*q^31*z^11+9*q^30*z^12-2*q^31*z^10+2*q^30*z^11+5*q^29*z^12-7*q^30*z^10-8*q^29*z^11+q^28*z^12-9*q^29*z^10-23*q^28*z^11-6*q^28*z^10-34*q^27*z^11-5*q^27*z^10-26*q^26*z^11-q^27*z^9-9*q^26*z^10-9*q^25*z^11+2*q^26*z^9-2*q^25*z^10-q^24*z^11+4*q^26*z^8+11*q^25*z^9+24*q^24*z^10+8*q^25*z^8+27*q^24*z^9+37*q^23*z^10+9*q^24*z^8+72*q^23*z^9+21*q^22*z^10+4*q^24*z^7+6*q^23*z^8+118*q^22*z^9+4*q^21*z^10+6*q^23*z^7+q^22*z^8+91*q^21*z^9-q^22*z^7+3*q^21*z^8+16*q^20*z^9-12*q^21*z^7-26*q^20*z^8-19*q^19*z^9-21*q^20*z^7-101*q^19*z^8-10*q^18*z^9-2*q^20*z^6-27*q^19*z^7-128*q^18*z^8-q^17*z^9-6*q^19*z^6-64*q^18*z^7-67*q^17*z^8-7*q^18*z^6-106*q^17*z^7-3*q^16*z^8+4*q^18*z^5-9*q^17*z^6-81*q^16*z^7+11*q^15*z^8+7*q^17*z^5-41*q^16*z^6-32*q^15*z^7+2*q^14*z^8+9*q^16*z^5-48*q^15*z^6-11*q^14*z^7-2*q^13*z^8+4*q^16*z^4+9*q^15*z^5+16*q^14*z^6-5*q^13*z^7-q^12*z^8+2*q^15*z^4+6*q^14*z^5+68*q^13*z^6-5*q^12*z^7+q^14*z^4+17*q^13*z^5+63*q^12*z^6-3*q^11*z^7-6*q^13*z^4+34*q^12*z^5+39*q^11*z^6+q^10*z^7-8*q^12*z^4+25*q^11*z^5+15*q^10*z^6+q^9*z^7+q^12*z^3-11*q^11*z^4-7*q^10*z^5+2*q^9*z^6-6*q^11*z^3-19*q^10*z^4-12*q^9*z^5+q^8*z^6-10*q^10*z^3-16*q^9*z^4-3*q^8*z^5-2*q^10*z^2-3*q^9*z^3-11*q^8*z^4+q^7*z^5-4*q^9*z^2-3*q^8*z^3-12*q^7*z^4-4*q^8*z^2+2*q^7*z^3-6*q^6*z^4+q^5*z^5-q^7*z^2+7*q^6*z^3-2*q^5*z^4+5*q^6*z^2+2*q^5*z^3+7*q^5*z^2+5*q^4*z^3+2*q^4*z^2+q^3*z^3+2*q^4*z-q^3*z^2-2*q^2*z^3-q^3*z-q^2*z^2-q*z^3-q^2*z+z^2)
+R4(-2,0,2,2)*(-2*q^9*z^2-4*q^8*z^2-2*q^7*z^2+2*q^5*z+2*q^4*z+q)
+R4(-2,0,3,2)*(-q^9*z^2-2*q^8*z^2-q^7*z^2+q^5*z+q^4*z)
-R4(-2,0,4,2)*q^4
+R4(-2,1,0,2)*(q^8*z^2+2*q^7*z^2+q^6*z^2-q^4*z-q^3*z-1)
+R4(-2,1,3,2)*(-q^17*z^5-2*q^16*z^5-q^15*z^5+2*q^12*z^3+2*q^11*z^4+4*q^11*z^3+3*q^10*z^4+3*q^10*z^3+q^9*z^4+2*q^10*z^2+q^9*z^3+q^9*z^2-4*q^8*z^3+q^8*z^2-4*q^7*z^3-q^6*z^3-q^6*z^2+q^6*z+2*q^5*z^2-2*q^5*z+q^4*z^2-3*q^4*z-q^3*z^2-2*q^4-q^3+q^2*z+2*q*z)
+R2(3,1,-2,2)*(-q^15*z^5-3*q^14*z^5-4*q^13*z^5-3*q^12*z^5-q^11*z^5+q^10*z^4+2*q^10*z^3+3*q^9*z^4+4*q^9*z^3+2*q^8*z^4+4*q^8*z^3+2*q^8*z^2+4*q^7*z^3+3*q^7*z^2+q^6*z^3+4*q^6*z^2+3*q^5*z^2+2*q^4*z^2+2*q^4*z+q^3*z^2-q^3*z-2*q^2*z)
+R2(3,1,-2,3)*(q^6*z^3+q^6*z^2+q^5*z^3+q^5*z^2)
+R2(3,2,-2,2)*(q^19*z^6+3*q^18*z^6+q^18*z^5+3*q^17*z^6+2*q^17*z^5+q^16*z^6-3*q^15*z^5-4*q^14*z^5-3*q^14*z^4-3*q^13*z^5-8*q^13*z^4-2*q^12*z^5-2*q^13*z^3-8*q^12*z^4-3*q^11*z^5-5*q^12*z^3-5*q^11*z^4-3*q^10*z^5-2*q^11*z^3-3*q^10*z^4-q^9*z^5-2*q^11*z^2+q^10*z^3-2*q^9*z^4-q^10*z^2+4*q^9*z^3+q^8*z^4+2*q^9*z^2+3*q^8*z^3+3*q^7*z^4+4*q^8*z^2+2*q^7*z^3+q^6*z^4+7*q^7*z^2+7*q^6*z^3+5*q^6*z^2+5*q^5*z^3+4*q^6*z+10*q^5*z^2+2*q^4*z^3+4*q^5*z+10*q^4*z^2+2*q^3*z^3+q^4*z+3*q^3*z^2+3*q^3*z+q^2*z^2+3*q^2*z-q*z^2)
+R1(-2,3,1,3)*(q^26*z^10+q^26*z^9+2*q^25*z^10+q^25*z^9+q^24*z^10-q^25*z^8-q^24*z^9-2*q^24*z^8-3*q^23*z^9-q^23*z^8-6*q^22*z^9-5*q^21*z^9-q^21*z^8-q^20*z^9-q^21*z^7-3*q^20*z^8+q^20*z^7+2*q^19*z^8+2*q^20*z^6+3*q^19*z^7+6*q^18*z^8+q^19*z^6+8*q^18*z^7+3*q^17*z^8+2*q^18*z^6+22*q^17*z^7+2*q^18*z^5-q^17*z^6+20*q^16*z^7+q^17*z^5-q^16*z^6+4*q^15*z^7-4*q^14*z^7-4*q^15*z^5-12*q^14*z^6-q^13*z^7-4*q^14*z^5-19*q^13*z^6-7*q^13*z^5-8*q^12*z^6-2*q^13*z^4-19*q^12*z^5+2*q^11*z^6-16*q^11*z^5+2*q^10*z^6-q^11*z^4-8*q^10*z^5-12*q^10*z^4-9*q^9*z^5+2*q^10*z^3-3*q^9*z^4-3*q^8*z^5+4*q^9*z^3+6*q^8*z^4-q^9*z^2+5*q^8*z^3+5*q^7*z^4-2*q^8*z^2+6*q^7*z^3+5*q^6*z^4-q^7*z^2+5*q^6*z^3+2*q^5*z^4-2*q^5*z^3-q^4*z^4-5*q^5*z^2-2*q^4*z^3+q^5*z-7*q^4*z^2+q^4*z-2*q^3*z^2+q^2*z^3-q*z+q-z)
+R1(-2,3,3,1)*(-q^17*z^5-2*q^16*z^5-q^15*z^5+q^12*z^4+2*q^12*z^3+5*q^11*z^4+3*q^11*z^3+6*q^10*z^4+q^10*z^3+q^9*z^4+2*q^10*z^2-2*q^8*z^4+2*q^9*z^2-5*q^8*z^3-q^7*z^4+3*q^8*z^2-6*q^7*z^3+q^7*z^2-2*q^6*z^3-3*q^6*z^2+q^5*z^3+q^6*z-2*q^5*z^2+q^4*z^3-5*q^5*z-q^4*z^2-8*q^4*z-q^3*z^2-2*q^4-q^3*z+q^2*z^2-q^3+2*q^2*z+q*z^2+q^2+q*z)
+R1(-2,3,3,3)*(q^18*z^5+3*q^17*z^5+3*q^16*z^5+q^15*z^5-q^14*z^4-3*q^13*z^4-2*q^13*z^3-3*q^12*z^4-5*q^12*z^3-q^11*z^4-3*q^11*z^3-2*q^11*z^2+2*q^10*z^3-3*q^10*z^2+4*q^9*z^3-q^9*z^2+2*q^8*z^3-q^7*z^2+q^7*z-q^6*z^2+3*q^6*z+4*q^5*z+2*q^5+q^4*z+q^4-q^3*z-q^2*z)
+R1(-1,1,0,3)*(q^26*z^9+q^26*z^8+2*q^25*z^9+q^25*z^8+q^24*z^9-q^25*z^7-q^24*z^8-2*q^24*z^7-3*q^23*z^8-q^23*z^7-6*q^22*z^8-5*q^21*z^8-q^21*z^7-q^20*z^8-q^21*z^6-3*q^20*z^7+q^20*z^6+2*q^19*z^7+2*q^20*z^5+3*q^19*z^6+6*q^18*z^7+q^19*z^5+8*q^18*z^6+3*q^17*z^7+2*q^18*z^5+22*q^17*z^6+2*q^18*z^4-q^17*z^5+20*q^16*z^6+q^17*z^4-q^16*z^5+4*q^15*z^6-4*q^14*z^6-4*q^15*z^4-12*q^14*z^5-q^13*z^6-4*q^14*z^4-19*q^13*z^5-7*q^13*z^4-8*q^12*z^5-2*q^13*z^3-19*q^12*z^4+2*q^11*z^5-16*q^11*z^4+2*q^10*z^5-q^11*z^3-8*q^10*z^4-12*q^10*z^3-9*q^9*z^4+2*q^10*z^2-3*q^9*z^3-3*q^8*z^4+4*q^9*z^2+6*q^8*z^3+4*q^8*z^2+5*q^7*z^3+4*q^7*z^2+5*q^6*z^3+4*q^6*z^2+2*q^5*z^3-2*q^5*z^2-q^4*z^3-5*q^5*z-2*q^4*z^2-5*q^4*z+q^2*z^2-q)
+R1(-1,1,2,1)*(-q^26*z^9-q^26*z^8-2*q^25*z^9-q^25*z^8-q^24*z^9+q^25*z^7+q^24*z^8+2*q^24*z^7+3*q^23*z^8+q^23*z^7+6*q^22*z^8+5*q^21*z^8+q^21*z^7+q^20*z^8+q^21*z^6+3*q^20*z^7-q^20*z^6-2*q^19*z^7-2*q^20*z^5-3*q^19*z^6-6*q^18*z^7-q^19*z^5-8*q^18*z^6-3*q^17*z^7-2*q^18*z^5-22*q^17*z^6-2*q^18*z^4+q^17*z^5-20*q^16*z^6-q^17*z^4+q^16*z^5-4*q^15*z^6+4*q^14*z^6+4*q^15*z^4+12*q^14*z^5+q^13*z^6+4*q^14*z^4+19*q^13*z^5+7*q^13*z^4+8*q^12*z^5+2*q^13*z^3+19*q^12*z^4-2*q^11*z^5+16*q^11*z^4-2*q^10*z^5+q^11*z^3+8*q^10*z^4+12*q^10*z^3+9*q^9*z^4-2*q^10*z^2+4*q^9*z^3+3*q^8*z^4-4*q^9*z^2-4*q^8*z^3-4*q^8*z^2-4*q^7*z^3-4*q^7*z^2-5*q^6*z^3-4*q^6*z^2-2*q^5*z^3+q^5*z^2+q^4*z^3+5*q^5*z+q^4*z^2+5*q^4*z-q^3*z-q^2*z^2-q^2*z-q^2-q*z+q)
+R1(-1,1,2,3)*(q^10*z^3+q^10*z^2+2*q^9*z^3+2*q^9*z^2+q^8*z^3+q^8*z^2-q^7*z^2-2*q^6*z^2-q^6*z-q^5*z^2-q^5*z-q^2*z)
+R1(-1,1,3,2)*(-q^17*z^5-2*q^16*z^5-q^15*z^5+2*q^12*z^3+2*q^11*z^4+4*q^11*z^3+3*q^10*z^4+2*q^10*z^3+q^9*z^4+q^10*z^2-q^9*z^2-3*q^8*z^3-3*q^7*z^3+q^7*z^2-q^6*z^3+q^6*z^2+2*q^6*z+2*q^5*z^2-q^5*z-4*q^4*z-q^3*z^2-2*q^4-q^3*z-q^3+q^2*z+q*z)
+R3(0,2,-1,0)*(-q^25*z^9-q^25*z^8-2*q^24*z^9-q^24*z^8-q^23*z^9+q^24*z^7+q^23*z^8+2*q^23*z^7+3*q^22*z^8+q^22*z^7+6*q^21*z^8+5*q^20*z^8+q^20*z^7+q^19*z^8+q^20*z^6+3*q^19*z^7-q^19*z^6-2*q^18*z^7-2*q^19*z^5-3*q^18*z^6-6*q^17*z^7-q^18*z^5-8*q^17*z^6-3*q^16*z^7-2*q^17*z^5-22*q^16*z^6-2*q^17*z^4+q^16*z^5-20*q^15*z^6-q^16*z^4+q^15*z^5-4*q^14*z^6+4*q^13*z^6+4*q^14*z^4+12*q^13*z^5+q^12*z^6+4*q^13*z^4+19*q^12*z^5+7*q^12*z^4+8*q^11*z^5+2*q^12*z^3+19*q^11*z^4-2*q^10*z^5+16*q^10*z^4-2*q^9*z^5+q^10*z^3+8*q^9*z^4+12*q^9*z^3+9*q^8*z^4-2*q^9*z^2+4*q^8*z^3+3*q^7*z^4-3*q^8*z^2-4*q^7*z^3-2*q^7*z^2-4*q^6*z^3-3*q^6*z^2-5*q^5*z^3-4*q^5*z^2-2*q^4*z^3+q^4*z^2+q^3*z^3+4*q^4*z+q^3*z^2+4*q^3*z-q^2*z-q*z^2-q*z-q-z)
+R3(0,2,2,0)*(q^15*z^6+2*q^14*z^6+q^13*z^6-q^10*z^4-2*q^9*z^5-q^10*z^3-q^9*z^4-3*q^8*z^5-2*q^9*z^3-q^7*z^5-3*q^8*z^3-2*q^7*z^4-3*q^7*z^3-6*q^6*z^3+2*q^5*z^4+q^6*z^2-4*q^5*z^3+q^4*z^4-4*q^4*z^2+q^2*z^3-2*q^3*z+4*q^2*z^2+q*z^3-q^2*z+q*z^2+q*z+z^2+2*z+1)
+R3(1,1,-2,1)*(-q^8*z^3-2*q^7*z^3-q^6*z^3+q^4*z^2+q^3*z^2+q+z)

==> anc/ASW_mod10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.combinat.q_analogues import q_pochhammer as po"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('q');\n",
    "var('z');\n",
    "function('S');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def canform(c):\n",
    "    m=max(c)\n",
    "    s=c.index(m)\n",
    "    if c[0]==c[2] or c[1]==c[2] or c[0]==c[1]:\n",
    "        return(tuple(sorted(c,reverse=True)))\n",
    "    if s==1:\n",
    "        return((c[1],c[2],c[0]))\n",
    "    if s==2:\n",
    "        return((c[2],c[0],c[1]))       \n",
    "    return(c)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cJ(c,J):\n",
    "    ans=[i for i in c]\n",
    "    for i in [1,2]:\n",
    "        if (i in J) and not(i-1 in J):\n",
    "            ans[i]=c[i]-1\n",
    "        if not(i in J) and ((i-1) in J):\n",
    "            ans[i]=c[i]+1\n",
    "    if (0 in J) and not(2 in J):\n",
    "        ans[0]=c[0]-1\n",
    "    if not(0 in J) and (2 in J):\n",
    "        ans[0]=c[0]+1\n",
    "    return tuple(ans) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def recH(c):\n",
    "    Ic=[i for i in range(3) if c[i]>0]\n",
    "    J=[tuple(x) for x in Subsets(Ic) if len(x)>0]\n",
    "    return sum([-(-1)^len(j)*po(len(j)-1,z*q)*(H[canform(cJ(c,j))](len(j))) for j in J])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "H = {\n",
    "    (7,0,0): lambda j: S( 1+j,1,1,1),\n",
    "    (6,1,0): lambda j: S(   j,1,1,1),\n",
    "    (5,2,0): lambda j: S(   j,0,1,1),\n",
    "\n",
    "    (5,1,1): lambda j: S(   j,1,0,1)-q*S(1+j,1,1,1),\n",
    "    (4,2,1): lambda j: S(   j,0,0,1)-q*S(  j,1,1,1),\n",
    "\n",
    "    (3,2,2): lambda j: S(   j,0,0,0)-q*S(  j,1,0,1),\n",
    "\n",
    "    (6,0,1): lambda j: S( 1+j,1,0,1)-q*(1-z*q^j)*S(2+j,1,1,1),\n",
    "    (5,0,2): lambda j: S( 1+j,1,0,0)-q*(1-z*q^j)*S(2+j,1,0,1),\n",
    "\n",
    "    (4,1,2): lambda j: S(  j,1,0,0)-q*S(1+j,1,0,1),\n",
    "\n",
    "    (4,3,0): lambda j: S(j-1, 0, 1, 1)-S(j, 1, 0, 1)+(-z*q^j+1)*S(1+j, 0, 0, 1)\n",
    "                        +q*S(1+j, 1, 1, 1)*z*q^j,\n",
    "\n",
    "    (3,3,1): lambda j: S(j-1, 0, 0, 1)-q*S(j-1, 1, 1, 1)-S(j, 0, 1, 1)*z*q^j\n",
    "                        -S(j, 1, 0, 0)+(-q^j*z+1)*S(1+j, 0, 0, 0)+q^(1+j)*S(1+j, 1, 0, 1)*z,\n",
    "\n",
    "    (4,0,3): lambda j:  S(j, 0, 0, 1)-q*S(j, 1, 1, 1)-S(1+j, 0, 1, 1)*z*q*q^j\n",
    "                        -S(1+j, 1, 0, 0)+(-q*z*q^j+1)*S(2+j, 0, 0, 0) \n",
    "                        +q^2*S(2+j, 1, 0, 1)*z*q^j+S(2+j, 1, 0, 0)*z*q*q^j\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def checkrec(c):\n",
    "    return expand(recH(c) - H[c](0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def allprofiles(l):\n",
    "    c=tuple(Compositions(l+3,length=3))\n",
    "    c=(canform(tuple(i)) for i in c)\n",
    "    c=((i[0]-1,i[1]-1,i[2]-1) for i in c)\n",
    "    return(tuple(Set(c)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(5, 2, 0)\n",
      "0\n",
      "=======\n",
      "(7, 0, 0)\n",
      "0\n",
      "=======\n",
      "(4, 3, 0)\n",
      "q^4*z^2*S(3, 1, 0, 1) - q^3*z^2*S(3, 0, 0, 0) - q^3*z^2*S(2, 0, 1, 1) + q^2*z*S(3, 1, 0, 0) - q^2*z*S(1, 1, 1, 1) + q*z*S(3, 0, 0, 0) - q*z*S(2, 1, 0, 0) - q*z*S(1, 1, 1, 1) + q*z*S(1, 0, 0, 1) - q*S(1, 1, 1, 1) + z*S(1, 0, 0, 1) + S(0, 1, 0, 1) - S(-1, 0, 1, 1)\n",
      "=======\n",
      "(6, 0, 1)\n",
      "0\n",
      "=======\n",
      "(3, 3, 1)\n",
      "q^7*z^3*S(4, 1, 0, 1) - q^6*z^3*S(4, 0, 0, 0) - q^6*z^3*S(3, 0, 1, 1) - q^6*z^2*S(4, 1, 0, 1) + q^5*z^2*S(4, 0, 0, 0) + q^5*z^2*S(3, 0, 1, 1) + q^4*z^2*S(4, 1, 0, 0) - q^4*z^2*S(2, 1, 1, 1) + q^3*z^2*S(4, 0, 0, 0) - q^3*z^2*S(3, 1, 0, 0) + q^3*z^2*S(2, 0, 0, 1) - q^3*z*S(4, 1, 0, 0) + q^3*z*S(2, 1, 1, 1) - q^2*z*S(4, 0, 0, 0) + q^2*z*S(3, 1, 0, 0) - q^2*z*S(2, 1, 0, 1) - q^2*z*S(2, 0, 0, 1) + q*z*S(2, 0, 0, 0) - q*z*S(1, 1, 0, 1) + q*S(2, 1, 1, 1) - q*S(1, 1, 0, 1) + z*S(1, 0, 0, 0) + z*S(0, 0, 1, 1) + q*S(-1, 1, 1, 1) - S(2, 0, 0, 0) - S(1, 1, 0, 1) + S(1, 1, 0, 0) + S(0, 1, 0, 0) + S(0, 0, 1, 1) - S(-1, 0, 0, 1)\n",
      "=======\n",
      "(4, 2, 1)\n",
      "0\n",
      "=======\n",
      "(3, 2, 2)\n",
      "-q^3*z^2*S(2, 0, 1, 1) + q^2*z*S(2, 0, 1, 1) - q^2*z*S(1, 1, 1, 1) - q*z*S(1, 0, 1, 1) + q*z*S(1, 0, 0, 1) + q*S(2, 1, 0, 1) - q*S(1, 1, 0, 1) - q*S(0, 1, 1, 1) + q*S(0, 1, 0, 1) - S(1, 1, 0, 0) + S(1, 0, 0, 0) + S(0, 0, 0, 1) - S(0, 0, 0, 0)\n",
      "=======\n",
      "(5, 0, 2)\n",
      "0\n",
      "=======\n",
      "(6, 1, 0)\n",
      "q*z*S(2, 1, 0, 1) + S(1, 0, 1, 1) - S(0, 1, 1, 1)\n",
      "=======\n",
      "(4, 1, 2)\n",
      "q^4*z^2*S(3, 1, 0, 1) + q^3*z^2*S(3, 1, 0, 0) - q^3*z^2*S(3, 0, 0, 0) - q^3*z^2*S(2, 0, 1, 1) - q^2*z*S(2, 1, 1, 1) - q^2*z*S(1, 1, 1, 1) + q*z*S(3, 0, 0, 0) - q*z*S(2, 1, 0, 0) + q*z*S(2, 0, 0, 1) + q*z*S(1, 0, 0, 1) - S(2, 0, 0, 1) + S(1, 1, 0, 1) + S(1, 0, 0, 0) - S(0, 1, 0, 0)\n",
      "=======\n",
      "(4, 0, 3)\n",
      "0\n",
      "=======\n",
      "(5, 1, 1)\n",
      "q^3*z^2*S(3, 1, 0, 1) - q^2*z*S(3, 1, 0, 1) + q*z*S(2, 1, 0, 0) + q*z*S(2, 0, 1, 1) - S(2, 0, 1, 1) + S(1, 1, 1, 1) + S(1, 0, 0, 1) - S(0, 1, 0, 1)\n",
      "=======\n"
     ]
    }
   ],
   "source": [
    "for c in allprofiles(7):\n",
    "    print(c)\n",
    "    print(checkrec(c))\n",
    "    print(\"=======\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def R1(a,b,c,d):\n",
    "    return(S(a,b,c,d)-S(a+1,b-1,c,d)-z*q^(a+1)*S(a+2,b,c-1,d))\n",
    "\n",
    "def R2(a,b,c,d):\n",
    "    return(S(a,b,c,d)-S(a,b,c+1,d-1)-q^(c+1)*S(a-1,b,c+2,d))\n",
    "\n",
    "def R3(a,b,c,d):\n",
    "    return(S(a,b,c,d)-S(a,b,c,d+1)-q*S(a,b+1,c,d+1)\n",
    "            +q*S(a,b+1,c,d+2)-q^(c+d+2)*S(a-1,b-1,c+2,d+2))\n",
    "\n",
    "def R4(a,b,c,d):\n",
    "    return(S(a,b,c,d)-S(a,b+1,c,d)-q*S(a,b+1,c,d+1)\n",
    "            +q*S(a,b+2,c,d+1)-z*q^(a+b+2)*S(a+2,b+2,c-1,d-1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_rel(filename):\n",
    "    f   = open(filename, \"r\")\n",
    "    rel = (f.read()).replace('\\n','').replace('\\r','')\n",
    "    return sage_eval(rel,locals=globals())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q^4*z^2*S(3, 1, 0, 1) + q^3*z^2*S(3, 1, 0, 0) - q^3*z^2*S(3, 0, 0, 0) - q^3*z^2*S(2, 0, 1, 1) - q^2*z*S(2, 1, 1, 1) - q^2*z*S(1, 1, 1, 1) + q*z*S(3, 0, 0, 0) - q*z*S(2, 1, 0, 0) + q*z*S(2, 0, 0, 1) + q*z*S(1, 0, 0, 1) - S(2, 0, 0, 1) + S(1, 1, 0, 1) + S(1, 0, 0, 0) - S(0, 1, 0, 0)\n",
      "=======\n",
      "q^4*z^2*S(3, 1, 0, 1) + q^3*z^2*S(3, 1, 0, 0) - q^3*z^2*S(3, 0, 0, 0) - q^3*z^2*S(2, 0, 1, 1) - q^2*z*S(2, 1, 1, 1) - q^2*z*S(1, 1, 1, 1) + q*z*S(3, 0, 0, 0) - q*z*S(2, 1, 0, 0) + q*z*S(2, 0, 0, 1) + q*z*S(1, 0, 0, 1) - S(2, 0, 0, 1) + S(1, 1, 0, 1) + S(1, 0, 0, 0) - S(0, 1, 0, 0)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel412 = read_rel(\"412.txt\")\n",
    "print(expand(rel412))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((4,1,2))))\n",
    "print(\"=======\")\n",
    "print(expand(rel412-checkrec((4,1,2))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-q^9*z^4*S(2, 0, 1, 1) + q^8*z^3*S(2, 0, 1, 1) - q^8*z^3*S(1, 1, 1, 1) - q^7*z^3*S(1, 0, 1, 1) + q^7*z^3*S(1, 0, 0, 1) + q^7*z^2*S(2, 1, 0, 1) - q^7*z^2*S(1, 1, 0, 1) - q^7*z^2*S(0, 1, 1, 1) + q^7*z^2*S(0, 1, 0, 1) - q^6*z^2*S(1, 1, 0, 0) + q^6*z^2*S(1, 0, 0, 0) + q^6*z^2*S(0, 0, 0, 1) - q^6*z^2*S(0, 0, 0, 0)\n",
      "=======\n",
      "-q^9*z^4*S(2, 0, 1, 1) + q^8*z^3*S(2, 0, 1, 1) - q^8*z^3*S(1, 1, 1, 1) - q^7*z^3*S(1, 0, 1, 1) + q^7*z^3*S(1, 0, 0, 1) + q^7*z^2*S(2, 1, 0, 1) - q^7*z^2*S(1, 1, 0, 1) - q^7*z^2*S(0, 1, 1, 1) + q^7*z^2*S(0, 1, 0, 1) - q^6*z^2*S(1, 1, 0, 0) + q^6*z^2*S(1, 0, 0, 0) + q^6*z^2*S(0, 0, 0, 1) - q^6*z^2*S(0, 0, 0, 0)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel322 = read_rel(\"322.txt\")\n",
    "print(expand(rel322))\n",
    "print(\"=======\")\n",
    "print(expand(z^2*q^6*checkrec((3,2,2))))\n",
    "print(\"=======\")\n",
    "print(expand(rel322-z^2*q^6*checkrec((3,2,2))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q^4*z^2*S(3, 1, 0, 1) - q^3*z^2*S(3, 0, 0, 0) - q^3*z^2*S(2, 0, 1, 1) + q^2*z*S(3, 1, 0, 0) - q^2*z*S(1, 1, 1, 1) + q*z*S(3, 0, 0, 0) - q*z*S(2, 1, 0, 0) - q*z*S(1, 1, 1, 1) + q*z*S(1, 0, 0, 1) - q*S(1, 1, 1, 1) + z*S(1, 0, 0, 1) + S(0, 1, 0, 1) - S(-1, 0, 1, 1)\n",
      "=======\n",
      "q^4*z^2*S(3, 1, 0, 1) - q^3*z^2*S(3, 0, 0, 0) - q^3*z^2*S(2, 0, 1, 1) + q^2*z*S(3, 1, 0, 0) - q^2*z*S(1, 1, 1, 1) + q*z*S(3, 0, 0, 0) - q*z*S(2, 1, 0, 0) - q*z*S(1, 1, 1, 1) + q*z*S(1, 0, 0, 1) - q*S(1, 1, 1, 1) + z*S(1, 0, 0, 1) + S(0, 1, 0, 1) - S(-1, 0, 1, 1)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel430 = read_rel(\"430.txt\")\n",
    "print(expand(rel430))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((4,3,0))))\n",
    "print(\"=======\")\n",
    "print(expand(rel430-checkrec((4,3,0))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q^7*z^3*S(4, 1, 0, 1) - q^6*z^3*S(4, 0, 0, 0) - q^6*z^3*S(3, 0, 1, 1) - q^6*z^2*S(4, 1, 0, 1) + q^5*z^2*S(4, 0, 0, 0) + q^5*z^2*S(3, 0, 1, 1) + q^4*z^2*S(4, 1, 0, 0) - q^4*z^2*S(2, 1, 1, 1) + q^3*z^2*S(4, 0, 0, 0) - q^3*z^2*S(3, 1, 0, 0) + q^3*z^2*S(2, 0, 0, 1) - q^3*z*S(4, 1, 0, 0) + q^3*z*S(2, 1, 1, 1) - q^2*z*S(4, 0, 0, 0) + q^2*z*S(3, 1, 0, 0) - q^2*z*S(2, 1, 0, 1) - q^2*z*S(2, 0, 0, 1) + q*z*S(2, 0, 0, 0) - q*z*S(1, 1, 0, 1) + q*S(2, 1, 1, 1) - q*S(1, 1, 0, 1) + z*S(1, 0, 0, 0) + z*S(0, 0, 1, 1) + q*S(-1, 1, 1, 1) - S(2, 0, 0, 0) - S(1, 1, 0, 1) + S(1, 1, 0, 0) + S(0, 1, 0, 0) + S(0, 0, 1, 1) - S(-1, 0, 0, 1)\n",
      "=======\n",
      "q^7*z^3*S(4, 1, 0, 1) - q^6*z^3*S(4, 0, 0, 0) - q^6*z^3*S(3, 0, 1, 1) - q^6*z^2*S(4, 1, 0, 1) + q^5*z^2*S(4, 0, 0, 0) + q^5*z^2*S(3, 0, 1, 1) + q^4*z^2*S(4, 1, 0, 0) - q^4*z^2*S(2, 1, 1, 1) + q^3*z^2*S(4, 0, 0, 0) - q^3*z^2*S(3, 1, 0, 0) + q^3*z^2*S(2, 0, 0, 1) - q^3*z*S(4, 1, 0, 0) + q^3*z*S(2, 1, 1, 1) - q^2*z*S(4, 0, 0, 0) + q^2*z*S(3, 1, 0, 0) - q^2*z*S(2, 1, 0, 1) - q^2*z*S(2, 0, 0, 1) + q*z*S(2, 0, 0, 0) - q*z*S(1, 1, 0, 1) + q*S(2, 1, 1, 1) - q*S(1, 1, 0, 1) + z*S(1, 0, 0, 0) + z*S(0, 0, 1, 1) + q*S(-1, 1, 1, 1) - S(2, 0, 0, 0) - S(1, 1, 0, 1) + S(1, 1, 0, 0) + S(0, 1, 0, 0) + S(0, 0, 1, 1) - S(-1, 0, 0, 1)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel331 = read_rel(\"331.txt\")\n",
    "print(expand(rel331))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((3,3,1))))\n",
    "print(\"=======\")\n",
    "print(expand(rel331-checkrec((3,3,1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q^3*z^2*S(3, 1, 0, 1) - q^2*z*S(3, 1, 0, 1) + q*z*S(2, 1, 0, 0) + q*z*S(2, 0, 1, 1) - S(2, 0, 1, 1) + S(1, 1, 1, 1) + S(1, 0, 0, 1) - S(0, 1, 0, 1)\n",
      "=======\n",
      "-q^3*z^2*S(3, 1, 0, 1) + q^2*z*S(3, 1, 0, 1) - q*z*S(2, 1, 0, 0) - q*z*S(2, 0, 1, 1) + S(2, 0, 1, 1) - S(1, 1, 1, 1) - S(1, 0, 0, 1) + S(0, 1, 0, 1)\n",
      "=======\n",
      "-2*q^3*z^2*S(3, 1, 0, 1) + 2*q^2*z*S(3, 1, 0, 1) - 2*q*z*S(2, 1, 0, 0) - 2*q*z*S(2, 0, 1, 1) + 2*S(2, 0, 1, 1) - 2*S(1, 1, 1, 1) - 2*S(1, 0, 0, 1) + 2*S(0, 1, 0, 1)\n"
     ]
    }
   ],
   "source": [
    "rel511 = expand(q*R1(-1,1,2,1)+R1(0,1,1,0)-(1-q*z)*R1(1,1,1,1)+R2(0,1,0,1)-R2(1,0,0,1))\n",
    "print(checkrec((5,1,1)))\n",
    "print(\"=======\")\n",
    "print(rel511)\n",
    "print(\"=======\")\n",
    "print(expand(rel511-checkrec((5,1,1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q*z*S(2, 1, 0, 1) + S(1, 0, 1, 1) - S(0, 1, 1, 1)\n",
      "=======\n",
      "q*z*S(2, 1, 0, 1) + S(1, 0, 1, 1) - S(0, 1, 1, 1)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel610 = -R1(0,1,1,1)\n",
    "print(checkrec((6,1,0)))\n",
    "print(\"=======\")\n",
    "print(rel610)\n",
    "print(\"=======\")\n",
    "print(expand(rel610-checkrec((6,1,0))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.6",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/ASW_mod5.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.combinat.q_analogues import q_pochhammer as po"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('q');\n",
    "var('z');\n",
    "function('S');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def canform(c):\n",
    "    m=max(c)\n",
    "    s=c.index(m)\n",
    "    if c[0]==c[2] or c[1]==c[2] or c[0]==c[1]:\n",
    "        return(tuple(sorted(c,reverse=True)))\n",
    "    if s==1:\n",
    "        return((c[1],c[2],c[0]))\n",
    "    if s==2:\n",
    "        return((c[2],c[0],c[1]))       \n",
    "    return(c)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cJ(c,J):\n",
    "    ans=[i for i in c]\n",
    "    for i in [1,2]:\n",
    "        if (i in J) and not(i-1 in J):\n",
    "            ans[i]=c[i]-1\n",
    "        if not(i in J) and ((i-1) in J):\n",
    "            ans[i]=c[i]+1\n",
    "    if (0 in J) and not(2 in J):\n",
    "        ans[0]=c[0]-1\n",
    "    if not(0 in J) and (2 in J):\n",
    "        ans[0]=c[0]+1\n",
    "    return tuple(ans) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def recH(c):\n",
    "    Ic=[i for i in range(3) if c[i]>0]\n",
    "    J=[tuple(x) for x in Subsets(Ic) if len(x)>0]\n",
    "    return sum([-(-1)^len(j)*po(len(j)-1,z*q)*(H[canform(cJ(c,j))](len(j))) for j in J])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "H = {\n",
    "    (2,0,0): lambda j: S( 1+j,1),\n",
    "    (1,1,0): lambda j: S(   j,1)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def checkrec(c):\n",
    "    return expand(recH(c) - H[c](0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def allprofiles(l):\n",
    "    c=tuple(Compositions(l+3,length=3))\n",
    "    c=(canform(tuple(i)) for i in c)\n",
    "    c=((i[0]-1,i[1]-1,i[2]-1) for i in c)\n",
    "    return(tuple(Set(c)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1, 1, 0)\n",
      "q*z*S(2, 1) + S(1, 1) - S(0, 1)\n",
      "=======\n",
      "(2, 0, 0)\n",
      "0\n",
      "=======\n"
     ]
    }
   ],
   "source": [
    "for c in allprofiles(2):\n",
    "    print(c)\n",
    "    print(checkrec(c))\n",
    "    print(\"=======\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.6",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/ASW_mod6.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.combinat.q_analogues import q_pochhammer as po"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('q');\n",
    "var('z');\n",
    "function('S');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def canform(c):\n",
    "    m=max(c)\n",
    "    s=c.index(m)\n",
    "    if c[0]==c[2] or c[1]==c[2] or c[0]==c[1]:\n",
    "        return(tuple(sorted(c,reverse=True)))\n",
    "    if s==1:\n",
    "        return((c[1],c[2],c[0]))\n",
    "    if s==2:\n",
    "        return((c[2],c[0],c[1]))       \n",
    "    return(c)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cJ(c,J):\n",
    "    ans=[i for i in c]\n",
    "    for i in [1,2]:\n",
    "        if (i in J) and not(i-1 in J):\n",
    "            ans[i]=c[i]-1\n",
    "        if not(i in J) and ((i-1) in J):\n",
    "            ans[i]=c[i]+1\n",
    "    if (0 in J) and not(2 in J):\n",
    "        ans[0]=c[0]-1\n",
    "    if not(0 in J) and (2 in J):\n",
    "        ans[0]=c[0]+1\n",
    "    return tuple(ans) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def recH(c):\n",
    "    Ic=[i for i in range(3) if c[i]>0]\n",
    "    J=[tuple(x) for x in Subsets(Ic) if len(x)>0]\n",
    "    return sum([-(-1)^len(j)*po(len(j)-1,z*q)*(H[canform(cJ(c,j))](len(j))) for j in J])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "H = {\n",
    "    (3,0,0): lambda j: S( 1+j,1),\n",
    "    (2,1,0): lambda j: S(   j,1),\n",
    "    (2,0,1): lambda j: S( 1+j,0)-q*(1-z*q^j)*S(2+j,1),\n",
    "    (1,1,1): lambda j: S(   j,0)-q*S(1+j,1)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def checkrec(c):\n",
    "    return expand(recH(c) - H[c](0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def allprofiles(l):\n",
    "    c=tuple(Compositions(l+3,length=3))\n",
    "    c=(canform(tuple(i)) for i in c)\n",
    "    c=((i[0]-1,i[1]-1,i[2]-1) for i in c)\n",
    "    return(tuple(Set(c)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(3, 0, 0)\n",
      "0\n",
      "=======\n",
      "(2, 1, 0)\n",
      "q^2*z*S(3, 1) + q*z*S(2, 0) - q*S(3, 1) + S(2, 0) - S(0, 1)\n",
      "=======\n",
      "(1, 1, 1)\n",
      "2*q^4*z^2*S(4, 1) + q^3*z^2*S(3, 0) - 2*q^3*z*S(4, 1) - 2*q^2*z*S(4, 1) - q^2*z*S(3, 0) + 2*q*z*S(3, 0) + 2*q*S(4, 1) + q*S(1, 1) - 2*S(3, 0) + 3*S(1, 1) - S(0, 0)\n",
      "=======\n",
      "(2, 0, 1)\n",
      "0\n",
      "=======\n"
     ]
    }
   ],
   "source": [
    "for c in allprofiles(3):\n",
    "    print(c)\n",
    "    print(checkrec(c))\n",
    "    print(\"=======\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def R1(a):\n",
    "    return(S(a,0)-(1+q)*S(1+a,1)-z*q^(1+a)*S(2+a,-1))\n",
    "\n",
    "def R2(a):\n",
    "    return(2*S(1+a,1)-S(2+a,-1)+q*(1-z*q^a*q)*S(3+a,0))\n",
    "\n",
    "def R3(a):\n",
    "    return(S(a,0)-q*S(a+1,1)-S(a+3,0)+q*S(a+4,1)-(z*q^(1+a)*S(a+2,-1)+z*q^(a+2)*S(a+3,0)+z*q^(a+3)*S(a+4,1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2*q^4*z^2*S(4, 1) + q^3*z^2*S(3, 0) - 2*q^3*z*S(4, 1) - 2*q^2*z*S(4, 1) - q^2*z*S(3, 0) + 2*q*z*S(3, 0) + 2*q*S(4, 1) + q*S(1, 1) - 2*S(3, 0) + 3*S(1, 1) - S(0, 0)\n",
      "=======\n",
      "2*q^4*z^2*S(4, 1) + q^3*z^2*S(3, 0) - 2*q^3*z*S(4, 1) - 2*q^2*z*S(4, 1) - q^2*z*S(3, 0) + 2*q*z*S(3, 0) + 2*q*S(4, 1) + q*S(1, 1) - 2*S(3, 0) + 3*S(1, 1) - S(0, 0)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel111 = (2*z*q-3)*R1(0)+z*q*R2(0)+2*(1-z*q)*R3(0)\n",
    "print(expand(rel111))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((1,1,1))))\n",
    "print(\"=======\")\n",
    "print(expand(rel111-checkrec((1,1,1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q^2*z*S(3, 1) + q*z*S(2, 0) - q*S(3, 1) + S(2, 0) - S(0, 1)\n",
      "=======\n",
      "q^2*z*S(3, 1) + q*z*S(2, 0) - q*S(3, 1) + S(2, 0) - S(0, 1)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel210 = R1(-1)-R3(-1)\n",
    "print(expand(rel210))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((2,1,0))))\n",
    "print(\"=======\")\n",
    "print(expand(rel210-checkrec((2,1,0))))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.6",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/ASW_mod7.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.combinat.q_analogues import q_pochhammer as po"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('q');\n",
    "var('z');\n",
    "function('S');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def canform(c):\n",
    "    m=max(c)\n",
    "    s=c.index(m)\n",
    "    if c[0]==c[2] or c[1]==c[2] or c[0]==c[1]:\n",
    "        return(tuple(sorted(c,reverse=True)))\n",
    "    if s==1:\n",
    "        return((c[1],c[2],c[0]))\n",
    "    if s==2:\n",
    "        return((c[2],c[0],c[1]))       \n",
    "    return(c)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cJ(c,J):\n",
    "    ans=[i for i in c]\n",
    "    for i in [1,2]:\n",
    "        if (i in J) and not(i-1 in J):\n",
    "            ans[i]=c[i]-1\n",
    "        if not(i in J) and ((i-1) in J):\n",
    "            ans[i]=c[i]+1\n",
    "    if (0 in J) and not(2 in J):\n",
    "        ans[0]=c[0]-1\n",
    "    if not(0 in J) and (2 in J):\n",
    "        ans[0]=c[0]+1\n",
    "    return tuple(ans) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def recH(c):\n",
    "    Ic=[i for i in range(3) if c[i]>0]\n",
    "    J=[tuple(x) for x in Subsets(Ic) if len(x)>0]\n",
    "    return sum([-(-1)^len(j)*po(len(j)-1,z*q)*(H[canform(cJ(c,j))](len(j))) for j in J])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "H = {\n",
    "    (4,0,0): lambda j: S( 1+j,1),\n",
    "    (3,1,0): lambda j: S(   j,1),\n",
    "    (3,0,1): lambda j: S( 1+j,0)-q*(1-z*q^j)*S(2+j,1),\n",
    "    (2,1,1): lambda j: S(   j,0)-q*S(1+j,1),\n",
    "    (2,2,0): lambda j: S(-1+j,1)-z*q^j*S(1+j,0)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def checkrec(c):\n",
    "    return expand(recH(c) - H[c](0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def allprofiles(l):\n",
    "    c=tuple(Compositions(l+3,length=3))\n",
    "    c=(canform(tuple(i)) for i in c)\n",
    "    c=((i[0]-1,i[1]-1,i[2]-1) for i in c)\n",
    "    return(tuple(Set(c)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(3, 0, 1)\n",
      "0\n",
      "=======\n",
      "(3, 1, 0)\n",
      "0\n",
      "=======\n",
      "(4, 0, 0)\n",
      "0\n",
      "=======\n",
      "(2, 2, 0)\n",
      "q*z*S(2, 0) - q*S(2, 1) + z*S(1, 0) + S(1, 0) - S(-1, 1)\n",
      "=======\n",
      "(2, 1, 1)\n",
      "-q^2*z*S(3, 1) + q*z*S(1, 1) + q*S(3, 1) - q*S(2, 1) + q*S(1, 1) - S(2, 0) + S(1, 0) + S(0, 1) - S(0, 0)\n",
      "=======\n"
     ]
    }
   ],
   "source": [
    "for c in allprofiles(4):\n",
    "    print(c)\n",
    "    print(checkrec(c))\n",
    "    print(\"=======\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def R1(a):\n",
    "    return(S(a,0)-S(a+1,0)-q*S(a+1,1)+q*S(a+2,1)-z*q^(a+1)*S(a+2,-1))\n",
    "\n",
    "def R2(a):\n",
    "    return(S(a,1)+S(a+1,0)-S(a+1,-1)+q*S(a+2,0)-q*S(a+2,1))\n",
    "\n",
    "def R3(a):\n",
    "    return(-S(a,1)+(1+z*q^(a+1))*S(a+2,0)+z*q^(a+2)*S(a+3,0)-q*S(a+3,1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-q^2*z*S(3, 1) + q*z*S(1, 1) + q*S(3, 1) - q*S(2, 1) + q*S(1, 1) - S(2, 0) + S(1, 0) + S(0, 1) - S(0, 0)\n",
      "=======\n",
      "-q^2*z*S(3, 1) + q*z*S(1, 1) + q*S(3, 1) - q*S(2, 1) + q*S(1, 1) - S(2, 0) + S(1, 0) + S(0, 1) - S(0, 0)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel211 = -R1(0)+z*q*R2(1)-R3(0)\n",
    "print(expand(rel211))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((2,1,1))))\n",
    "print(\"=======\")\n",
    "print(expand(rel211-checkrec((2,1,1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q*z*S(2, 0) - q*S(2, 1) + z*S(1, 0) + S(1, 0) - S(-1, 1)\n",
      "=======\n",
      "q*z*S(2, 0) - q*S(2, 1) + z*S(1, 0) + S(1, 0) - S(-1, 1)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel220 = R3(-1)\n",
    "print(expand(rel220))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((2,2,0))))\n",
    "print(\"=======\")\n",
    "print(expand(rel220-checkrec((2,2,0))))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.6",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/ASW_mod8.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.combinat.q_analogues import q_pochhammer as po"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('q');\n",
    "var('z');\n",
    "function('S');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def canform(c):\n",
    "    m=max(c)\n",
    "    s=c.index(m)\n",
    "    if c[0]==c[2] or c[1]==c[2] or c[0]==c[1]:\n",
    "        return(tuple(sorted(c,reverse=True)))\n",
    "    if s==1:\n",
    "        return((c[1],c[2],c[0]))\n",
    "    if s==2:\n",
    "        return((c[2],c[0],c[1]))       \n",
    "    return(c)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cJ(c,J):\n",
    "    ans=[i for i in c]\n",
    "    for i in [1,2]:\n",
    "        if (i in J) and not(i-1 in J):\n",
    "            ans[i]=c[i]-1\n",
    "        if not(i in J) and ((i-1) in J):\n",
    "            ans[i]=c[i]+1\n",
    "    if (0 in J) and not(2 in J):\n",
    "        ans[0]=c[0]-1\n",
    "    if not(0 in J) and (2 in J):\n",
    "        ans[0]=c[0]+1\n",
    "    return tuple(ans) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def recH(c):\n",
    "    Ic=[i for i in range(3) if c[i]>0]\n",
    "    J=[tuple(x) for x in Subsets(Ic) if len(x)>0]\n",
    "    return sum([-(-1)^len(j)*po(len(j)-1,z*q)*(H[canform(cJ(c,j))](len(j))) for j in J])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "H = {\n",
    "    (5,0,0): lambda j: S( 1+j,1,1,1),\n",
    "    (4,1,0): lambda j: S(   j,1,1,1),\n",
    "    (3,2,0): lambda j: S(   j,0,1,1),\n",
    "\n",
    "    (3,1,1): lambda j: S(   j,1,0,1)-q*S(1+j,1,1,1),\n",
    "    (2,2,1): lambda j: S(   j,0,0,1)-q*S(  j,1,1,1),\n",
    "\n",
    "    (4,0,1): lambda j: S( 1+j,1,0,1)-q*(1-z*q^j)*S(2+j,1,1,1),\n",
    "    (3,0,2): lambda j: S( 1+j,1,0,0)-q*(1-z*q^j)*S(2+j,1,0,1)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def checkrec(c):\n",
    "    return expand(recH(c) - H[c](0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def allprofiles(l):\n",
    "    c=tuple(Compositions(l+3,length=3))\n",
    "    c=(canform(tuple(i)) for i in c)\n",
    "    c=((i[0]-1,i[1]-1,i[2]-1) for i in c)\n",
    "    return(tuple(Set(c)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(4, 0, 1)\n",
      "0\n",
      "=======\n",
      "(3, 2, 0)\n",
      "q^2*z*S(3, 1, 0, 1) - q^2*z*S(2, 1, 1, 1) + q*z*S(2, 0, 0, 1) - q*S(3, 1, 0, 1) + S(2, 1, 0, 0) - S(2, 0, 0, 1) + S(1, 1, 0, 1) - S(0, 0, 1, 1)\n",
      "=======\n",
      "(3, 0, 2)\n",
      "q*S(2, 1, 0, 1) - q*S(1, 1, 1, 1) - S(1, 1, 0, 0) + S(1, 0, 0, 1)\n",
      "=======\n",
      "(3, 1, 1)\n",
      "q^3*z^2*S(3, 1, 0, 1) - q^2*z*S(2, 1, 1, 1) + q*z*S(2, 0, 1, 1) + q*z*S(2, 0, 0, 1) - q*S(3, 1, 0, 1) + q*S(2, 1, 1, 1) + S(2, 1, 0, 0) - S(2, 0, 1, 1) - S(2, 0, 0, 1) + S(1, 1, 1, 1) + S(1, 0, 0, 1) - S(0, 1, 0, 1)\n",
      "=======\n",
      "(2, 2, 1)\n",
      "q^4*z^2*S(4, 1, 0, 1) - q^4*z^2*S(3, 1, 1, 1) + q^3*z^2*S(3, 0, 0, 1) - q^3*z*S(4, 1, 0, 1) + q^3*z*S(3, 1, 1, 1) - q^2*z*S(4, 1, 0, 1) - q^2*z*S(3, 0, 0, 1) - q^2*z*S(2, 1, 1, 1) + q*z*S(3, 1, 0, 0) - q*z*S(3, 0, 0, 1) + q*z*S(2, 1, 0, 1) + q*z*S(2, 0, 0, 1) + q*S(4, 1, 0, 1) - q*S(1, 1, 1, 1) + q*S(0, 1, 1, 1) - S(3, 1, 0, 0) + S(3, 0, 0, 1) - S(2, 1, 0, 1) - S(2, 0, 0, 1) + S(1, 1, 0, 1) + S(1, 0, 1, 1) + S(1, 0, 0, 1) - S(0, 0, 0, 1)\n",
      "=======\n",
      "(5, 0, 0)\n",
      "0\n",
      "=======\n",
      "(4, 1, 0)\n",
      "q*z*S(2, 1, 0, 1) + S(1, 0, 1, 1) - S(0, 1, 1, 1)\n",
      "=======\n"
     ]
    }
   ],
   "source": [
    "for c in allprofiles(5):\n",
    "    print(c)\n",
    "    print(checkrec(c))\n",
    "    print(\"=======\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def R1(a,b,c,d):\n",
    "    return(S(a,b,c,d)-S(a+1,b-1,c,d)-z*q^(a+1)*S(a+2,b,c-1,d))\n",
    "\n",
    "def R2(a,b,c,d):\n",
    "    return(S(a,b,c,d)-S(a,b,c+1,d-1)-q^(c+1)*S(a-1,b,c+2,d))\n",
    "\n",
    "def R3(a,b,c):\n",
    "    return(S(a,b,c,0)-S(a,b,c,1)-q*S(a,b+1,c,1)+q*S(a,b+1,c+1,1))\n",
    "\n",
    "def R4(a,b,c):\n",
    "    return(S(a,0,b,c)-S(a,1,b,c)-q*S(a,1,b,c+1)+q*S(a+1,1,b,c+1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q*z*S(2, 1, 0, 1) + S(1, 0, 1, 1) - S(0, 1, 1, 1)\n",
      "=======\n",
      "q*z*S(2, 1, 0, 1) + S(1, 0, 1, 1) - S(0, 1, 1, 1)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel410 = -R1(0,1,1,1)\n",
    "print(expand(rel410))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((4,1,0))))\n",
    "print(\"=======\")\n",
    "print(expand(rel410-checkrec((4,1,0))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q*S(2, 1, 0, 1) - q*S(1, 1, 1, 1) - S(1, 1, 0, 0) + S(1, 0, 0, 1)\n",
      "=======\n",
      "q*S(2, 1, 0, 1) - q*S(1, 1, 1, 1) - S(1, 1, 0, 0) + S(1, 0, 0, 1)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel302 = R4(1,0,0)-R3(1,0,0)\n",
    "print(expand(rel302))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((3,0,2))))\n",
    "print(\"=======\")\n",
    "print(expand(rel302-checkrec((3,0,2))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q^2*z*S(3, 1, 0, 1) - q^2*z*S(2, 1, 1, 1) + q*z*S(2, 0, 0, 1) - q*S(3, 1, 0, 1) + S(2, 1, 0, 0) - S(2, 0, 0, 1) + S(1, 1, 0, 1) - S(0, 0, 1, 1)\n",
      "=======\n",
      "q^2*z*S(3, 1, 0, 1) - q^2*z*S(2, 1, 1, 1) + q*z*S(2, 0, 0, 1) - q*S(3, 1, 0, 1) + S(2, 1, 0, 0) - S(2, 0, 0, 1) + S(1, 1, 0, 1) - S(0, 0, 1, 1)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel320 = - (1-z*q)*(R4(2,0,0)-R3(2,0,0))-R4(1,1,0)-R1(0,1,1,0)-R4(0,1,0)+R3(0,0,1)+R2(1,1,0,1)\n",
    "print(expand(rel320))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((3,2,0))))\n",
    "print(\"=======\")\n",
    "print(expand(rel320-checkrec((3,2,0))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q^3*z^2*S(3, 1, 0, 1) - q^2*z*S(2, 1, 1, 1) + q*z*S(2, 0, 1, 1) + q*z*S(2, 0, 0, 1) - q*S(3, 1, 0, 1) + q*S(2, 1, 1, 1) + S(2, 1, 0, 0) - S(2, 0, 1, 1) - S(2, 0, 0, 1) + S(1, 1, 1, 1) + S(1, 0, 0, 1) - S(0, 1, 0, 1)\n",
      "=======\n",
      "q^3*z^2*S(3, 1, 0, 1) - q^2*z*S(2, 1, 1, 1) + q*z*S(2, 0, 1, 1) + q*z*S(2, 0, 0, 1) - q*S(3, 1, 0, 1) + q*S(2, 1, 1, 1) + S(2, 1, 0, 0) - S(2, 0, 1, 1) - S(2, 0, 0, 1) + S(1, 1, 1, 1) + S(1, 0, 0, 1) - S(0, 1, 0, 1)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel311 = -R1(0,1,0,1)+(1-z*q)*(R1(1,1,1,1)-R4(2,0,0)+R3(2,0,0))-z*q*R2(2,1,-1,1)\n",
    "print(expand(rel311))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((3,1,1))))\n",
    "print(\"=======\")\n",
    "print(expand(rel311-checkrec((3,1,1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q^4*z^2*S(4, 1, 0, 1) - q^4*z^2*S(3, 1, 1, 1) + q^3*z^2*S(3, 0, 0, 1) - q^3*z*S(4, 1, 0, 1) + q^3*z*S(3, 1, 1, 1) - q^2*z*S(4, 1, 0, 1) - q^2*z*S(3, 0, 0, 1) - q^2*z*S(2, 1, 1, 1) + q*z*S(3, 1, 0, 0) - q*z*S(3, 0, 0, 1) + q*z*S(2, 1, 0, 1) + q*z*S(2, 0, 0, 1) + q*S(4, 1, 0, 1) - q*S(1, 1, 1, 1) + q*S(0, 1, 1, 1) - S(3, 1, 0, 0) + S(3, 0, 0, 1) - S(2, 1, 0, 1) - S(2, 0, 0, 1) + S(1, 1, 0, 1) + S(1, 0, 1, 1) + S(1, 0, 0, 1) - S(0, 0, 0, 1)\n",
      "=======\n",
      "q^4*z^2*S(4, 1, 0, 1) - q^4*z^2*S(3, 1, 1, 1) + q^3*z^2*S(3, 0, 0, 1) - q^3*z*S(4, 1, 0, 1) + q^3*z*S(3, 1, 1, 1) - q^2*z*S(4, 1, 0, 1) - q^2*z*S(3, 0, 0, 1) - q^2*z*S(2, 1, 1, 1) + q*z*S(3, 1, 0, 0) - q*z*S(3, 0, 0, 1) + q*z*S(2, 1, 0, 1) + q*z*S(2, 0, 0, 1) + q*S(4, 1, 0, 1) - q*S(1, 1, 1, 1) + q*S(0, 1, 1, 1) - S(3, 1, 0, 0) + S(3, 0, 0, 1) - S(2, 1, 0, 1) - S(2, 0, 0, 1) + S(1, 1, 0, 1) + S(1, 0, 1, 1) + S(1, 0, 0, 1) - S(0, 0, 0, 1)\n",
      "=======\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "rel221 = (q*R3(-1, 0, 2) - q*R3(-1, 1, 2) - q*R4(-1, 2, 0) + q*R4(-1, 2, 1) \n",
    "          - z*q*R3(2, 0, 0) + z*q^2*R3(3, 1, 0)+ z*q*R4(2, 0, 0) - q*R1(-1, 1, 2, 1) \n",
    "          - q^2*R1(-1, 2, 2, 1) + q*R1(0, 1, 2, 1) - q*R1(1, 2, 1, 1)+ q*R1(1, 2, 2, 1) \n",
    "          - q*R2(0, 1, 0, 2) + q*R2(1, 1, 0, 2) + z*q*R2(2, 2, 0, 1) - R1(0, 1, 1, 0)\n",
    "          - R1(0, 1, 1, 1) + R1(0, 1, 2, 0) + R1(0, 2, 1, 1) - R1(0, 2, 2, 0) \n",
    "          - R2(0, 1, 0, 1)+ R2(0, 1, 1, 1) - R2(0, 2, 1, 1) + R2(1, 0, 0, 1) \n",
    "          + R2(1, 1, 0, 1) + (q^2*z - q)*R4(1, 2, 1)- z*q*R2(2, 1, 0, 1) \n",
    "          + (q*z - 2)*R2(2, 0, 0, 1) + (q*z - 1)*R3(1, 1, 1) \n",
    "          + (-q^3*z^2 + q^2*z + q*z - 1)*R3(3, 0, 0)+ (-q*z + 1)*R4(2, 0, 1) \n",
    "          + (q^3*z^2 - q^2*z - q*z + 1)*R4(3, 0, 0) + (-q*z + 2)*R1(1, 1, 1, 0)\n",
    "          + (q^2*z - q)*R2(3, 1, 0, 2) + (-q^2*z + q)*R2(2, 1, 0, 2) - R4(0, 0, 1) + R4(1, 2, 0))\n",
    "print(expand(rel221))\n",
    "print(\"=======\")\n",
    "print(expand(checkrec((2,2,1))))\n",
    "print(\"=======\")\n",
    "print(expand(rel221-checkrec((2,2,1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.6",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/ASW_mod9.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.combinat.q_analogues import q_pochhammer as po"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('q');\n",
    "var('z');\n",
    "function('S');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def canform(c):\n",
    "    m=max(c)\n",
    "    s=c.index(m)\n",
    "    if c[0]==c[2] or c[1]==c[2] or c[0]==c[1]:\n",
    "        return(tuple(sorted(c,reverse=True)))\n",
    "    if s==1:\n",
    "        return((c[1],c[2],c[0]))\n",
    "    if s==2:\n",
    "        return((c[2],c[0],c[1]))       \n",
    "    return(c)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cJ(c,J):\n",
    "    ans=[i for i in c]\n",
    "    for i in [1,2]:\n",
    "        if (i in J) and not(i-1 in J):\n",
    "            ans[i]=c[i]-1\n",
    "        if not(i in J) and ((i-1) in J):\n",
    "            ans[i]=c[i]+1\n",
    "    if (0 in J) and not(2 in J):\n",
    "        ans[0]=c[0]-1\n",
    "    if not(0 in J) and (2 in J):\n",
    "        ans[0]=c[0]+1\n",
    "    return tuple(ans) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def recH(c):\n",
    "    Ic=[i for i in range(3) if c[i]>0]\n",
    "    J=[tuple(x) for x in Subsets(Ic) if len(x)>0]\n",
    "    return sum([-(-1)^len(j)*po(len(j)-1,z*q)*(H[canform(cJ(c,j))](len(j))) for j in J])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "H = {\n",
    "    (6,0,0): lambda j: S( 1+j,1,1,1),\n",
    "    (5,1,0): lambda j: S(   j,1,1,1),\n",
    "    (4,2,0): lambda j: S(   j,0,1,1),\n",
    "\n",
    "    (4,1,1): lambda j: S(   j,1,0,1)-q*S(1+j,1,1,1),\n",
    "    (3,2,1): lambda j: S(   j,0,0,1)-q*S(  j,1,1,1),\n",
    "    (2,2,2): lambda j: S(   j,0,0,0)-q*S(  j,1,0,1),\n",
    "    \n",
    "    (5,0,1): lambda j: S( 1+j,1,0,1)-q*(1-z*q^j)*S(2+j,1,1,1),\n",
    "    \n",
    "    (4,0,2): lambda j: S( 1+j,1,0,0)-q*(1-z*q^j)*S(2+j,1,0,1),\n",
    "    (3,1,2): lambda j: S(   j,1,0,0)-q*S(1+j,1,0,1),\n",
    "\n",
    "    (3,3,0): lambda j: S(   j,1,0,1)-q*(1+z*q^j)*S(1+j,1,1,1)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def checkrec(c):\n",
    "    return expand(recH(c) - H[c](0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def allprofiles(l):\n",
    "    c=tuple(Compositions(l+3,length=3))\n",
    "    c=(canform(tuple(i)) for i in c)\n",
    "    c=((i[0]-1,i[1]-1,i[2]-1) for i in c)\n",
    "    return(tuple(Set(c)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2, 2, 2)\n",
      "-q^4*z^2*S(3, 1, 0, 1) + q^3*z^2*S(3, 0, 0, 0) + q^3*z*S(3, 1, 0, 1) - 2*q^2*z*S(3, 1, 0, 1) - q^2*z*S(3, 0, 0, 0) - q*z*S(3, 0, 0, 0) + 3*q*z*S(2, 1, 0, 0) + 2*q*S(3, 1, 0, 1) - 3*q*S(1, 1, 1, 1) + q*S(0, 1, 0, 1) + S(3, 0, 0, 0) - 3*S(2, 1, 0, 0) + 3*S(1, 0, 0, 1) - S(0, 0, 0, 0)\n",
      "=======\n",
      "(5, 0, 1)\n",
      "0\n",
      "=======\n",
      "(3, 2, 1)\n",
      "-2*q^4*z^2*S(3, 1, 1, 1) + q^3*z^2*S(3, 0, 0, 1) + 2*q^3*z*S(3, 1, 1, 1) - q^2*z*S(3, 1, 1, 1) - q^2*z*S(3, 0, 0, 1) - q^2*z*S(2, 1, 0, 1) - q*z*S(3, 0, 0, 1) + 2*q*z*S(2, 1, 0, 1) + q*z*S(2, 0, 0, 0) + q*S(3, 1, 1, 1) - q*S(2, 1, 0, 1) + q*S(0, 1, 1, 1) + S(3, 0, 0, 1) - 2*S(2, 1, 0, 1) - S(2, 0, 0, 0) + 2*S(1, 1, 0, 0) + S(1, 0, 1, 1) - S(0, 0, 0, 1)\n",
      "=======\n",
      "(6, 0, 0)\n",
      "0\n",
      "=======\n",
      "(5, 1, 0)\n",
      "q*z*S(2, 1, 0, 1) + S(1, 0, 1, 1) - S(0, 1, 1, 1)\n",
      "=======\n",
      "(4, 0, 2)\n",
      "0\n",
      "=======\n",
      "(3, 3, 0)\n",
      "q*z*S(2, 1, 0, 0) + q*z*S(1, 1, 1, 1) + S(1, 0, 0, 1) - S(0, 1, 0, 1)\n",
      "=======\n",
      "(3, 1, 2)\n",
      "q^3*z^2*S(3, 1, 0, 0) - q^2*z*S(3, 1, 0, 0) - 3*q^2*z*S(2, 1, 1, 1) + 2*q*z*S(2, 0, 0, 1) - 2*S(2, 0, 0, 1) + 2*S(1, 1, 0, 1) + S(1, 0, 0, 0) - S(0, 1, 0, 0)\n",
      "=======\n",
      "(4, 1, 1)\n",
      "q^3*z^2*S(3, 1, 0, 1) - q^2*z*S(3, 1, 0, 1) + q*z*S(2, 1, 0, 0) + q*z*S(2, 0, 1, 1) - S(2, 0, 1, 1) + S(1, 1, 1, 1) + S(1, 0, 0, 1) - S(0, 1, 0, 1)\n",
      "=======\n",
      "(4, 2, 0)\n",
      "-2*q^2*z*S(2, 1, 1, 1) + q*z*S(2, 0, 0, 1) - q*S(2, 1, 1, 1) - S(2, 0, 0, 1) + 2*S(1, 1, 0, 1) - S(0, 0, 1, 1)\n",
      "=======\n"
     ]
    }
   ],
   "source": [
    "for c in allprofiles(6):\n",
    "    print(c)\n",
    "    print(checkrec(c))\n",
    "    print(\"=======\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.6",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

